ME-ViT: A Single-Load Memory-Efficient FPGA Accelerator for Vision Transformers

Vision Transformers (ViTs) have emerged as a state-of-the-art solution for object classification tasks. However, their computational demands and high parameter count make them unsuitable for real-time inference, prompting the need for efficient hardware implementations. Existing hardware accelerators for ViTs suffer from frequent off-chip memory access, restricting the achievable throughput by memory bandwidth. In devices with a high compute-to-communication ratio (e.g., edge FPGAs with limited bandwidth), off-chip memory access imposes a severe bottleneck on overall throughput. This work proposes ME-ViT, a novel \underline{M}emory \underline{E}fficient FPGA accelerator for \underline{ViT} inference that minimizes memory traffic. We propose a \textit{single-load policy} in designing ME-ViT: model parameters are only loaded once, intermediate results are stored on-chip, and all operations are implemented in a single processing element. To achieve this goal, we design a memory-efficient processing element (ME-PE), which processes multiple key operations of ViT inference on the same architecture through the reuse of \textit{multi-purpose buffers}. We also integrate the Softmax and LayerNorm functions into the ME-PE, minimizing stalls between matrix multiplications. We evaluate ME-ViT on systolic array sizes of 32 and 16, achieving up to a 9.22$\times$ and 17.89$\times$ overall improvement in memory bandwidth, and a 2.16$\times$ improvement in throughput per DSP for both designs over state-of-the-art ViT accelerators on FPGA. ME-ViT achieves a power efficiency improvement of up to 4.00$\times$ (1.03$\times$) over a GPU (FPGA) baseline. ME-ViT enables up to 5 ME-PE instantiations on a Xilinx Alveo U200, achieving a 5.10$\times$ improvement in throughput over the state-of-the art FPGA baseline, and a 5.85$\times$ (1.51$\times$) improvement in power efficiency over the GPU (FPGA) baseline.

==> jupyter_notebook/ME_ViT_plotting_updated_0716_4pm.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "ea628aa8-30b7-42ca-b19e-725a62784428",
   "metadata": {},
   "source": [
    "# ME-ViT Plotting"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c93860d3-6edb-48de-bb83-85a36bce165f",
   "metadata": {},
   "source": [
    "# 32x32"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2a63a43f-85ab-46b0-aa7d-42b42aa5b34f",
   "metadata": {
    "tags": []
   },
   "source": [
    "## 1. Latency per mode"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "id": "665b8851-1204-4cca-a9bc-c682bfe236bc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[(0.53792417, 0.75090328, 0.56912118), (0.42702625, 0.69711868, 0.56614659), (0.33948744, 0.64143931, 0.56487679), (0.26693801, 0.58118582, 0.56045121), (0.20094292, 0.52087429, 0.55342884), (0.14051521, 0.46268258, 0.54653253), (0.11087217, 0.39917938, 0.53604354), (0.12811691, 0.33411727, 0.51652464), (0.15765823, 0.26326032, 0.48167456)]\n",
      "[<BarContainer object of 4 artists>, <BarContainer object of 4 artists>, <BarContainer object of 4 artists>, <BarContainer object of 4 artists>, <BarContainer object of 4 artists>, <BarContainer object of 4 artists>] ['LP Mode (Ideal)', 'LP Mode (HLS)', 'MSA Mode (Ideal)', 'MSA Mode (HLS)', 'MLP Mode (Ideal)', 'MLP Mode (HLS)']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_678130/1100281388.py:48: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax1.set_yticklabels(ax1.get_yticks(), fontsize=FONT_SIZE)  # Set the font size of y-axis tick labels\n",
      "/tmp/ipykernel_678130/1100281388.py:85: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax2.set_yticklabels(ax2.get_yticks(), fontsize=FONT_SIZE)  # Set the font size of y-axis tick labels\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 4000x1500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "\n",
    "data = np.array([\n",
    "    [0.2931166667, 1.10208, 2.569536667],\n",
    "    [0.2607166667, 0.97972, 2.169856667],\n",
    "    [0.06897666667, 0.2991, 0.5551366667],\n",
    "    [0.01918666667, 0.10155, 0.1452166667]\n",
    "])\n",
    "\n",
    "data_ideal = np.array([\n",
    "    [0.27648, 1.03716, 2.38592],\n",
    "    [0.24576, 0.88224, 2.00704],\n",
    "    [0.06144, 0.2696, 0.512],\n",
    "    [0.01536, 0.0868, 0.13312]\n",
    "])\n",
    "fig, (ax1, ax2) = plt.subplots(1,2, figsize=(8, 3),dpi=500)\n",
    " \n",
    "FONT_SIZE=14\n",
    "\n",
    "\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "colors = sns.color_palette(\"crest\",9)\n",
    "colors2 = sns.color_palette(\"mako_r\",6)\n",
    "\n",
    "\n",
    "print(colors)\n",
    "\n",
    "\n",
    "bar_width = 0.22\n",
    "cluster_positions = np.arange(4)\n",
    "\n",
    "labels = [\"LP Mode (HLS)\", \"MSA Mode (HLS)\", \"MLP Mode (HLS)\"]\n",
    "labels_2 = [\"LP Mode (Ideal)\", \"MSA Mode (Ideal)\", \"MLP Mode (Ideal)\"]\n",
    "\n",
    "for i in range(3):\n",
    "    bar_positions = cluster_positions + i * bar_width\n",
    "    ax1.bar(bar_positions, data_ideal[:, i], bar_width, alpha=1, color=colors[2*i], label=labels_2[i])\n",
    "    ax1.bar(bar_positions, data[:, i]-data_ideal[:, i], bar_width, alpha=1, label=labels[i],color=colors2[i+3],bottom = data_ideal[:, i])\n",
    "\n",
    "ax1.set_ylabel('Latency (ms)',fontsize=FONT_SIZE)\n",
    "ax1.set_title('$P_{sys} = 32$', fontsize=16)\n",
    "\n",
    "ax1.set_xticks([])\n",
    "tick_labels = ['ViT-B', 'DeiT-B', 'DeiT-S', 'DeiT-T']\n",
    "ax1.set_yticklabels(ax1.get_yticks(), fontsize=FONT_SIZE)  # Set the font size of y-axis tick labels\n",
    "\n",
    "smaller_FONT_SIZE = 14\n",
    "\n",
    "# We'll specify the font size for each x-axis tick label\n",
    "for i in range(len(tick_labels)):\n",
    "    if tick_labels[i] == 'ViT-B 256':\n",
    "        ax1.text(cluster_positions[i] + bar_width+0., -0.2, tick_labels[i], ha='center', va='center', fontsize=FONT_SIZE)\n",
    "    else:\n",
    "        ax1.text(cluster_positions[i] + bar_width+0., -0.2, tick_labels[i], ha='center', va='center', fontsize=FONT_SIZE)\n",
    "\n",
    "data = np.array([\n",
    "    [1.103116667, 4.10616, 10.03097667],\n",
    "    [1.038316667, 3.90772, 9.203456667],\n",
    "    [0.2734566667, 1.09778, 2.328576667],\n",
    "    [0.07534666667, 0.36073, 0.5960966667]\n",
    "])\n",
    "\n",
    "data_ideal = np.array([\n",
    "    [1.04448, 3.87464, 8.69376],\n",
    "    [0.98304, 3.52896, 7.94624],\n",
    "    [0.24576, 0.98976, 2.00704],\n",
    "    [0.06144, 0.30672, 0.512]\n",
    "])     \n",
    "\n",
    "\n",
    "        \n",
    "        \n",
    "for i in range(3):\n",
    "    bar_positions = cluster_positions + i * bar_width\n",
    "    ax2.bar(bar_positions, data_ideal[:, i], bar_width, alpha=1, color=colors[2*i], label=labels_2[i])\n",
    "    ax2.bar(bar_positions, data[:, i]-data_ideal[:, i], bar_width, alpha=1, label=labels[i],color=colors2[i+3],bottom = data_ideal[:, i])\n",
    "\n",
    "ax2.set_title('$P_{sys} = 16$', fontsize=16)\n",
    "\n",
    "ax2.set_xticks([])\n",
    "tick_labels = ['ViT-B', 'DeiT-B', 'DeiT-S', 'DeiT-T']\n",
    "ax2.set_yticklabels(ax2.get_yticks(), fontsize=FONT_SIZE)  # Set the font size of y-axis tick labels\n",
    "\n",
    "\n",
    "# We'll specify the font size for each x-axis tick label\n",
    "for i in range(len(tick_labels)):\n",
    "    if tick_labels[i] == 'ViT-B':\n",
    "        ax2.text(cluster_positions[i] + bar_width+0., -0.65, tick_labels[i], ha='center', va='center', fontsize=FONT_SIZE)\n",
    "    else:\n",
    "        ax2.text(cluster_positions[i] + bar_width+0., -0.65, tick_labels[i], ha='center', va='center', fontsize=FONT_SIZE)\n",
    "\n",
    "\n",
    "        \n",
    "handles, labels = ax1.get_legend_handles_labels()\n",
    "print(handles, labels)\n",
    "\n",
    "#order = [1, 3, 5, 0, 2, 4]\n",
    "\n",
    "order = [0, 2, 4, 1, 3, 5]\n",
    "\n",
    "ax1.legend([handles[idx] for idx in order],[labels[idx] for idx in order], fontsize=FONT_SIZE, bbox_to_anchor=(2, -0.16),borderaxespad=0., ncol=2) \n",
    "\n",
    "# legend = ax1.legend(fontsize=14, bbox_to_anchor=(1.9, -0.15),borderaxespad=0., ncol=2)\n",
    "plt.subplots_adjust(wspace=0.3)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e5dca1bb-aa97-4126-9b2a-fce634863644",
   "metadata": {},
   "source": [
    "## 2. Operations per layer"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b4b714de-6c72-4e8c-b803-4a98481b6a27",
   "metadata": {},
   "source": [
    "## 3. Memory usage per layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "c507fcbf-8f40-4213-a71e-a568e5dce271",
   "metadata": {
    "collapsed": true,
    "jupyter": {
     "outputs_hidden": true
    },
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_438918/2205507518.py:39: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels([ 0, 10, 20, 30, 40, 50], fontsize=FONT_SIZE)  # Set the font size of y-axis tick labels\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 480x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = np.array([[5.971968,34.644096,45.785088],\n",
    "        [5.308416,30.401536,40.697856],\n",
    "        [1.47456,8.720896,10.911744],\n",
    "        [0.442368,2.746624,3.096576]\n",
    "])\n",
    "data=data\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(4.8, 4),dpi=100)# use 500 in paper\n",
    "\n",
    "FONT_SIZE=16\n",
    "\n",
    "\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "colors = sns.color_palette(\"crest\")\n",
    "\n",
    "\n",
    "\n",
    "bar_width = 0.2\n",
    "cluster_positions = np.arange(4)\n",
    "\n",
    "labels  = [\"Input Layer\", \"MSA Layer\", \"MLP Layer\"]\n",
    "#labels_2 = [\"LP Mode (Ideal)\", \"MSA Mode (Ideal)\", \"MLP Mode (Ideal)\"]\n",
    "\n",
    "for i in range(3):\n",
    "    bar_positions = cluster_positions + i * bar_width\n",
    "#    ax.bar(bar_positions, data_ideal[:, i], bar_width, alpha=1, color=colors[2*i], label=labels_2[i])\n",
    "    ax.bar(bar_positions, data[:, i], bar_width, alpha=1, label=labels[i],color=colors[2*i+1])\n",
    "\n",
    "\n",
    "#ax.set_xlabel('Breakdown of Latency per ME-ViT Mode')\n",
    "#ax.set_xlabel('Models',fontsize=FONT_SIZE)\n",
    "ax.set_ylabel('Memory Usage (MB)',fontsize=FONT_SIZE)\n",
    "\n",
    "\n",
    "ax.set_xticks(cluster_positions + bar_width,fontsize=FONT_SIZE)\n",
    "ax.set_xticklabels(['ViT-B', 'DeiT-B', 'DeiT-S', 'DeiT-T'],fontsize=FONT_SIZE)\n",
    "#ax.set_yticklabels(ax.get_yticks(), fontsize=FONT_SIZE)  # Set the font size of y-axis tick labels\n",
    "ax.set_yticklabels([ 0, 10, 20, 30, 40, 50], fontsize=FONT_SIZE)  # Set the font size of y-axis tick labels\n",
    "\n",
    "ax.legend(fontsize=14)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "de26cec6-db78-4645-8d80-925a841218c5",
   "metadata": {},
   "source": [
    "## 4. Bandwidth per mode"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4308ec71-b46f-43b0-ace2-f9c3af84fafc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "id": "80508e88",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_678130/3647398414.py:54: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax1.set_yticklabels(ax1.get_yticks().astype('int'), fontsize=FONT_SIZE)  # Set the font size of y-axis tick labels\n",
      "/tmp/ipykernel_678130/3647398414.py:98: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax2.set_yticklabels(ax2.get_yticks().astype('int'), fontsize=FONT_SIZE)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAADbgAAA3MCAYAAABqw0XXAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAEzlAABM5QF1zvCVAAEAAElEQVR4nOzdd3iW5d0//s+dQJiyEQqCLJWisiqiBRwo4qx1AbbWWWe1Vuuoo3X+HsdTbV11110FLIJ7UrXuCSoyhKoIKAgyAiEEkvv3R7/wOBJyZ9y5QvJ6HUcOJefnPM93LuHAQ/PmSqXT6XQAAAAAAAAAAAAAAAAAQA3LSToAAAAAAAAAAAAAAAAAAPWTghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiWiQdAAAAAAAAAAA4LvS6XTMmzcv5s2bFwsWLPjOx7Jly6KwsDAKCgpi9erVsXr16oiIyMvLi7y8vGjZsmW0a9cu2rVrF1tuuWX07Nkzttlmm9h6660jNzc34a+sehQXF8fs2bPjk08+if/85z/x2WefxcKFC2Px4sWxbNmyWLNmTaxZsyYaNmwYjRo1isaNG0fbtm1j8803j44dO0avXr1i6623jj59+kSLFi2S/nIAAAAAAOq1VDqdTicdAgAAAAAAAADqq7Vr18asWbNi+vTpMWPGjA1/XblyZbXe07x58xgwYEDssssuMXLkyOjQoUO1np9Nq1atinfffTfefPPNeO+992L69Okbin1VkZOTE9tuu23svPPOMXLkyNhuu+2qIS0AAAAAABWh4AYAAAAAAEClzJs3L/bYY4+s37P+jUSNGjWKFi1aRPv27aNt27bRpUuX6NmzZ2y11Vax9dZbR8OGDbOeBaA6FBUVxQcffBBvvfVWvP322/H+++9XS1mrInJycmLQoEFx5JFHxvDhwyMnJ6dG78/E7Nmz48UXX4wXX3wx3n///Vi3bl3W7+zVq1ccdthhcdhhh0WzZs2yfh8AAAAAAApuAAAAAAAAVFJNFdwy0aRJkxgwYEDsvPPOsffee0fXrl2TjgTwA4WFhXH88cfH1KlTY82aNUnH2WDLLbeMM844I/bZZ5+ko8SsWbPiqaeeiieffDI+++yzxHK0atUqjjzyyDjuuOOicePGieUAAAAAAKgPFNwAAAAAAAColNpUcPu+vn37xpgxY+KAAw6IvLy8pOMARETEihUrYtCgQUnHKNPAgQPjiiuuiG7dutXovYsXL47HHnssJkyYELNmzarRu8uzxRZbxB//+MfYbbfdko4CAAAAAFBnKbgBAAAAAABQKbW54LZehw4d4qSTTooxY8ZETk5O0nGAeq62F9wiIpo2bRrnn39+HHbYYTVy36uvvhonnHBCrFu3rkbuq6wjjjgizj33XKVpAAAAAIAs8H/xAAAAAAAAqLMWLlwYl1xySRx66KHx8ccfJx0HoNYrKCiICy+8MK666qqoiT8vNz8/v9aX2yIi7r///vjlL38Z33zzTdJRAAAAAADqHAU3AAAAAAAA6rxp06bF6NGjY+zYsUlHAdgk/P3vf4/zzz+/Rkpum4oPPvggjjjiiFi4cGHSUQAAAAAA6hQFNwAAAAAAAOqFoqKi+NOf/hRXXXVV0lEANgkTJkyIq6++OukYtcqcOXPi2GOPjfz8/KSjAAAAAADUGQ2SDgAAAAAAAAA16e9//3uk0+n4wx/+kHQUgI1q0qRJdO3aNbp37x7dunWL7t27xxZbbBHNmzePZs2aRbNmzaJ58+ZRUlISK1eu3PDx2WefxfTp02PGjBnxwQcfxIoVKyqd4e9//3v0798/Ro4cWY1fWfVIpVLRpUuX2H777aNPnz7RpUuX6Ny5c2y++ebRtGnTaNKkSRQXF0dBQUEsWrQo5s6dGx9//HG88cYbMWXKlCguLq7UvbNnz47TTjst7rzzzsjNza3mrwoAAAAAoP5JpdPpdNIhAAAAAAAA2PTMmzcv9thjj4xmW7ZsGaecckql7ikqKtpQTpg3b15Mnz69SmWN9S655JIYM2ZMlc8ByNSKFSti0KBBZa537do1Bg8eHP37949+/fpFr169IpVKVenOoqKimDx5ckycODH+/e9/x7p16yp8RsuWLePJJ5+Mdu3aVSlLaZ5++uk4/fTTM55v3bp17LLLLjF06NAYOnRotGnTplL3Ll68OCZMmBB33313LFmypFJn/P73v48TTjihUnsBAAAAAPg/Cm4AAAAAAABUSkUKbp07d47JkydX290ff/xxTJ48Of75z3/GggULKnVGw4YNY+zYsbHttttWWy6Ajfl+wa1Zs2YxZMiQ2HXXXWPIkCHxox/9KKv3f/LJJ3HxxRfHO++8U+G9o0ePjksvvbTaM2VScGvatGnsueeesf/++8eQIUOiQYMG1XZ/QUFB3HLLLXHnnXdWuPyXl5cXEydOjJ49e1ZbHgAAAACA+kjBDQAAAAAAgEpJsuC2XnFxcUycODH++te/xqJFiyq8f7vttovx48dHTk5OtWcD+L4VK1bEyJEjY88994y99tordtppp2jYsGGNZkin0zF+/Pi49NJLY+3atRnvy83NjWeeeSa6dOlSrXk2VnDr2bNnjBkzJg466KDYbLPNqvXe75syZUqceuqp8fXXX1do31577RU33HBDllIBAAAAANQP/k8dAAAAAAAAm6zc3Nw45JBD4vHHH48RI0ZUeP9HH30U//znP7OQDOCHNttss3jllVfisssui2HDhtV4uS0iIpVKxahRo+K2226LvLy8jPcVFxfH+PHjs5js/+ywww5x++23x5NPPhlHHnlk1sttERH9+/ePcePGVbjA9+yzz8b06dOzlAoAAAAAoH5QcAMAAAAAAGCT17Jly7jhhhviV7/6VYX33n777VFSUpKFVADflUqlIjc3N+kYERHx05/+NC677LIK7Zk4cWJ2wvw/Q4cOjQcffDAeeOCB2GWXXbJ6V2k6deoUd911V7Ru3bpC+x566KEsJQIAAAAAqB8U3AAAAAAAAKgTUqlUXHDBBbH//vtXaN/nn38eL7zwQpZSAdReP//5z2OPPfbIeH7hwoXxySefVHuO/v37x7333ht33nlnDBw4sNrPr4guXbrE//7v/1Zoz5NPPhlFRUVZSgQAAAAAUPcpuAEAAAAAAFBnpFKpuOyyy6Jbt24V2vfYY49lJxBALff73/8+UqlUxvNvvfVWtd6/yy67xNixY2Pw4MHVem5VDBs2rEJl6RUrVsR7772XxUQAAAAAAHWbghsAAAAAAAB1StOmTeO8886r0J6XX345Vq9enaVEALVXz549Y4cddsh4fs6cOdV6f9OmTav1vOry29/+NnJyMv+WijfffDOLaQAAAAAA6jYFNwAAAAAAAOqc3XbbLbbddtuM51evXh1TpkzJXiCAWmy33XbLePazzz7LWo7aZMstt4yddtop4/kPP/wwi2kAAAAAAOo2BTcAAAAAAADqpDFjxlRoXsENqK/69++f8eyyZcuylqO22XPPPTOe/fzzz7OYBAAAAACgblNwAwAAAAAAoE7aY489IpVKZTz/0UcfZTENQO3VtWvXjGdXrVqVxSS1yw477JDx7Pz586OkpCSLaQAAAAAA6i4FNwAAAAAAAOqktm3bRo8ePTKenzdvXhbTANReLVu2zHi2QYMGWUxSu3Tv3j1ycjL7tori4uIoKCjIciIAAAAAgLpJwQ0AAAAAAIA6q0+fPhnPzp8/P4tJAGqv3NzcjGdbtWqVvSC1TF5eXrRo0SLjeQU3AAAAAIDKUXADAAAAAACgzurcuXPGs/n5+VFUVJTFNAC1U0WKWfWp4BYR0bhx44xn0+l0FpMAAAAAANRdCm4AAAAAAADUWW3btq3Q/OrVq7OUBKD2WrBgQcazFSkO1wWrVq3KeLZZs2ZZTAIAAAAAUHcpuAEAAAAAAFBnNWnSpELzhYWFWUoCUHvNmDEj49kddtghi0lql7Vr18bKlSszms3NzY2mTZtmOREAAAAAQN2k4AYAAAAAAECdlU6nk44AUOu9+uqrGc/Wp4Lb7NmzM/59pHPnzpGT41swAAAAAAAqw39dBQAAAAAAoM6q6BvZKvrGN4BN3cqVK+P555/PaHbAgAHRpk2bLCeqPT766KOMZ7t165a9IAAAAAAAdZyCGwAAAAAAAHXW4sWLKzTfuHHjLCUBqJ3uvPPOKCgoyGj26KOPzm6YWuaFF17IeLZv375ZTAIAAAAAULcpuAEAAAAAAFBnzZ8/P+PZFi1aRF5eXhbTANQuM2fOjDvuuCOj2c6dO8eIESOynKj2yM/Pj9deey3j+R133DGLaQAAAAAA6jYFNwAAAAAAAOqsadOmZTzbqVOnLCYBqF0WLlwYJ598chQVFWU0/8c//jFyc3OznKr2GDduXKxZsyaj2RYtWsSAAQOynAgAAAAAoO5ScAMAAAAAAKBOWrx4cXz22WcZz3fp0iV7YQBqkenTp8fhhx+e8VsuDzvssNh9992znKr2KCoqivvvvz/j+b333tsbQAEAAAAAqqBB0gEAAAAAAAAgG1544YVIp9MZz2+33XZZTANV8+abb8aRRx6ZdIxa5957743BgwcnHWOTsXLlyrjhhhvi/vvvj3Xr1mW0p0+fPnHeeedlOVntct9998WCBQsynj/ooIOymAYAAAAAoO5TcAMAAAAAAKBOGjt2bIXm+/Xrl6UkAMmaPn16PProozFp0qRYsmRJxvv69OkTd911VzRr1iyL6WqXJUuWxM0335zx/KBBg2LgwIFZTAQAAAAAUPcpuAEAAAAAAFDnvPjiizFt2rSM55s0aRL9+/fPXiCALCopKYlVq1bFypUrY9WqVbFo0aKYMWNGTJ8+PT744IP47LPPKnzmoEGD4sYbb4xWrVpVe97a7JJLLon8/PyM50855ZQspgEAAAAAqB8U3AAAAAAAAKhTVq9eHVdccUWF9gwbNiyaNGmSpUQAlfOXv/wlbrnllhq9s2HDhnHaaafF8ccfHzk5OTV6d9ImTpwYzzzzTMbzu+66a/z0pz/NYiIAAAAAgPpBwQ0AAAAAAIA65aKLLqrw24r233//7IQB2ESkUqkYPnx4/Pa3v43evXsnHafGzZ07Ny6//PKM5/Py8uLCCy/MYiIAAAAAgPpDwQ0AAAAAAIA6obi4OK688sqYNGlShfZtscUWseeee2YpFUDt1rRp09hjjz3i+OOPj2222SbpOIkoLCyM0047LfLz8zPec9JJJ0XXrl2zmAoAAAAAoP5QcAMAAAAAAGCTt2TJkjjzzDPjjTfeqPDe4447LnJzc7OQCqD22nnnneOII46IYcOGRaNGjZKOk6g//elPMWPGjIzn+/XrFyeddFIWEwEAAAAA1C8KbgAAAAAAAGyyCgsLY8KECXHzzTfHokWLKry/d+/eMXr06CwkA6jdXn/99fjmm2/igw8+iF133TV+8pOfJB0pEbfddluF3vzZpEmTuPrqqxWjAQAAAACqkYIbAAAAAAAAm5SioqL46KOP4pVXXokHH3wwvvnmm0qd06BBg7jkkkuUFIB6a+bMmTFz5sy49dZbY5tttolf//rXse+++0aDBvXjWwmefvrpuPbaayu056KLLopu3bplJxAAAAAAQD1VP/6rNAAAAAAAAIlauXJl3H333ZXeu3z58li+fHl8+eWX8cEHH0RhYWGVM5199tnRv3//Kp8DNWHw4MExc+bMpGNQh82cOTPOPvvs+Otf/xrnnHNO7L333klHyqqpU6fGueeeG+l0OuM9Y8aMiYMOOiiLqQAAAAAA6icFNwAAAAAAALJu+fLlccUVVyQdY4PRo0fH0UcfnXQMgFpn/vz5cfrpp8eBBx4Yf/zjH2OzzTZLOlK1mzNnTpx44okVKkv37ds3LrjggiymAgAAAACovxTcAAAAAAAAqFfGjBkTF198cdIxAMq12267RevWrcudW7duXaxZsyZWrVoVX3/9dXz55ZfxySefxLJlyyp996RJk+Ltt9+OO+64I3r27Fnpc2qbBQsWxHHHHRdLly7NeE/nzp3jpptuiry8vCwmAwAAAACov1LpdDqddAgAAAAAAAA2PfPmzYs99tgj6RgZa9CgQZx99tne3AbUG/Pnz4+33347nn/++Xj55ZdjzZo1FT6jffv2cc8999SJktvixYvjl7/8ZXz22WcZ72nXrl088MAD0a1bt6zlAgAAAACo7xTcAAAAAAAAqJRNqeC21VZbxWWXXRYDBgxIOgpAIlasWBEPPfRQ3H333bFkyZIK7W3fvn3cd9990b179yyly76lS5fGkUceGbNmzcp4T8uWLePee++N3r17ZzEZAAAAAAAKbgAAAAAAAFTKplBwa9euXRx//PFxxBFHRIMGDZKOA5C4lStXxnXXXRf33XdfVOTbBXr27BkPP/xwNG3aNIvpsiM/Pz+OOuqomDZtWsZ7mjVrFnfffXf07ds3i8kAAAAAAIhQcAMAAAAAAKCSanPB7cc//nGMHj06Dj744GjUqFHScQBqnX//+99xxhlnRH5+fsZ7Dj/88Lj44ouzFyoLVq1aFccdd1y8//77Ge9p0qRJ3H777TFo0KAsJgMAAAAAYD0FNwAAAAAAACqlNhXcGjVqFP369Yudd9459t577+jRo0fSkQBqvRkzZsTRRx8dS5cuzWg+Jycnxo4du8m81Wz16tXx61//Ot55552M9+Tl5cUtt9wSQ4YMyWIyAAAAAAC+TcENAAAAAACASqmpglvDhg0jLy8v8vLyokWLFtGuXbto165dbLHFFtGzZ8/Yaqutonfv3pGXl5f1LAB1zXvvvRdHHXVUFBUVZTQ/dOjQuPPOO7OcquoKCwvjxBNPjDfeeCPjPQ0bNowbbrghdt999ywmAwAAAADg+xokHQAAAAAAAIC6r3PnzjF58uSkYwDwPQMHDozf/va38ec//zmj+VdeeSVmzZoVW2+9dZaTVd6aNWvilFNOqVC5LTc3N6655hrlNgAAAACABOQkHQAAAAAAAAAASM6xxx4bPXr0yHj+n//8ZxbTVE1RUVGceuqp8eqrr2a8JycnJ6666qoYOXJkFpMBAAAAAFAWBTcAAAAAAAAAqMdyc3PjpJNOynj++eefz2KayisqKorTTjstXn755Yz3pFKpuPzyy+OAAw7IYjIAAAAAADZGwQ0AAAAAAAAA6rmRI0dG8+bNM5qdN29efP7551lOVDFr166N3/3ud/Hiiy9WaN9FF10UhxxySHZCAQAAAACQkQZJBwAAAAAAAABg495888048sgjk45R69x7770xePDgpGPUCY0bN46ddtop47ezffTRR7HllltmOVVm1q1bF2eccUa88MILFdp3/vnnx+GHH56lVAAAAAAAZMob3AAAAAAAAACA2GGHHTKenT17dhaTZG7dunVx5plnxnPPPVehfWeffXYcddRRWUoFAAAAAEBFeIMbAAAAAAAAVLMVK1bEe++9F9OnT4/p06fH3LlzIz8/P1auXBmrVq2KVCoVjRs3jsaNG0ezZs2iY8eO0alTp+jcuXNstdVW0a9fv+jQoUOF7pw8eXJMmzat1LWOHTvGYYcdVh1fWrnuv//+WLp0aalrAwcOjCFDhlT67CSeK9Qn3bp1y3j2q6++yl6QDBUXF8dZZ50VzzzzTIX2nX766fHrX/86S6kAAAAAAKgoBTcAAAAAAACoBul0Ol566aV45JFHYvLkyVFUVLTR+aKiolixYkVERHz66ac/WO/UqVMMGjQo9t577xg6dGjk5eWVm+HGG28s9fMNGjSIXXfdNTbffPMMvpLK++yzz+Kyyy4rc/3++++v8Jm14blCfdGxY8eMZ8sqstaU4uLiOPvss+Opp56q0L5TTjklTjnllCylAgAAAACgMnKSDgAAAAAAAACbuhkzZsSYMWPixBNPjKeffrrcElYmFixYEJMmTYqTTz45hgwZEq+//vpG53fbbbfo1KlTqWvr1q2LRx55pMqZyjNu3Lgy17p37x6DBg2q0Hm14blCfdKkSZOMZ9esWZPFJBtXXFwc55xzTjzxxBMV2nf88cfH6aefnqVUAAAAAABUloIbAAAAAAAAVMFNN90UBx98cEyZMiVrd6xYsSIWLVq00ZmcnJw49NBDy1wfP358pNPp6o62wdq1a2PixIllro8aNapC59WW5wr1SUlJScazOTnJfLtBSUlJ/OEPf4jHH3+8QvuOPvroOOuss7KUCgAAAACAqlBwAwAAAAAAgEr6//6//y+uv/76KC4uTjpKREQcdthh0aBBg1LXvvjii3jjjTeydvcLL7wQS5YsKXWtYcOG8fOf/zzjs2rbc4X6oqCgIOPZpk2bZjFJ6UpKSuL888+PRx99tEL7jjjiiDjvvPOylAoAAAAAgKpScAMAAAAAAIBKGDduXNx7772V2ptKpao5zX9tvvnmMXz48DLXx40bl5V7I/77hriyjBgxItq0aZPRObXxuUJ98dVXX2U826RJkywm+aF0Oh0XXHBBPPLIIxXaN3r06LjwwguzlAoAAAAAgOpQ+h/fCAAAAAAAAJRpyZIlceWVV5Y716NHj9hll11iwIABseWWW0bHjh2jadOm0ahRoygsLIz8/PxYuXJlLFiwIGbNmhUzZ86MDz74IObMmVPpbGPGjIlnn3221LXnnnsuvvnmm4zLZpmaN29evPbaa2Wujxo1KqNzavNzhfrg008/zXi2Y8eOWUzyXel0Ov74xz/GhAkTKrTvkEMOiUsuuUT5FQAAAACgllNwAwAAAAAAgAq6++67Y9WqVWWub7311nHOOefEsGHDypxp3LhxNG7cONq3bx/du3ePIUOGbFj7/PPPY/LkyfH000/HlClTKpTtpz/9aWy55Zbx+eef/2Bt7dq1MWnSpDjmmGMqdGZ5Hn744SgpKSl1rWvXrrHTTjtldE5tfq5JGzx4cMycOTPpGNRx7777bsazXbt2zWKS77r44os3+pbI0hx44IFx+eWXK7cBAAAAAGwCcpIOAAAAAAAAAJuaiRMnlrk2ZMiQGDt27EZLWOXZcsst45hjjomxY8fG+PHjY7/99ouGDRtmtDeVSm30jWnjxo2rdK7SFBcXb/StSocddljGBZPa/FyhrissLIy333474/nu3btnMc3/ueyyy+Khhx6q0J79998/rrjiisjJ8S0RAAAAAACbAv81FwAAAAAAACrgk08+iUWLFpW61qpVq/jzn/8cTZs2rbb7+vbtG9dee23su+++Ge85+OCDIy8vr9S1//znP/HOO+9UV7x46aWXYuHChaWuNWjQIA4++OCMztkUnivUZc8++2ysXLkyo9lGjRrF9ttvn+VEEf/zP/8T999/f4X27L333nH11VdHbm5ullIBAAAAAFDdFNwAAAAAAACgAmbOnFnm2oEHHhht2rSpwTSla9OmTey1115lro8fP77a7trYG+GGDx8e7dq1y+icTeG5Ql1VUlISt99+e8bz/fr1K7NEW12uvvrquOeeeyq0Z8SIEXHNNdcotwEAAAAAbGIU3AAAAAAAAKACynpbWcR/Sx+1xZgxY8pce/rpp2PFihVVvmPhwoXx8ssvl7l+2GGHVeisstSm5wp10dixY2PWrFkZzw8fPjyLaSKuvfbauPPOOyu0Z/fdd4+//OUv0aBBgyylAgAAAAAgWxTcAAAAAAAAoALWrFlT5lrLli1rMMnGDRo0KHr16lXqWmFhYTz22GNVvuOf//xnFBcXl7rWuXPnGDp0aMZnbSrPFeqa2bNnx9VXX53xfIMGDeKAAw7IWp7rr78+br311grt2XXXXeP666+Phg0bZikVAAAAAADZpOAGAAAAAAAAFdCsWbMy1zb2FrIkjB49usy1cePGVensdDodDz/8cJnrhxxySOTkZP6/Izel5woV9emnn0ZRUVHSMX7gyy+/jOOPPz4KCgoy3rP77rtHu3btspLn1ltvjZtuuqlCe4YOHRo33nhj5OXlZSUTAAAAAADZp+AGAAAAAAAAFdCmTZsy155++ukaTFK+n//859GkSZNS12bMmBEffPBBpc9+9dVXY/78+aWu5ebmxqGHHlqh8zal5woV9fjjj8c+++wTjz32WJSUlCQdJyIipk+fHqNHj44FCxZkvCeVSsVvfvObrOT5+9//Htdee22F9uy8885x0003KbcBAAAAAGziFNwAAAAAAACgArbaaqsy115++eWYOHFizYUpR4sWLWKfffYpc338+PGVPntjb4DbZZddokOHDhU6b1N6rlAZ8+bNi7POOitGjhwZDzzwQIXemladiouL484774xRo0ZV+O2I++yzT/z4xz+u9kz3339/XHXVVRXas+OOO8bNN98cjRs3rvY8AAAAAADULAU3AAAAAAAAqIBtttlmo28bO++88+LPf/5zrFq1qgZTle3www8vc+3xxx+vVM5vvvkmJk+eXOb6qFGjKnzmpvZcobLmzp0bl156aQwZMiT+8Ic/xOuvvx7FxcVZv3fdunXx5JNPxn777RdXX311FBUVVWh/q1at4vzzz6/2XOPHj4/LL7+8Qnt22GGHuPXWW8t8QyUAAAAAAJuWBkkHAAAAAAAAgE1JKpWKn/3sZ3H33XeXul5SUhK33357PPTQQ/Hzn/88DjjggOjbt2+kUqmaDfr/9O3bN/r06RMff/zxD9YKCgriySefjMMOO6xCZ06YMCHWrl1b6lqHDh1i1113rXDOTe25QlUVFBTEI488Eo888ki0bNkyhg4dGkOHDo2BAwdGt27dquWOkpKSmDp1ajz//PMxadKk+Prrryt91sUXXxzt27evllzfdvPNN0c6na7QnnfeeScGDBhQ7Vmq6tRTT43TTjst6RgAAAAAAJscBTcAAAAAAACooOOOOy4eeuihKCwsLHMmPz8/7rvvvrjvvvuiffv2MWzYsNhxxx1j0KBBscUWW9Rg2ojRo0fHRRddVOrauHHjKlxwGz9+fJlrhxxySOTm5lbovPU2tecK1WX58uXxxBNPxBNPPBER/31b2rbbbhs9evSI7t27R6dOnaJt27bRrl27aNasWTRq1Cjy8vKipKQk1q5dG6tXr46lS5fGkiVLYu7cufH555/Hxx9/HFOnTo38/Pwq5zvppJNin332qfI5AAAAAABQGgU3AAAAAAAAqKDNN988Lr744vjDH/6Q0fzXX38dEyZMiAkTJkTEf99yNmDAgPjJT34SO+ywQ/Tu3TtycnKylveAAw6Iq6++OlatWvWDtQ8++CBmzJgRvXv3zuist956Kz777LNS13JycuLQQw+tdM5N7blCtixbtixeffXVePXVV5OOEgcffHCcccYZSccAAAAAAKAOU3ADAAAAAACASjjooINi/vz5ceONN0Y6na7Q3oULF8bTTz8dTz/9dEREtG7dOoYNGxYjR46MXXbZJfLy8qo1a7NmzeKAAw6Ihx56qNT18ePHxx//+MeMzho3blyZa0OGDInOnTtXKuN6m9Jzhbru6KOPzrhwCgAAAAAAleWPKwQAAAAAAIBKOvXUU+P666+PVq1aVemcpUuXxqOPPhq/+c1vYtiwYXH11VfHokWLqifk/3P44YeXufbYY4/FmjVryj1j+fLl8eyzz5a5Pnr06Epl+75N6blCXdSwYcO48MIL47zzzotUKpV0HAAAAAAA6jgFNwAAAAAAAKiCvfbaK5577rk4/vjjo0mTJlU+b9myZXHnnXfGiBEj4rrrrouioqJqSBnRu3fv6N+/f6lry5cv3/DWs4159NFHyyzCtW/fPnbfffeqRPyOTeW5Ql3Tq1evePjhh+NXv/pV0lEAAAAAAKgnFNwAAAAAAACgilq0aBFnnXVWvPLKK3H55ZfHoEGDIjc3t0pnFhYWxt/+9rc49NBDY968edWSc8yYMWWujR8/vtz948aNK3PtoIMOigYNGlQqV1k2lecKdUGLFi3i3HPPjUceeSR69+6ddBwAAAAAAOqRVDqdTicdAgAAAAAAgE3PvHnzYo899shotnPnzjF58uQsJ6pd8vPz46233oo333wz3n777Zg5c2YUFxdX6qzOnTvH+PHjo23btlXKtGbNmhg2bFgsX7681PWnnnoqevToUera1KlTY9SoUaWupVKpePbZZ6Nr165VypeJ2vhcoTxLly6NF154If71r3/Fa6+9FgUFBUlH2qBNmzYxevToOOqoo6J169Y1fv/w4cNj/vz5NX5vNpx66qlx2mmnJR0DAAAAAGCTU71/hCIAAAAAAAAQERGbbbZZ7LHHHhtKgCtXrowpU6bEe++9F2+99VZMmTIl1q5dm9FZ8+fPj9/85jfxj3/8I3JyciqdqVGjRnHggQfGvffeW+r6+PHj49xzzy11bWNvb9tpp51qpNwWUTufK5SndevWceihh8ahhx4aRUVF8frrr8fkyZPj1VdfjS+++KLG8zRs2DAGDx4c+++/f+y3336Rl5dX4xkAAAAAAGA9b3ADAAAAAACgUlasWBH33HNPRrObbbZZHH300dkNtIkpKCiI1157LZ555pl47rnnYvXq1eXu+fOf/xwHHHBAle6dM2dO7LvvvqWutWnTJl566aUflF1WrlwZw4YNK/OtU3/5y1/KPLOmJfVcobIWL168oaQ5ZcqUmDZtWhQWFlb7Pd27d4+f/OQnseOOO8Zuu+0WLVu2rPY7AAAAAACgMhTcAAAAAAAAIGH5+fnxwAMPxK233lpmiSwiYquttorHH3+8yvf96le/irfeeqvUtb/+9a+xzz77fOdzY8eOjT/96U+lzrdu3TpefvnlWvkGqJp+rlAdiouLY/78+TF37tz4/PPPY+7cuTF37txYsmRJFBQUxKpVqzb8tbi4OPLy8iIvLy8aNWoULVq0iLZt20a7du2iQ4cO0aNHj+jRo0f06tUrWrVqlfSXBgAAAAAApVJwAwAAAAAAgFpi9uzZcdRRR8XixYvLnJk8eXJ07ty5Svc88cQTceaZZ5a6NmTIkPj73//+nc8dcsgh8dFHH5U6f+yxx8a5555bpTzZVlPPFQAAAAAAgIrLSToAAAAAAAAA8F+9evWKK6+8cqMzb7zxRpXvGTFiRLRt27bUtddeey2++OKLDT+ePn16meW2iIjDDjusynmyraaeKwAAAAAAABWn4AYAAAAAAAC1yLBhw2KrrbYqc/3LL7+s8h15eXlx8MEHl7qWTqfj4Ycf3vDjcePGlXnOoEGDokePHlXOUxNq4rkCAAAAAABQcQpuAAAAAAAAUMsMHDiwzLWlS5dWyx2jR4+OVCpV6tqECROiuLg4CgsL47HHHivzjFGjRlVLlppSE88VAAAAAACAilFwAwAAAAAAgFqmVatWZa4VFRVVyx1dunSJIUOGlLq2aNGiePHFF+Opp56K/Pz8UmdatmwZI0eOrJYsNaUmnisAAAAAAAAV0yDpAAAAAAAAAMB3LVmypMy1zTbbrNruGTNmTLzyyiulro0fPz6WL19e5t6f/exn0ahRo2rLUhNq6rkCAAAAAACQOQU3AAAAAAAAqEXS6XS89dZbZa5369at2u4aPnx4dOjQIRYuXPiDtZdeeilKSkrK3Dt69Ohqy1ETavK5AgAAAAAAkLmcpAMAAAAAAADApuS3v/1t/OMf/4jCwsKsnP/kk0/G3Llzy1wfOHBgtd2Vm5sbhx56aKlrGyu3DRgwILbaaqtqyxFRt54rAAAAAAAAmVNwAwAAAAAAgAr4/PPP45JLLondd989brzxxli0aFG1nf3ee+/Fn/70pzLXe/ToEb169aq2+yIiRo0aFbm5uRXeU93q2nMFAAAAAAAgMwpuAAAAAAAAUAnffPNN3HDDDbHrrrvGEUccEffff398/fXXlTorPz8/brjhhjjyyCNj5cqVZc4dc8wxlY1bpo4dO8auu+6a8fxmm20W++yzT7XnWK+uPFcAAAAAAAAyk0qn0+mkQwAAAAAAAMCm4sADD4wZM2aUupZKpaJbt26x7bbbxvbbbx+9e/eOtm3bRsuWLaNly5bRqFGjWL16daxcuTLmzp0bc+bMiVdeeSX+/e9/R0FBwUbv7dOnTzz88MMVfttaJl566aU44YQTMpr9xS9+ERdddFG1Z6iLzxUAAAAAAIDyKbgBAAAAAABABWysiFWeVCoVlfnfcy1btoxx48ZFt27dKnVveUpKSmLPPfeM+fPnlzs7ceLE+PGPf1ztGericwUAAAAAAKB8OUkHAAAAAAAAgPqiMiWsVq1axR133JHVElZOTk6MGjWq3LntttsuK+W2qqqtzxUAAAAAAIDyKbgBAAAAAABALdWvX78YP3589O3bN+t3HXroodGwYcONzowePTrrOWpCTT5XAAAAAAAANk7BDQAAAAAAACrg5JNPjr322iuaNWuWtTvatGkTl19+eYwdOza6du2atXu+rV27djF8+PAy15s2bRr77bdf1u6vq88VAAAAAACAjUul0+l00iEAAAAAAABgU1NUVBRvv/12vPLKK/H+++/HtGnToqioqNLn5eTkxE477RQ/+9nPsl70KsuYMWPi/fffL3Vt1KhRcdlll2U9Q118rgAAAAAAAJRNwQ0AAAAAAACqQVFRUUybNi1mzpwZn3/+eXzxxRcxb968WLFiRaxatSpWrVoVERHNmjWL5s2bx2abbRZbbLFF9O7dO/r06RN9+/aNdu3aJZZ/zpw5se+++5a5Pn78+Ojbt28NJvqvTf25AgAAAAAAsHEKbgAAAAAAAEBceeWVcdddd5W61rt375g0aVINJwIAAAAAAKA+yEk6AAAAAAAAAJCsoqKimDhxYpnro0aNqrkwAAAAAAAA1CsKbgAAAAAAAFDPPfvss7F06dJS15o0aRI/+9nPajgRAAAAAAAA9YWCGwAAAAAAANRz//jHP8pc22effWKzzTarwTQAAAAAAADUJwpuAAAAAAAAUI+988478e6775a5fvjhh9dgGgAAAAAAAOobBTcAAAAAAACox66//voy1wYMGBB9+/atwTQAAAAAAADUNwpuAAAAAAAAUE9NmjQp3nzzzTLXjzvuuBpMAwAAAAAAQH2USqfT6aRDAAAAAAAAADXrzTffjBNPPDFWr15d6vrWW28djz76aKRSqRpOBgAAAAAAQH3SIOkAAAAAAAAAQPaVlJTE8uXL4+OPP47HHnssJk2aFCUlJWXOn3HGGcptAAAAAAAAZJ2CGwAAAAAAANRBI0aMiPnz52/4cUlJSaTT6Yz2Dh06NIYPH56taAAAAAAAALCBghsAAAAAAADUQcXFxVFcXFzhfc2bN49LLrkkC4kAAAAAAADgh3KSDgAAAAAAAADUDqlUKq644orYYostko4CAAAAAABAPaHgBgAAAAAAAESjRo3iiiuuiL322ivpKAAAAAAAANQjCm4AAAAAAABQz+24447xyCOPxEEHHZR0FAAAAAAAAOqZBkkHAAAAAAAAAGpO06ZNo2XLltG9e/fo379/7L333rHNNtskHQsAAAAAAIB6KpVOp9NJhwAAAAAAAAAAAAAAAACg/slJOgAAAAAAAAAAAAAAAAAA9ZOCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBENkg4AwA9NnTo1iouLy1xPpVKRl5dXg4kAAAAAAAAAAAAAAICkFRUVRTqdLnM9Nzc3+vXrV4OJqk7BDaAWKi4u3uhvOOl0OgoLC2swEQAAAAAAAAAAAAAAUNtt7GU7tVVO0gEAAAAAAAAAAAAAAAAAqJ8U3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARDRIOgAAP5RKpSKdTm90vVGjRjWYCAAAAAAAAAAAAAAASNqaNWvK7RtsahTcAGqhvLy8KCwsLHO9UaNGse2229ZgIgAAAAAAAAAAAAAAIGnTpk3baN8gLy+vBtNUj5ykAwAAAAAAAAAAAAAAAABQPym4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiGiQdAAAAAAAAAAAAAACoO9aVFCcdodZqkJObdAQAgFpHwQ0AAAAAAAAAAAAAqBbrSorj2pdvSjpGrXXmLr9RcgMA+J6cpAMAAAAAAAAAAAAAAAAAUD8puAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQiAZJB6jL0ul0LF68OAoKCmL16tVRUFAQhYWFsXr16mjQoEE0bdo0GjduHE2bNo0mTZpEq1atomnTpknHBgAAAAAAAAAAAAAAAKgRCm7V4IsvvogPP/ww5syZEwsWLIh58+bFggULYuHChVFcXFyhs1q0aBGdO3eOzp07R6dOnaJLly7Rp0+f6NOnTzRu3DhLXwEAAAAAAAAAAAAAAABAzVNwq6CCgoJ48803Y8qUKfHRRx/FRx99FCtWrPjBXDqdrtT5y5cvj+XLl8f06dO/8/nc3Nzo0aNHbLfddrHddtvF4MGDo2fPnpW6AwAAAAAAAAAAAAAAAKA2UHDLwOzZs+Pll1+Ol19+Od59991Yt27dhrWyimypVKrS96XT6R+cu27dupg1a1Z88skn8cgjj0RExI9+9KMYNmxY7LLLLrHzzjtH06ZNK31nfVRUVBSzZ8+Ozz//PObPnx8LFiyIBQsWxFdffRUFBQVRUFAQq1evjtWrV0dOTk7k5eVFkyZNok2bNtG+ffvo0qVL9OrVK3r37h19+/aNRo0aJf0lVUpJSUl8+OGH8dZbb8Xs2bNjzpw5sXjx4li1alUUFBREw4YNo1mzZtG8efPYcssto2fPntGnT58YMmRItGnTJun4AAAAAAAAAAAAAAAAbMJS6cq+aqyOmzlzZkyaNCmeeuqp+OqrrzZ8/vuPq7wiW0Uf78bOK+2s9fMNGjSIHXfcMQ488MAYMWJENGnSpEL31nXr1q2LadOmxdSpU2P69Okxffr0mD17dqxdu7Zazs/Ly4v+/fvHyJEjY+TIkdG+fftqOTebZsyYEffff388//zzsXTp0grvz8nJiX79+sVBBx0UBx54YDRu3DgLKeuvadOmRWFhYZnrjRs3jm233bYGEwEAAAAAAAAAAED51pUUx7Uv35R0jFrrzF1+Ew1ycpOOAQBswupi30DB7VsWLVoUjz/+eEyaNClmzZoVEZkV2mriEZZVfPv23etnGjduHHvuuWcceOCBMWTIkCq9TW5Ttb7Q9uabb8Zbb70V7777bhQUFNTI3Q0aNIiRI0fGMcccE9tvv32N3FkRH3/8cVx11VXxxhtvVNuZrVq1imOPPTaOOeaYyMvLq7Zz67O6+BsOAAAAAAAAAAAAdZ+C28YpuAEAVVUX+wYKbhHx2muvxb333hv//ve/o6SkpNTS2LfVlkf2/Wyl5W7Xrl2MGTMmDj/88GjTpk2N5kvSAw88EJdeemnSMWK//faLs846Kzp16pR0lFi9enVcc8018Y9//COKi4uzckf37t3jsssui0GDBmXl/PqkLv6GAwAAAAAAAAAAQN2n4LZxCm4AQFXVxb5BTtIBklJUVBQPP/xwHHDAAXHcccfFSy+9FMXFxRtKYqlUakNJLJ1Of+ejMtafV9pHZX0/07fPXP/5r7/+Om688cbYfffd44ILLoiZM2dW+r5NSW0pIT7xxBNxwAEHxKRJkxLNMX/+/Dj88MPjvvvuy1q5LSLi008/jaOOOiruvvvurN0BAAAAAAAAAAAAAABA3dEg6QA1bfny5XHPPffEQw89FEuXLi3zbW2ZFqSqUlCr6Bkby/T9r+P7X8uaNWtiwoQJMWHChNhpp53iuOOOi6FDh1Y+NBlbuXJlnHPOOfHhhx/G+eefHzk5NdsrnT59ehxzzDGxdOnSGrmvuLg4rrjiivj000/j4osvrpZfIwAAAAAAAAAAAAAAANRN9abgtmrVqrjrrrvinnvuiZUrV1aq2Laxok55hbicnJxo1KhRNG7cOBo3bhxr166NNWvWRGFhYaxdu7bc/GW97a20e8squ63//BtvvBFvvPFGDBgwIH73u9/FjjvuWO79VN19990XixcvjmuvvbbGSm5z5syJY489tsbKbd/20EMPRV5eXlxwwQU1fjcAAAAAAAAAAAAAAACbhjpfcCssLIz77rsv7rzzzli+fPmGklcmpbZMCmWpVCo6d+4c22yzTXTq1Ck6dOjwnY+2bdtGo0aNomHDhmVmTKfTUVhYGCtXroyFCxfGV199FQsXLoxFixbFwoULY86cOTF79uxYvXr1D+7+fsbv5/v21/v9ott7770XRx11VOy8887xu9/9Lvr27VtmRqrHU089FS1btoxLLrkk63ctWbIkjjnmmPjmm28qtK99+/ax/fbbR+fOnaNFixaxZs2aWLp0acyYMSNmzZqVUSFzvXvvvTc233zzOP744ysaHwAAAAAAAAAAAAAAgHqgzhbc0ul0PPjgg/G3v/0tlixZknGxbWOFsVQqFb17946BAwfGNttsE9tss01stdVW0axZsyplTaVS0aRJk2jSpEm0b98+tttuu1K/nrlz58bMmTNj1qxZ8dFHH8W7774b+fn53zmnrK+vtDfWpdPpSKfT8frrr8frr78eu+22W5x99tnRo0ePKn09m5If/ehH0bNnz+jWrVt07949unXrFm3bto3mzZtHs2bNonnz5pFOpyM/Pz9WrlwZ33zzTcycOTNmzJgR77//fsycObPCdz700EMxcODAOPDAA7PwFf1XOp2Oc845JxYuXJjRfCqViv333z9+8YtfxMCBA8ucW7ZsWTzxxBNx++23x5dffpnR2X/9619j4MCB8ZOf/CSjeQAAAAAAAAAAAAAAAOqPVLqs15dtwt5+++24/PLLY9asWRkV28oqtaVSqdh6661jxx13jMGDB8egQYOiZcuWWU6fuXQ6HR9//HG89dZb8eabb8Z7770XK1asiIiNF/XW+/4b3VKpVOTm5saRRx4Zv/nNb6pc3EvS/fffH5dddtl3Ppebm7uhoLi+cNWhQ4cq3TNr1qyYNGlSPPjgg7Fq1aqM9zVv3jyeffbZaNu2bZXuL8sdd9wR//u//5vRbLdu3eKaa64ptVhZljVr1sT1118fd955Z5lvQPy2jh07xhNPPBHNmzfP+I76btq0aVFYWFjmeuPGjWPbbbetwUQAAAAAAAAAAABQvnUlxXHtyzclHaPWOnOX30SDnNykYwAAm7C62DeoUwW3hQsXxtVXXx1PPvlkRPy3uJVpsW39Wm5ubuywww6x1157xV577RXt27evgeTVo6SkJN5666149tln4/nnn49FixZFRPllt9KKbu3atYuzzz47fvazn9VA8uq3vuDWvHnzGDZsWAwfPjx23XXXrBUUFy5cGFdddVU88cQTGe/5xS9+ERdddFG1Z/nqq69in332iYKCgnJnd9xxx7j55psrXTx76qmn4qyzzop169aVO3vsscfGueeeW6l76qO6+BsOAAAAAAAAAAAAdZ+C28YpuAEAVVUX+wZ1puB22223xS233BKrV6/+wVvbvv0lllb2ysnJiZ133jn23nvv2HPPPaN169Y1FzyL3n///Xj22Wfjqaeeiq+++ioiMnuT3bef34ABA+Kyyy6Lnj171lDq6vHhhx/GihUrYscdd4yGDRvW2L133313XHHFFRnNNmrUKF5++eVo1apVtWY488wzMyra9evXL+6+++5o2rRple57/PHH4/e//325cw0bNoxJkyZtcj+XklIXf8MBAAAAAAAAAACg7lNw2zgFNwCgqupi3yAn6QDV5dprr91QbkulUpFKpSKdTn+nrPXtAlc6nY6OHTvGqaeeGi+88ELceeedcdhhh9WZcltExIABA+Lcc8+NyZMnx8033xy777575OTklPpMIuIHn0+n0/H+++/HU089lUj+qth+++1jyJAhNVpui4g4+uij4/zzz89ods2aNfHYY49V6/0zZ87MqNzWsmXL+Otf/1rlcltExP777x+/+tWvyp1bu3Zt3HjjjVW+DwAAAAAAAAAAAAAAgLqjzhTc1iuv2JaTkxN77LFH3HrrrTF58uQ49dRT40c/+lGSkbMuJycndt9997j55pvjX//6V5x++unRqVOnDc+ptPIflXfUUUfF4MGDM5p98cUXq/XuO+64I6O58847Lzp16lRt955zzjnRtWvXcueeeeaZ+OKLL6rtXgAAAAAAAAAAAAAAADZtda7gVlaxLS8vLw4//PB45pln4qabbopdd931O28vqy8233zzOPnkk+O5556La665Jvr06VNq0Y2queiiizKae/fdd6OkpKRa7vzyyy/jySefLHduu+22i5///OfVcud6eXl5cc4555Q7V1xcHHfddVe13g0AAAAAAAAAAAAAAMCmq84V3L5fbNtss83ixBNPjH/9619x0UUXxRZbbJFwwtohJycn9ttvv5gwYULcfvvtMWjQoO8U3aianj17xnbbbVfu3OrVq2P+/PnVcufEiRNj3bp15c6dcsopWflnPGLEiNh6663LnXv00UejqKio2u8HAAAAAAAAAAAAAABg01PnCm4R/y22tWjRIn7/+9/Hv/71rzjjjDOiTZs2SceqtYYNGxb33XdfjBs3LoYNG/adt+BReSNGjMho7osvvqiW+x5//PFyZ7p16xa77757tdxXmqOPPrrcmfz8/HjxxRezlgEAAAAAAAAAAAAAAIBNR50quKXT6WjUqFGccMIJ8fzzz8fxxx8fzZo1SzrWJqNv375x++23xz333BPbbbfdhqIbldOrV6+M5vLz86t81/Tp02P27Nnlzh144IGRk5O9X/b77LNPNGnSpNy5xx57LGsZAAAAAAAAAAAAAAAA2HTUmYJbbm5ujBo1Kp599tk488wzY7PNNks60iZr8ODBMX78+PjLX/4SW265ZdJxNlnt27fPaG7NmjVVvutf//pXRnP77bdfle/amKZNm2b0hrhXXnkl1q5dm9UsAAAAAAAAAAAAAAAA1H4Nkg5QXR5//PHo3r170jHqlH322Sf22muvWLBgQdJRNkktWrTIaK46ypivv/56uTO9evWqkcLiHnvsEU8++eRGZwoKCmLKlCkxaNCgrOcBAAAAAAAAAAAAAACg9qozb3BTbsuO3Nzc6NKlS9IxNklLly7NaK5Vq1ZVumf16tXx/vvvlzu38847V+meTO28886RSqXKnXvttddqIA0AAAAAAAAAAAAAAAC1WZ0puEFts2TJkozmfvSjH1XpnqlTp8batWvLnRs8eHCV7slU27Zto1evXuXOvfPOOzWQBgAAAAAAAAAAAAAAgNpMwQ2yZOrUqeXOdOrUKTp27File6ZPn57R3HbbbVeleyoik7syzQ0AAAAAAAAAAAAAAEDdpeAGWfLcc8+VO7PDDjtU+Z5p06aVO9O6desqvymuIrbddttyZ/Lz8+OLL76ogTQAAAAAAAAAAAAAAADUVgpukAWvvvpqfPbZZ+XO7b///lW+a8aMGeXObL311lW+pyIyvc9b3AAAAAAAAAAAAAAAAOo3BTeoZkVFRXHppZeWO9ejR4/YZZddqnRXOp2OuXPnlju35ZZbVumeiuratWtGc5mUAAEAAAAAAAAAAAAAAKi7FNygGq1bty7OOeecjIpbp5xySqRSqSrdt2jRolizZk25c5kWzqpLx44do3HjxuXOzZs3rwbSAAAAAAAAAAAAAAAAUFspuEE1yc/Pj9/+9rfx1FNPlTs7YsSIOOCAA6p85/z58zOa69SpU5XvqohUKhUdOnQody7T/AAAAAAAAAAAAAAAANRNCm5QRSUlJTFx4sTYe++944UXXih3vnPnznHppZdWy90LFizIaK5du3bVcl9FZHKnghsAAAAAAAAAAAAAAED91iDpALApKioqihkzZsQzzzwTjz/+eHz11VcZ7evUqVPcc8890aZNm2rJ8c0332Q0V1sLbkuXLq2BJAAAAAAAAAAAAAAAANRWCm7Ua3PmzIlnnnlmozMlJSWxatWqWLVqVaxYsSL+85//xH/+859Yu3Zthe768Y9/HDfccEN06dKlKpG/Y/ny5RnNtW7dutruzFQmJb78/PxIp9ORSqVqIBEAAAAAAAAAAAAAAAC1jYIb9donn3wS1113XVbvSKVSccwxx8QZZ5wReXl51Xr2smXLMppr3rx5td6biWbNmpU7U1xcHCtWrIiWLVvWQCIAAAAAAAAAAAAAAABqGwW3Wm7OnDnx2muvxRtvvBHz58+PpUuXxrJlyyInJyeaN28eW265ZfTu3TuGDBkSQ4YMqfYCFZWXk5MT++67b5x00kmx1VZbZeWOTN7g1rBhw0R+XmRScIsIBbdKKiwsjPfeey/pGAAAAAAAAAAAANRT/fv3j5ycnKRj1BklJSUxZcqUpGMAAJuAdDqddIRqp+BWS7322mtx3XXXxQcffLDhc9//Cbh69epYvHhxvPvuu/HAAw9Eq1at4he/+EUcd9xx0bRp05qOzP/z4x//OEaMGBEHHHBAdO3aNat3FRUVlTuT1M+FTAtuhYWFWU5Sd9XF35QAAAAAAAAAAACgvvJ9gQBAfaXgVo6lS5fGypUry1zPy8uLDh06VNt9q1atit///vfx0ksvRcQP/0U1lUp958ffXl+6dGn87W9/i7Fjx8aVV14ZQ4cOrbZcZGbzzTePYcOGxeDBg6Nz585Zvy+TgluDBsn8Ms/03rVr12Y5CQAAAAAAAAAAAAAAALWVgls5Tj755Jg6dWqZ68ccc0ycc8451XLXggUL4sQTT4zZs2dvKK59v9D2faUV3hYvXhwnnHBCnHnmmfHrX/+6WrKRmUWLFsVtt90Wt91224Y36v3qV7+KNm3aZOW+TMphubm5Wbm7uu5dt25dlpMAAAAAAAAAAAAAAABQW+UkHaA2W7BgQUyZMiXS6XSpH7m5uXHkkUdWy13Lli2Lo48+Oj755JNIp9ORSqUilUqVeXdpHxGxYV9JSUlcc801ccstt1RLPipu2bJl8be//S2GDx8eV155ZRQWFlb7HZmUw5J6g1umBbdM3kIHAAAAAAAAAAAAAABA3aTgthFPPfVURPxfaWz9x/rP7bXXXtGxY8dqueuCCy6IuXPn/qDYVhHfL7ql0+m47rrr4umnn66WjFTO6tWr46677oqDDjooPvroo6Tj1Jjy3j4IAAAAAAAAAAAAAAAAybzaaRPxzDPPbPj7bxfH1jvqqKOq5Z6nn346XnjhhQ1nV7TY9n3ffwPchRdeGP3796+2Ml5dsvfee8fMmTM3OrN69epYsWJF5Ofnx7Jly2LmzJnx4YcfxocffhizZ8/O+K7//Oc/MWbMmLjyyitj//33r2r0iMjs7WyZvOUtGzK9t2HDhllOUncpEQIAAAAAAAAAAEDd4fsCAYBMVLV3VBspuJWhoKAgpk2b9p1/Ufz233fs2DH69etX5XvWrVsXf/7znzf8uKyfZOX9C+v3960vuUVErFq1Ki6++OK45ZZbqpi2fmrSpEk0adIkOnToEBERO+yww4a1OXPmxIMPPhiPPvpoLF++vNyz1q5dG+ecc07k5OTEvvvuW+VsmZTDiouLq3xPZWR6r4Jb5TRu3Di23XbbpGMAAAAAAAAAAAAA1SAnJycGDhyYdAwAYBMwbdq0KCwsTDpGtcpJOkBt9eGHH24o6Hy7PLa+OLbbbrtVyz2PPvpozJs3b8Pb1krz7Te7lfWx/o1t37b+8+l0Ol566aV45513qiUz/6dnz55x4YUXxosvvhi//OUvM/qTM4qLi+Pss8+O119/vcr35+XllTvjDW4AAAAAAAAAAAAAAADUVgpuZZg6depG14cPH14t99x1111lrq0vraXT6WjRokWcfPLJMXbs2Hj99dfjgw8+iOeffz6uu+66GDp06IZy3MYKVjfffHO1ZOaHmjZtGn/605/ivvvui44dO5Y7v27dujj//PNj5cqVVbo3k4JbQUFBle6orFWrVmU017hx4ywnAQAAAAAAAAAAAAAAoLZScCvDlClTvvPjbxfHGjduHDvttFOV75g6dWp88sknpb697duf++lPfxpPP/10nH766dGvX79o3bp15OXlxRZbbBEjR46MO+64I6699tpo0qTJD7J++6zXX389Pv/88yrnpmyDBg2KBx98MLp06VLu7IIFC+J//ud/qnRfy5Yty51Zu3ZtFBUVVemeysi04NaiRYssJwEAAAAAAAAAAAAAAKC2UnArw6effvqDotj6wlnPnj2jYcOGVb7jscceK/Xz6wtpqVQq+vfvH7fccku0bt16o2ftu+++8Ze//GVD5vV//XZxLp1Ol3kn1adTp05x2223RfPmzcudfeSRR6pUOsyk4BYRVX5TXGVkUnDLyclRcAMAAAAAAAAAAAAAAKjHFNzKsGDBglI/n0qlYptttqny+el0Op555plS37a2Xm5ublx++eWRl5eX0Zm77rprHHPMMT94G9y375w8eXLlQ5OxHj16xLnnnlvuXElJSdx3332VvqdVq1YZzS1durTSd1RWJne2aNHiB78GAAAAAAAAAAAAAAAAqD8U3EqxePHiWLNmTUREqWWx6ii4ffTRR/H111+Xesf6t7fttdde0bNnzwqde8IJJ2x4c9i3i0Pr/37GjBmxYsWKqkQnQ4ceemhstdVW5c7985//jNWrV1fqjvLe7Lfe4sWLK3V+VWRyZ6b5AQAAAAAAAAAAAAAAqJsU3Eoxf/78ja5nUloqz7///e9yZ37xi19U+NyWLVvGgQce+J3S3Pf//v3336/wuVRcTk5O/PKXvyx3rqCgIKZMmVKpOzp16pTR3JIlSyp1flVkUnDr/P+zd9/xWdfn/vivOwkQAiigoLIEQQXEhbirMhR3XdVaRx1fV2tbe2prT+3wHNtqraunjtOhgnpqtdRZrdpjwIEDRRAVQQEZCghlj0BCyP37o7/kBMi4IfcId57PxyMPwv258nm/PrdQjeXl1b17FpIAAAAAAAAAAAAAAADQXCm41aF6s1p90rF16u23397itdob13bbbbcYMmTINt17+PDhDV6fNm3aNt2XrXfCCSds8te1Pu++++423b9Hjx4pzS1YsGCb7r+tkslkfPHFF43OKbgBAAAAAAAAAAAAAAC0bApudVi/fn2D19u3b9+k+1dWVsaUKVPqLD4lk8lIJBIxcuTIbb7/IYccEq1atYqIqPOM2bNnb/O92TqdOnVKaePftm7V69q1a7Rp06bRuXnz5m3T/bfVokWLGv19FJF6QQ8AAAAAAAAAAAAAAID8pOBWh3Xr1jV4vUOHDk26/0cffVRzRjKZrHPmmGOO2eb7t2rVKnbfffd6r8+fP3+b783W69u3b6Mzixcv3qZ7JxKJ6NWrV6Nzc+bM2ab7b6tUC3UN/ToFAAAAAAAAAAAAAAAg/ym41aGxzVNNLbi99957W7xWe9NacXFxDBkypEln7LHHHluU5xKJRCSTyViyZEmT7s3W2WWXXRqdWbFixTbfv3///o3OzJgxY5vvvy0++eSTlOYGDhyY4SQAAAAAAAAAAAAAAAA0ZwpudWhsg1tlZWWT7j958uQ6X08mk5FIJGLw4MHRqlWrJp2x00471XutKWUqtl7btm0bnWnKX5NUSmLLli2LhQsXbvMZW2vq1KmNznTo0CF69OiRhTQAAAAAAAAAAAAAAAA0VwpudSgoaPhtaawA15hJkyZtsrFtcwcddFCT7h/RcKmqvLy8yfcndRs2bMjo/VPdgpZK6SxdPvzww0ZnBgwY0ODvAwAAAAAAAAAAAAAAAPKfglsdWrdu3eD1phTc5s+fH4sWLYqIf21sq8vgwYO3+f7VSkpK6r1WUVHR5PuTutWrVzc609Bfr8bst99+KW38e+utt7b5jK2xdOnSmDFjRqNz6ShyAgAAAAAAAAAAAAAAsH1TcKtDQ9vPIiK++OKLbb73hAkTtnit9harwsLCOOCAA7b5/tXqK89FNL6hjvT6/PPPG51p3779Nt+/pKQkpV8zb7755jafsTXeeuutBn/9VTvyyCOzkAYAAAAAAAAAAAAAAIDmTNOpDjvttFOD1+fMmbPN93799dfrfL26EDRgwIAoLi7e5vtXW79+fb3X2rVr1+T7k5pkMhkfffRRo3M9e/Zs0jlHHHFEozMzZ86MefPmNemcVJSWljY6k2opDwAAAAAAAAAAAAAAgPym4FaHnXfeucHrn3766Tbdd+PGjTF+/PhNNrbVlkgkYsiQIdt0782tXr263mslJSVpOYPGTZ8+PZYvX97oXK9evZp0zrBhw1Kae+6555p0TmPWrVsX48aNa3TuyCOPjFatWmU0CwAAAAAAAAAAAAAAAM2fglsd+vTpU++1ZDJZ7xa2xkyYMCFWrlxZc5+6HHTQQdt0780tXrx4i9eqz7TBLXueeeaZlOb23XffJp0zYMCA6Nu3b6NzTz31VL2/9tLh+eefj7KyskbnTj311IxlAAAAAAAAAAAAAAAAYPuh4FaHDh06RJcuXSIiNtm2Vv35tGnTYsmSJVt931TKToMHD97q+9Zl4cKFdb6eSCRixx13TMsZNGzFihXxl7/8JaXZQw89tMnnpVIamzNnTowdO7bJZ9Vn1KhRjc506NAhhg4dmrEMAAAAAAAAAAAAAAAAbD8U3OpxwAEHbLLpavPPH3744a263/Lly+OFF17YpDAX8a/CWfW999prr+jcuXMTUv9LVVVVzJkzZ4uzqvXs2bPJZ9C4O+64I9asWdPo3B577BG9evVq8nmnn356FBUVNTp37733ZmSL2//+7//GJ5980ujcqaeeGm3atEn7+QAAAAAAAAAAAAAAAGx/FNzqcdBBB9X5enUh7ZFHHtmqLW73339/rF+/PiKiznJRIpGIY445ZtvCbmbu3LlRXl5e71npKFPRsL///e/x2GOPpTR7xhlnpOXM3XbbLU488cRG5z788MN4+umn03JmtYqKivj1r3/d6FxhYWFccsklaT0bAAAAAAAAAAAAAACA7ZeCWz1GjBixxWu1y2KrV6+Ob3/721FZWdnovSZNmhSjR4+ud6NateOPP37rg9ZhypQpDV7ffffd03JOc/TEE0/ExIkTc5ph3Lhx8cMf/jCl2eLi4rQV3CIiLrvsspTmbr755li4cGHazr311ltj3rx5jc6NHDlSwRIAAAAAAAAAAAAAAIAaCm716NmzZ+y7776RTCY3KabV/vl7770X559/fnz++ef13mf8+PFx1VVX1RThapfkat+3T58+sc8++6Ql+7vvvtvg9XwuGE2bNi3OP//8uOqqq7JedKuqqoo//OEPcfXVV0dFRUVKX3PeeedFly5d0pahf//+cfLJJzc6t2LFirjmmmuirKysyWc+++yz8dBDDzU616pVq/j2t7/d5PMAAAAAAAAAAAAAAADIH0W5DtCcfe1rX4sPPvhgi9erS27JZDKmTJkSJ5xwQhx99NFx1FFHxa677hoFBQXx+eefR2lpabz55pubzNd3r6997Wtpy/3GG29sUp6r/XlRUVHstddeaTuruRo3blyMGzcu9ttvvzj77LPjpJNOivbt22fsvIkTJ8Ytt9wS77//fspfs/POO8cVV1yR9izXXXddjBs3rtHy2pQpU+Kqq66Ke++9d5vfmxdeeCHlbXUXXnhh9O3bd5vOAQAAAAAAAAAAAAAAID8puDXg1FNPjf/+7/+Ozz//fIuCWu3SWmVlZU2hanObb4CrVvu1HXfcMc4666y0ZJ4xY0bMnz+/zrwR/9rw1bp167SctT14//334/33349f/OIXccQRR8QxxxwTRxxxROy+++5NvveyZcuitLQ0xowZE1OmTNnqr7/xxhujU6dOTc6xuV133TWuvvrquPXWWxudnTBhQpx11llx++23x6BBg1I+o7y8PO66666477776ixu1pcJAAAAAAAAAAAAAAAAalNwa0CrVq3i2muvje9+97t1ltRql9fqK/k0dL3666+44oooKSlJS+aXXnqp3muJRCIOOOCAtJyzvSkvL9+khNi5c+fYf//9o2/fvrHHHntEt27dokuXLtG5c+coLi6ONm3aRCKRiIqKili3bl0sW7YsFi9eHHPnzo1PPvkk3nvvvZg2bVpUVVVtU57LL788RowYkc5H3MSll14ab7zxRrz++uuNzs6ZMyfOPvvsOOWUU+K8886LAw88sN7ZFStWxHPPPRf33XdfLFiwIKUsRUVFcfvtt2d0gx4AAAAAAAAAAAAAAADbJwW3RpxwwglxwgknxAsvvLDFVrSI/yup1VWAq76+uerZRCIR/fr1i4suuihteZ955pl6s0REg+WllmTZsmX1bt3LtFNPPTWuvfbajJ5RUFAQt956a5x++umxePHiRuerqqrimWeeiWeeeSa6du0a++23X3Tv3j06dOgQ5eXlsXz58pg+fXp8/PHHsWHDhq3Kcs0118SQIUO29VEAAAAAAAAAAAAAAADIYwpuKfjlL38Zs2fPjo8//rjekluqam90a9u2bdx+++1RWFiYlpzvv/9+zJ49u86M1QYPHpyWs9g25513Xvz0pz9tsISYLjvttFOMGjUqLrjggli+fHnKX7d48eIGNwFujQsvvDCuuOKKtNwLAAAAAAAAAAAAAACA/FOQ6wDbg3bt2sV9990Xe+65Z6Mb2xpSu9zWunXruP3222OvvfZKW84///nPdZ5ZXXbr169f7Lrrrmk7j9S1adMmfvKTn8QNN9wQBQXZ+23Xr1+/eOCBB6JTp05ZO7PaV7/61fjxj3+c9XMBAAAAAAAAAAAAAADYfii4pahLly7x5z//OUaOHFlTGKsuujVUeNv8ejKZjK5du8b//M//xPDhw9OWb9myZfHcc881mGPYsGFpO4/U7bvvvjFmzJi48MILc3L+wIED469//Wv0798/K+cVFhbGv//7v8eNN96YlU11AAAAAAAAAAAAAAAAbL8U3LZC+/bt47e//W3cddddsccee0Qymawpu0VsWXirXWqr3tp2wQUXxJNPPhn77bdfWrM98sgjUVFRsUWW2lpCwe3AAw+MPn365DpGRER07949brnllhgzZkzsvffeOc3So0eP+POf/xwXXHBBFBYWZuycPn36xOjRo+OSSy7J2BkAAAAAAAAAAAAAAADkj0SydkOLrfLWW2/FCy+8EBMmTIi5c+dGVVXVFjNt27aNgw46KA4//PD48pe/HF26dEl7jjVr1sTw4cNj1apV9c506tQp3nzzzbSf3VzNnj07SktLo7S0NN577706/9pkQkFBQRx88MFx/vnnx7HHHpvRMtm2mjp1atxyyy0xYcKEtN2zY8eOcckll8Sll14arVu3Ttt9W7KpU6fG+vXr671eXFwc++yzTxYTAQAAAAAAAAAAQOMqqzbGHa/ek+sYzdb3jr46igqa358vBQC2H/nYNyjKdYDt2WGHHRaHHXZYRERUVFTE/PnzY/Xq1VFZWRk77rhjdOzYMTp16hQFBZldlDd9+vQYMWJEgzMDBw7MaIbmpk+fPnHZZZfFZZddFitXrozJkyfH5MmTY9KkSfHhhx9GWVlZ2s7q2LFjHHjggXHUUUfFyJEjM1JiTKd99tknHnrooZg+fXo89NBDUVpaGitWrNjq+xQUFMS+++4bZ555Zpx++ulRXFyc/rAAAAAAAAAAAAAAAADkNRvcaHEqKytj9uzZMXfu3JgzZ07Mmzcv5s2bF8uWLYuysrIoKyuLtWvXRnl5ebRq1Spat24dbdu2jY4dO8ZOO+0UXbp0id69e8cee+wRe+21V/Tt2zcSiUSuH2ubVVVVxZQpU+Kdd96JGTNmxKxZs2Lp0qWxdu3aKCsri6KiomjXrl106NAhevXqFf369YsBAwbEUUcdFZ07d851/LyVj41qAAAAAAAAAAAA8p8Nbg2zwQ0AaKp87BvY4EaLU1RUFHvuuWfsueeeuY7SLBQUFMSBBx4YBx54YK6jAAAAAAAAAAAAAAAA0MIU5DoAAAAAAAAAAAAAAAAAAC2TghsAAAAAAAAAAAAAAAAAOZGXBbfKyspcRwAAAAAAAAAAAAAAAACgEXlZcPvd734Xp59+etx9990xderUXMcBAAAAAAAAAAAAAAAAoA5FuQ6QKdOnT4+PP/447rnnnthll11i2LBhMXz48DjssMOiVatWuY4HAAAAAAAAAAAAAAAA0OLlbcEtIiKZTEZExBdffBGPPvpoPProo1FSUhJf+tKXYsSIETF06NDYYYcdcpwSAAAAAAAAAAAAAAAAoGXK64JbIpGo+by67LZ27dr4xz/+Ef/4xz+isLAwBg8eHMOHD48RI0ZEz549cxUVAAAAAAAAAAAAAAAAoMXJ64JbxL+KbYlEos6yW2VlZbzzzjvxzjvvxC233BL9+vWrKbvtt99+uYoMAAAAAAAAAAAAAAAA0CLkfcEt4v8KbRFRb9ktImLGjBkxc+bM+MMf/hA777xzDBs2LIYPHx5HHHFEtG7dOquZAQAAAAAAAAAAAAAAAPJd3hfcEonEJiW2xspu1df/+c9/xpgxY2LMmDFRXFwcRx55ZIwYMSKGDh0anTp1yt4DAAAAAAAAAAAAAAAAAOSpvCy4VZfWksnkFiW26tdr/7j5120+t27duigtLY3S0tIoKCiIAw44IIYPHx4jRoyI3r17Z+gpAAAAAAAAAAAAAAAAAPJbXhbcvvGNb8QhhxwSY8eOjbFjx8bcuXNrrtW1ta2uz+ub27hxY0yaNCkmTZoUt912W/Tu3TtGjBgRw4cPj8GDB2fysQAAAAAAAAAAAAAAAADySiK5+RqzPDRr1qwoLS2NsWPHxpQpU2rKavVtbNtcY3PV1zt37hzHHHNMDB8+PL70pS9FcXFxuh4BaGGmTp0a69evr/d6cXFx7LPPPllMBAAAAAAAAAAAAI2rrNoYd7x6T65jNFvfO/rqKCoozHUMAGA7lo99g7zc4La5vn37Rt++feOKK66IpUuXxtixY6O0tDTeeuutmr+g27rZrfb1pUuXxpNPPhlPPvlktGnTJg477LCa7W477bRTJh8RAAAAAAAAAAAAAAAAYLvTIja41Wf9+vUxfvz4GDt2bLz88suxbNmyiNhyY1vEtm13q76WSCRiv/32i+HDh8eIESOib9++6XoEIE/lY6MaAAAAAAAAAACA/GeDW8NscAMAmiof+wYtYoNbfYqLi+PYY4+NY489NpLJZEyePDlKS0tj7NixMXv27Jq5bd3uVn0tmUzGlClTYsqUKXHnnXdGz549aza7HXTQQVFQUJDJxwQAAAAAAAAAAAAAAABollr0BreGzJkzJ0pLS6O0tDTee++9qKqqioiGN7bV1thc9fUddtghhg4dGsOHD4+jjjoqSkpK0vUIwHYsHxvVAAAAAAAAAAAA5D8b3BpmgxsA0FT52DdQcEvBsmXL4uWXX46xY8fG66+/HuvWrYuIbS+7bT5bfb1Vq1Zx6KGHxogRI2LYsGGxyy67pOsRgO1MPv4NBwAAAAAAAAAAgPyn4NYwBTcAoKnysW+g4LaVKioq4o033ojS0tIYN25cLFmyJCIaL7HV1lAxrva1ffbZJ4YPHx4jRoyIvffeOx3xge1EPv4NBwAAAAAAAAAAgPyn4NYwBTcAoKnysW9QlOsA25vWrVvH0KFDY+jQoRERMWXKlCgtLY2xY8fGzJkza+YSicQmZbXaJbbNC231zX344YcxderUuOuuu6Jbt24xfPjwGD58eBxyyCFRWOgfbAEAAAAAAAAAAAAAAIDtmw1uafTZZ59FaWlplJaWxqRJk2Ljxo0R0fDGttoam6u+3qFDhzjqqKNixIgRcfTRR0f79u3T9QhAM5GPjWoAAAAAAAAAAADynw1uDbPBDQBoqnzsG9jglkY9e/aMiy++OC6++OJYuXJljBs3LsaOHRvjx4+PsrKyiEh9s1v1bG3V11etWhV///vf4+9//3sUFRXFwQcfHCNGjIjhw4fHbrvtlqnHAwAAAAAAAAAAAAAAAEgrG9yyoKKiIt56660oLS2Nl19+ORYtWlRzLR3b3Wpf69+/fwwfPjxGjBgRAwcOTEd8IAfysVENAAAAAAAAAABA/rPBrWE2uAEATZWPfQMb3LKgdevWcfTRR8fRRx8dEREffPBBjB07NkpLS+OTTz6pmUt1u1tDc9OmTYvp06fHvffeG7vssksMHz48hg8fHoceemi0atUqI88HAAAAAAAAAAAAAAAAsC1scMux+fPnR2lpaYwdOzYmTpwYlZWVEZGezW61r5eUlMRRRx0Vw4cPj6FDh8YOO+yQrkcAMiAfG9UAAAAAAAAAAADkPxvcGmaDGwDQVPnYN7DBLce6d+8eX//61+PrX/96rF69Ol555ZUoLS2N1157LdasWRMRqW92q56trfr62rVr48UXX4wXX3wxCgsLY/DgwTFixIgYPnx49OzZM1OPBwAAAAAAAAAAAAAAAFAvBbdmpEOHDnHKKafEKaecEpWVlTFhwoQYO3ZsjB07NhYuXFgz19DWttqf11eMq6ysjHfeeSfeeeed+NWvfhX9+vWL4cOHx4gRI2K//fbL1OMBAAAAAAAAAAAAAAAAbCKR3HwFGM3StGnTorS0NMaOHRsfffRRzesNld1qa2yu+vrOO+8cw4YNixtvvDEdsYFtlI8rQwEAAAAAAAAAAMh/lVUb445X78l1jGbre0dfHUUFhbmOAQBsx/Kxb1CQ6wCkZsCAAfGtb30rnnjiiXj55Zfjpz/9aRx55JFRVFQUyWSyprBWvbWtrkJbQ3PV1/75z3/GmDFjsvtwAAAAAAAAAAAAAAAAQItUlOsAbL1dd901zj///Dj//PNjzZo18eqrr8bYsWPj1VdfjVWrVkVE1Ftyq/1jtdpzFvoBAAAAAAAAAAAAAAAA2aLgtp1r3759nHTSSXHSSSfFxo0b45133onS0tIYN25cfP755zVzmxfeahfZam91AwAAAAAAAAAAAAAAAMgWBbc8UlhYGIcddlgcdthh8eMf/zg+/vjjGDt2bJSWlsbUqVM3KbLZ2gYAAAAAAAAAAAAAAADkmoJbHtt7771j7733jm984xuxePHiGDt2bIwdOzbeeuutqKioiIgty24AAAAAAAAAAAAAAAAA2aLg1kJ07do1zj333Dj33HOjrKwsxo8fH6WlpfHKK6/EihUrIiIU3QAAAAAAAAAAAAAAAICsUnBrgUpKSmLkyJExcuTIqKqqinfffbdmu9vcuXNzHQ8AAAAAAAAAAAAAAABoIRTcWriCgoI4+OCD4+CDD44f/vCHMXPmzBg7dmyuYwEAAAAAAAAAAAAAAAAtgIIbm+jXr1/069cv1zEAAAAAAAAAAAAAAACAFqAg1wEAAAAAAAAAAAAAAAAAaJkU3AAAAAAAAAAAAAAAAADICQU3AAAAAAAAAAAAAAAAAHJCwQ0AAAAAAAAAAAAAAACAnFBwAwAAAAAAAAAAAAAAACAninIdgE2tWbMmpk+fHkuXLo1Vq1bFihUrIiKipKQkdtxxx+jVq1f07t07dthhh9wGBQAAAAAAAAAAAAAAAGgiBbdmYPLkyfHMM8/EpEmTYubMmVFVVdXgfCKRiL59+8Zhhx0Wp556auy3335ZSgoAAAAAAAAAAAAAAACQPgpuOfTUU0/FQw89FNOmTYuIiGQymdLXJZPJmDFjRsycOTP+53/+J/r16xff+ta34vjjj89kXAAAAAAAAAAAAAAAAIC0UnD7/y1dujTef//9mDt3bixatCjKysoiImKHHXaIDh06xK677hqDBg2KPfbYo8lnzZ07N66//vqYNGlSRGxabEskEindI5lM1nzdjBkz4rvf/W4ceOCB8atf/Sp69erV5IwAAAAAAAAAAAAAAAAAmdaiC25LliyJJ554Iv72t7/FzJkzU/qadu3axbBhw+IrX/lKHHrooVt95uOPPx4///nPo7y8vKagtnmprbFNbolEYpOvqS67TZo0KU477bT49a9/Hccdd9xWZwMAAAAAAAAAAAAAAADIpoJcB8iFdevWxe233x7HHnts3HnnnTFjxoyaklhjH2vWrIlnn302Lr744jjzzDPjgw8+SPncBx98MH7yk5/E+vXrI5lM1hTVNj+jMZvPV98nkUjEunXr4pprrolHHnmkKW8RAAAAAAAAAAAAAAAAQMa1uILb1KlT4/TTT4/77ruvpmgWEZuUxBr7qC6WffTRR3HuuefGb37zm0bPHT16dPzqV7+qs9jWVLXvk0gkoqqqKn7xi1/Ec8891+R7AwAAAAAAAAAAAAAAAGRKiyq4jR8/Pi688MKYN2/eFpvPUt3gFrFpGW7jxo3x+9//Pn7+85/Xe+57770Xt956a83XRkRaim2b27zkdv3118fHH3+c9nMAAAAAAAAAAAAAgK1XmGhRf3wbACAlLeafkCZNmhTf/OY3o6ysLCI2LZptTdmsrrJbMpmMRx55JP7whz9sMb9mzZq49tprY+PGjSmd19j2uFTyVd+nvLw8vve970VFRUXKzwcAAAAAAAAAAAAAAACQLS2i4LZ48eK4+uqro6KiYpuLbXXZvOR29913x8yZMzeZuffee2P+/Pk1M3XZvMCW6va4xnJFRHz66acxevTopjwmAAAAAAAAAAAAAAAAQEYU5TpANvzkJz+J5cuXb1IgS5dkMllz34qKirjpppvigQceiIiIlStXxqOPPlpvGa2uPB07doxu3bpFx44do2PHjlFVVRUrVqyIlStXxvz582PVqlUNfv3m908mk/H73/8+zjnnnOjYsWOTnxcAAAAAAAAAAAAAAAAgXfK+4FZaWhqvvvpqSuW2hrai1bb5PapLbslkMt58882YNWtW9O3bNx5++OEoKyurc3tb7df233//+PKXvxyHHHJI7Lnnng2eO3369JgwYUI88cQT8cknn9Rsc6svU0REWVlZPProo3HVVVel9HwAAAAAAAAAAAAAAAAA2VCQ6wCZdscdd9R83tCms+qSWCof1fP1eeyxxyIi4vHHH99irvZZe++9d/zhD3+Ixx57LM4///wGy23VXztgwIC4+OKL45lnnok777wzevXqtUmZra6vSSaT8ac//SmqqqoavD8AAAAAAAAAAAAAAABANuX1BrfXXnstZs2aVeeGs2q1rx1wwAFxzDHHxGGHHRZdunSJnXfeOZLJZCxdujT++c9/xttvvx2vvPJKTJo0qcHNaePHj48ZM2bEwoULN5mp/fmwYcPijjvuiLZt227z85144onxpS99Ka6++up4++23t8hTu/i2ZMmSmDBhQhx++OHbfB4AAAAAAAAAAAAAkBkbNlbmOkKz1aowr//YOwC0eHn9d/pHH3203mvVxa9kMhn9+/eP66+/Pg455JA6Z3v06BE9evSIAw88MK688sqYOHFi3HTTTfHRRx9tsvmt+vPZs2fHE088scV51TPHHXdc/Nd//VeDW+BS1aFDh3jggQfiyiuvjNdff73BMt8LL7yg4AYAAAAAAAAAAAAAzcyGjZVx4aP35DpGs/XwuVcruQFAHivIdYBMKSsri9dee63OElntUtqwYcPiL3/5S73ltroMGTIkxowZEyNHjtxkS1ptjzzyyCbnVdt5553j5z//eVrKbdWKioriV7/6VXTs2HGL86p/nkwm44033kjbmQAAAAAAAAAAAAAAAABNlbcFt/Hjx0dFRUVExCYbzWpvUjv88MPj7rvvjtatW2/1/QsLC+POO++ML33pS5tsb6tWXl6+ydnVM9dff33suOOOTXm0OnXp0iV++MMfbrG9rfbPP//881i0aFHazwYAAAAAAAAAAAAAAADYFnlbcJs4ceIWr9XebNamTZu48cYbo7CwcJvPKCwsjBtvvDHatm27yf1rb3XbfHvb8ccfv83nNeaUU06Jzp07b3FubR988EHGzgcAAAAAAAAAAAAAAADYGnlbcHvvvffqfL26fPb1r389evbs2eRzunXrFhdffPEWm9PqOvPMM8+MgoLMveWtWrWK0047rcEsM2fOzNj5AAAAAAAAAAAAAAAAAFsjbwtuM2bMqHeLWUTEmWeembaz6rpXXSWzESNGpO3M+hx33HENXv/0008zngEAAAAAAAAAAAAAAAAgFXlZcFu0aFGsW7cuIv6vaJZIJGo+HzRoUPTu3Ttt5/Xs2TP233//mk1t1Wp/XlhYGP3790/bmfUZOHBgFBYWbnF+tS+++CLjGQAAAAAAAAAAAAAAAABSkZcFt/nz59d7LZFIxEEHHZT2MwcPHlzn69Wluj322CNat26d9nM3V1xcHHvssUedG+SSyWQsXbo04xkAAAAAAAAAAAAAAAAAUlGU6wCZsGzZsgav77333mk/s6F7JhKJ6NOnT9rPrE+fPn1ixowZW2RIJpOxfPnyrOUAAAAAAAAAIL9UVm3MdYRmq6igMNcRAAAAAAC2S3lZcGusxLXXXnul/cw999yzwevt27dP+5n16dChQ73X1q9fn7UcAAAAAAAAAOSPyqqNccer9+Q6RrP1vaOvVnIDAAAAANgGBbkOkAnr1q1r8HrHjh3TfmanTp0avN5Q6SzdGjprw4YNWcsBAAAAAAAAAAAAAAAA0JC8LLhVVFQ0eD0T29TatWuX9TNTPSuZTNZ8XllZmbUcAAAAAAAAAAAAAAAAAA3Jy4JbYyWuxspo26KxexYVFaX9zPoUFhZm7SwAAAAAAAAAAAAAAACAbZWXBbfaG8vqkomyWTYLbAAAAAAAAAAAAAAAAAD5IC8LbgAAAAAAAAAAAAAAAAA0fwpuAAAAAAAAAAAAAAAAAOSEghsAAAAAAAAAAAAAAAAAOaHgBgAAAAAAAAAAAAAAAEBOKLgBAAAAAAAAAAAAAAAAkBMKbgAAAAAAAAAAAAAAAADkhIIbAAAAAAAAAAAAAAAAADmh4AYAAAAAAAAAAAAAAABATii4AQAAAAAAAAAAAAAAAJATCm4AAAAAAAAAAAAAAAAA5ISCGwAAAAAAAAAAAAAAAAA5oeAGAAAAAAAAAAAAAAAAQE4ouAEAAAAAAAAAAAAAAACQE0W5DpALI0aMyPqZo0aNijFjxmTlrDVr1mTlHAAAAAAAAAAAAAAAAICmaDEFt2QyWfPj/PnzM37O5meuXLkyVq5cmbFzG8sCAAAAAAAAAAAAAAAA0Ny0mIJbbYlEIiP3bahQlqkz66PcBgAAAAAAAAAAAAAAADR3BbkOAAAAAAAAAAAAAAAAAEDL1CI3uOViu5mNagAAAAAAAAAAAAAAAACbssENAAAAAAAAAAAAAAAAgJxQcAMAAAAAAAAAAAAAAAAgJ4pyHSDTEolEriMAAAAAAAAAAAAAAAAAUIe8L7glk8lcRwAAAAAAAAAAAAAAAACgDnlZcOvWrVscfPDBuY4BAAAAAAAAAAAAAAAAQAPysuB22mmnxWmnnZbrGAAAAAAAAAAAAAAAAAA0oCDXAQAAAAAAAAAAAAAAAABomRTcAAAAAAAAAAAAAAAAAMgJBTcAAAAAAAAAAAAAAAAAckLBDQAAAAAAAAAAAAAAAICcUHADAAAAAAAAAAAAAAAAICcU3AAAAAAAAAAAAAAAAADICQU3AAAAAAAAAAAAAAAAAHJCwQ0AAAAAAAAAAAAAAACAnFBwAwAAAAAAAAAAAAAAACAnFNwAAAAAAAAAAAAAAAAAyAkFNwAAAAAAAAAAAAAAAAByQsENAAAAAAAAAAAAAAAAgJxQcAMAAAAAAAAAAAAAAAAgJxTcAAAAAAAAAAAAAAAAAMgJBTcAAAAAAAAAAAAAAAAAckLBDQAAAAAAAAAAAAAAAICcKMp1gHz29NNPx+OPP56Ts4844oi46qqrcnI2AAAAAAAAAAAAAAAAQCoU3DJowYIF8fbbb0cikcjquclkMt599904+uijY+DAgVk9GwAAAAAAAAAAAAAAACBVLabgdskll8Ts2bMbnfvmN78Z55xzTtrPTyaTab9nQzZu3Bg/+9nPYsyYMVkv2AEAAAAAAAAAAAAAAACkokUU3P72t7/Fm2++2ejciBEjMlJui4icbHGbOnVqPPnkk3HmmWdm9WwAAAAAAAAAAAAAAACAVBTkOkCmVVRUxJ133hmJRKLBj759+8att96asRzJZDJrHxH/KtQlk8m45557orKyMmPPBQAAAAAAAAAAAAAAALCt8r7g9vTTT8eCBQvqvZ5MJqOoqChuu+22KCkpyWKyzKkuuUVELFiwIP7617/mMA0AAAAAAAAAAAAAAABA3fK+4PbAAw9EIpGIiNhiy1kymYxEIhFXXXVVDBgwIJcxM6J6i9sf//jHXEcBAAAAAAAAAAAAAAAA2EJeF9zGjh0bs2fPjohNt5pVF78SiUQMGDAgvvGNb+QkXyKRSOtHbZtvcXv55Zez/HQAAAAAAAAAAAAAAAAADcvrgtuYMWManbn++uujoCA3b0PtjXLp+Ni85FbbI488ksUnAwAAAAAAAAAAAAAAAGhcUa4DZMqyZcvitdde26L0VXt72/Dhw2PIkCFZzVX7/HSevW7duvjwww9r7r/5eePHj49FixbFLrvskrYzAQAAAAAAAAAAAAAAAJoibwtuzz77bFRWVm5S+KpddisoKIjvf//7uYoXEREPP/xw2u5VVVUVJ510UsydO7fmmWtvdUsmk/HCCy/ERRddlLYzAQAAAAAAAAAAAAAAAJqiINcBMqW0tLTO16tLX0OHDo0+ffpkOVXmFBQUxFVXXbXJ9rbNvfjii1lMBAAAAAAAAAAAAAAAANCwvCy4rVmzJt59991NNrZt7pJLLsliouz48pe/HLvvvntEbLqtrnqj23vvvRfLli3LVTwAAAAAAAAAAAAAAACATeRlwW38+PFRWVkZEVGz0ay65BUR0b9//xgyZEjO8mVKQUFBnHvuuZtscdv88wkTJuQiGgAAAAAAAAAAAAAAAMAW8rLgNnHixHqvJRKJOPnkk7OYJruOPfbYBq+/8847WUoCAAAAAAAAAAAAAAAA0LC8LLhNnjy5wesnnXRSlpJkX8+ePWPPPfeMZDIZiURik2vJZFLBDQAAAAAAAAAAAAAAAGg28q7gtn79+vj44483KXclEolIJpMRETFw4MDo1q1bruJlRV1b3Krfj08//TTKy8uzHQkAAAAAAAAAAAAAAABgC3lXcJs1a1ZUVlZGRNSU2qolEok45JBDchErq4YMGbLJz2u/D1VVVTFr1qxsRwIAAAAAAAAAAAAAAADYQt4V3D799NMGrx900EFZSpI7AwcObPD6J598kqUkAAAAAAAAAAAAAAAAAPVrcQW3wYMHZylJ7nTq1Ck6duwYEf/aWre52bNnZzkRAAAAAAAAAAAAAAAAwJbyruC2YMGCTX5eu+DVoUOH6Ny5c7Yj5USPHj0imUzWeW3RokVZTgMAAAAAAAAAAAAAAACwpbwruC1ZsmSL16qLXj179sx2nJzZdddd6732z3/+M4tJAAAAAAAAAAAAAAAAAOrWIgpuEf/a5NarV68sp8mdjh071vl6MpmMxYsXZzcMAAAAAAAAAAAAAAAAQB3yruC2fPnySCQSdV7bYYcdspzm/yQSiXpzZUJdz1p9/qpVq7KWAwAAAAAAAAAAAAAAAKA+RbkOkG7l5eX1XispKclikv+TTCazfmbr1q3rvbZ+/fosJgEAAAAAAAAAAAAAAACoW4squLVr1y6LSSKGDRsWO++8c1bPrNaqVat6r1VUVGQxCQAAAAAAAAAAAAAAAEDd8q7g1pzKW/3794/+/fvn5OyGtsY1p/cIAAAAAAAAAAAAAAAAaLkKch0g3YqK6u/srVu3LotJcmv9+vX1XissLMxiEgAAAAAAAAAAAAAAAIC65V3BrW3btvVeKy8vz2KS3Gqo4FZcXJzFJAAAAAAAAAAAAAAAAAB1y7uCW5s2beq9tmLFiuwFybGVK1fWe03BDQAAAAAAAAAAAAAAAGgO8q7g1tAGtwULFmQxSW4tXLiw3msNvUcAAAAAAAAAAAAAAAAA2ZJ3BbcuXbpEMpnc5LVEIhHJZLLB0le+WbBgQSQSiU1eSyaTkUgkYuedd85RKgAAAAAAAAAAAAAAAID/k3cFt912263ea4sXL46ysrIspsmNsrKy+OKLL+q93tB7BAAAAAAAAAAAAAAAAJAteVdw69at2yY/r73NraqqKj744INsR8q6Dz/8MKqqqiIitthmFxHRvXv3bEcCAAAAAAAAAAAAAAAA2ELeFdx69OjR4PX3338/S0lyp7FnbOw9AgAAAAAAAAAAAAAAAMiGvCu4DRw4sMHrr776apaS5M4rr7zS4PUBAwZkKQkAAAAAAAAAAAAAAABA/fKu4Lb33ntHmzZtIiIikUjUvJ5IJCKZTMakSZNi+fLluYqXccuWLYtJkyZt8ezVWrduHf37989FNAAAAAAAAAAAAAAAAIBN5F3BraioKAYMGBDJZLLmtdqfV1VVxQsvvJCLaFnxwgsvxMaNGyMitngPEolEDBgwIIqKinIVDwAAAAAAAAAAAAAAAKBG3hXcIiIOPvjgOl+v3uL24IMPZjlR9jz00EObbGzbXH3vDQAAAAAAAAAAAAAAAEC25WXB7bjjjtvitdrbzObOnRtjx47NZqSsKC0tjTlz5kTEps9bW13vDQAAAAAAAADQNIWJvPwjGAAAAAAAGZeX/3Z1v/32i1122SUiYottZtVb3G699daorKzMRbyM2LBhQ9x2221bvF77+bt27Rr77bdfNmMBAAAAAAAAAAAAAAAA1CsvC24R/9pUtvkWs9o/nzNnTowaNSrbsTJm1KhRMXv27JoCX23JZDISiUSMHDkyR+kAAAAAAAAAAAAAAAAAtpS3Bbfzzz+/ZntZfVvc7rrrrvjggw9yES+t3n///bjrrrvqfM7an5933nnZjgYAAAAAAAAAAAAAAABQr7wtuPXp0ye+9KUv1bvFLZFIREVFRVxzzTWxbNmyXERMi2XLlsU111wTGzZsiIiod3vbkUceGX369MlFRAAAAAAAAAAAAAAAAIA65W3BLSLikksuqfP12iW3BQsWxMUXX7xdltyWLVsWF198cSxcuLBmK119Lr300iwmAwAAAAAAAAAAAAAAAGhcUa4DZNIRRxwRRx55ZLz++utbFMCqN5tFRHzyySdx0UUXxR/+8IfYbbfdchV3qyxYsCCuvPLKmDFjRs1z1Fb9vIlEIo444og4/PDDc5ASAAAAAAAAANiwsTLXEZq1VoV5/cdXAAAAAIBG5P2/IfzRj34Up59+emzcuLHBktuMGTPijDPOiFtvvTWOOuqoXMVNyfjx4+P73/9+rFy5siZ/7eeqXXgrLCyM66+/PusZAQAAAAAAAIB/ldsufPSeXMdo1h4+92olNwAAAABowQpyHSDT+vXrF+eff/4mBbDaql9PJBKxYsWKuPLKK+NnP/tZrFixIospU7Ny5cr42c9+FldccUWsWLGiJntdz1Zd3rvggguib9++2Y4KAAAAAAAAAAAAAAAA0Ki8L7hFRFx77bWx9957R8Sm282q1S65VVVVxZgxY+KEE06I+++/P9asWZPVrHVZu3Zt3H///XH88cfHmDFjoqqqKhKJxBYb6SKi5rVEIhF77713fO9738tRagAAAAAAAAAAAAAAAICGtYiCW+vWrePOO++M4uLiiGi85JZMJmPFihVx2223xbBhw+KWW26JadOmZTVzRMT06dPj17/+dQwbNixuu+22mq1t1fnrKrdVa9u2bdx5553RunXrrGYGAAAAAAAAAAAAAAAASFVRrgNkyx577BE333xzfO9736spiW1eEKt+vXaBbPXq1TF69OgYPXp07L777nHsscfGIYccEgcddFC0a9curRnLysri3XffjbfffjtKS0tj9uzZNTkiNi2w1VduSyaTUVhYGDfffHP06dMnrfkAAAAAAAAAAAAAAAAA0qnFFNwiIk444YRYuXJl3HDDDTVFtrpKbhGxRdEtImLOnDlx//33x/333x+FhYXRu3fv6Nu3b/Tr1y969uwZXbp0iZ122ik6d+4cxcXF0aZNm5oNahUVFVFRURHr16+PZcuWxdKlS+Of//xnfPbZZzFz5syYNWtWzJ49OzZu3LjJmdVZNs9Xl+qC3g033BDHH398Gt4xAAAAAAAAAAAAAAAAgMxpUQW3iIivfvWrsXr16rjtttvqLblF1F10q/16ZWVlTTHtH//4R5Nz1beRrb7r9c1ee+21cc455zQ5DwAAAAAAAAAAAAAAAECmtbiCW0TEZZddFp06dYobbrghNm7cWG/JLWLLTWqbl90aKp5tra0ptdWeTyaTUVRUFP/5n/8ZZ511VtryAAAAAAAAAAAAAAAAAGRSiyy4RUScddZZ0a1bt7jmmmti1apVm5TF6tNQ2S1dUi3M1c67ww47xG9/+9s47LDD0p4HAAAAAAAAAAAAAAAAIFMKch0glw4//PB46qmn4tBDD60plqVaXKve3pbuj8bUzpdMJuOwww6Lp556SrkNAAAAAAAAAAAAAAAA2O606IJbRES3bt3iwQcfjJ/85CdRXFy81UW3bNm82FZcXBw//elPY/To0dGtW7ccpwMAAAAAAAAAAAAAAADYei2+4FbtggsuiJdeeinOO++8KCoq2qLolouy2+ZnJ5PJKCwsjPPPPz9eeumlOP/887OeCQAAAAAAAAAAAAAAACBdFNxq2WmnneJnP/tZPP/883HOOedESUlJJJPJrJbd6iq1JZPJKCkpia9+9avxwgsvxE9/+tPYaaedMpYBAAAAAAAAAAAAAAAAIBuKch2gOerRo0fceOON8e///u/xt7/9LZ544ol4//33tyi61ad6rj6NFeRqn7P//vvHWWedFaecckqUlJRs5ZMAAAAAAAAAAAAAAAAANF8Kbg2o3pr21a9+NZYuXRqvvvpqvPLKKzFx4sRYsmTJFvPVxbVUN7zVVYTbeeed46CDDopjjjkmjjnmGJvaAAAAAAAAAAAAAAAAgLyl4JainXbaKc4444w444wzIiJi8eLF8dFHH8W0adNi3rx58cUXX8QXX3wRixYtirKysgbvVVJSErvsskvsuuuuseuuu0bPnj1jwIABMXDgwNhll12y8TgAAAAAAAAAAAAAANuFooLCXEcAADJIwW0bde3aNbp27RpDhw6t8/r69etj/fr1UV5eHhERbdq0ieLi4mjTpk3KG94AAAAAAAAAAAAAAAAA8pmCW4YUFxdHcXFxrmMAAAAAAAAAAAAAAAAANFsFuQ4AAAAAAAAAAAAAAAAAQMuk4AYAAAAAAAAAAAAAAABATii4AQAAAAAAAAAAAAAAAJATRbkOAAAAAAAAAAAAAAAA26KisjLXEZq11kUqAwA0f/5uBQAAAAAAAAAAAADAdqeisjKO+PVvcx2jWXvjuu8ouQHQ7BXkOgAAAAAAAAAAAAAAAAAALZOCGwAAAAAAAAAAAAAAAAA5oeAGAAAAAAAAAAAAAAAAQE4ouAEAAAAAAAAAAAAAAACQEwpuAAAAAAAAAAAAAAAAAOREUa4DAACZVVm1MdcRmrWigsJcRwAAAAAAAAAAAAAAaLHypuD23HPPxcknn5zrGHln0aJF8dlnn8WQIUNyHQWAbVBZtTHuePWeXMdo1r539NVKbgAAEP7jGI3xfQMAAAAAAAAAQGbkTcHt2muvjQceeCC+//3vx+GHH57rONu91atXx+9+97v405/+FJdddpmCGwAAAEAe8x/HaJz/OAYAAAAAAAAAQGYU5DpAOn300Udx6aWXxuWXXx4ff/xxruNslyoqKuL++++PY489Nh544IEoLy/PdSQAAAAAAAAAAAAAAAAgT+XNBrdqyWQyxo8fH6+//nqcfPLJccUVV8See+6Z61jNXkVFRfz1r3+NP/7xj/HFF19EMpmMiIhEIpHjZAAAAAAAAAAAAAAAAEC+yruCWyKRiGQyGclkMp599tl47rnnYujQoXHFFVfEAQcckOt4zc6aNWviT3/6Uzz88MOxdOnSTYpt1Z8DAAAAAAAAAAAAAAAAZELeFdySyWTN1rHqotu4ceNi3LhxMWTIkLjiiiviqKOOynHK3Fu8eHGMHj06/vKXv8TatWttbAMAAAAAAAAAAAAAAACyLu8KbhH/V3KrXXSLiJg4cWJMnDgxevXqFV/96lfj9NNPj86dO+cyata9+uqrMWbMmBg3blxs3LixzmJb7ZIgAAAAABBRmCjIdQQAAAAAAAAAgLyUdwW3zUttdRXd5s6dG7feemvceeedceyxx8Y555wThx9+eG4CZ8GiRYvir3/9azz++OOxcOHCiIh6i221VV9TdgMAAAAAAAAAAAAAAAAyIW8Kbn/84x/jF7/4RcydO7em1JZMJjcpbW1e5tqwYUO88MIL8cILL0S3bt1i5MiRMXLkyDjwwANz8QhptWjRonjppZfiH//4R0ycODGqqqoafC82fz2ZTEZhYWGce+65ceGFF2YvOAAAAAAAAAAAAAAAANBi5E3B7aijjopnn302Ro0aFf/93/8d69at22JzW0Nb3ebPnx+jR4+O0aNHR5cuXeK4446L4447LoYMGRJFRdvH2zR37twoLS2Nf/zjH/H+++/X+dy1NVR4GzJkSPzkJz+J/v37ZyE5AAAAAAAAAAAAAAAA0BJtH82tFLVq1SquuOKKOO200+JXv/pVPP/883WW2eoqutV+ffHixfHII4/EI488EsXFxXHAAQfEIYccEgcffHDsv//+0apVqyw/Wd3mzZsXEyZMiLfffjvefvvtWLx4cc21VLa11XWta9eu8YMf/CBOPfXUDCYHAAAAAAAAAAAAAAAAyLOCW7Vddtkl7rzzzjjvvPPi9ttvj/fee6/BoltE/WW3devWxVtvvRVvvfVWRES0adMmBg0aFHvvvXfstddesddee8Wee+4Z7du3z9jzVFVVxezZs+Pjjz+OTz75JD755JOYOnVqvYW26ueprbFiW7t27eKiiy6Kyy67LEpKSjLwFAAAAAAAAAAAAAAAAACbysuCW7WDDz44Hn300Xj55Zfjv/7rv2LatGl1Ft02/7y+sltExPr16+Pdd9+Nd999d5Ozdtttt+jevXt07do1dtlll5qPTp06Rdu2baNNmzbRpk2bKC4ujtatW8fGjRtj/fr1UV5eHuvXr4/169fH2rVrY9GiRTUfX3zxRSxatCjmzp0bGzZs2OS8xgptdc1sPpdMJqO4uDjOO++8uPzyy6NTp04Nvp8AAAAAwJY2bKzMdYRmq1VhXv8raAAAAAAAAAAgDVrEny4YOnRoDB06NJ5//vm4++67Y9asWRGxZdmrrs83L7ttfr3aggULYuHChemOXudZ1blSnd18PplMRqtWreKcc86Jq666Krp06dL0oAAAAADQAm3YWBkXPnpPrmM0Ww+fe7WSGwAAAAAAAADQoBb1JwtOPPHEOOGEE+L555+P0aNHx/vvvx8RUe9Wt7p+Xlfhrb7ZdNnW8+oq5nXo0CG+8pWvxEUXXRS77rpr2jICAAAAAAAAAAAAAAAAbK0WVXCL+Ffp66STToqTTjopJk+eHKNGjYrS0tLYuHHjFuW1ugpkDW1Uq6+Ilg5bU56r6xl69eoVF154YZx11llRUlKS9nwAAAAAAAAAAAAAAAAAW6vFFdxqO/DAA+PAAw+MBQsWxMMPPxzPPPNMLF26NCK2LKw1VjDL1Pa2VNW1ra2goCCOOOKI+NrXvhYjRozIaAEPALZXhYmCXEcAAAAAAAAAAAAAAGixWnTBrVq3bt3ihz/8YXz/+9+P8ePHx9NPPx1jx46N9evXR8TWl92yoa6yWnWuvfbaK0477bQ45ZRTYpdddsl2NAAAAAAAAAAAAAAAAICUKLjVUlhYGMccc0wcc8wxsWbNmnjxxRfjhRdeiLfffjvKy8sjYsuyW7VMlt7q27xW+8w+ffrEsGHD4stf/nL0798/Y1kAAAAAAAAAAAAAAAAA0kXBrR7t27ePs846K84666woLy+PCRMmxGuvvRavvvpqzJ07d5PZ+kpvm6uvBJfK127+9SUlJXHooYfG0UcfHUcffXR07949pXsAAAAAAAAAAAAAAAAANBcKbilo06ZNTZHsxz/+ccyfPz+mTJkSH3zwQXz44Ycxbdq0WLNmTZ1fW7u8tq0luIKCgujTp0/ss88+MWjQoNh3331j0KBB0apVq21/KAAAAAAAAAAAAAAAAIAcU3DbBt27d4/u3bvHSSedVPPa7NmzY9asWTF//vxYsGBBLFiwIObPnx+LFy+OtWvXxvr16+vd4NaqVasoKSmJjh07Rrdu3aJ79+7RrVu36NatW/Tq1Sv69+8fJSUl2Xo8AAAAAAAAAAAAAAAAgKxQcEuTPn36RJ8+fRqcKS8vj7KysigvL4+ioqIoLi6OkpKSKCgoyFJKAGBrbNhYmesIzVarQv8YCQAAAAAAAAAAAAA0nT+ZnEVt2rSJNm3a5DoGAJCCDRsr48JH78l1jGbr4XOvVnIDAAAAAAAAAAAAAJrM6jAAAAAAAAAAAAAAAAAAckLBDQAAAAAAAAAAAAAAAICcUHADAAAAAAAAAAAAAAAAICcU3AAAAAAAAAAAAAAAAADICQU3AAAAAAAAAAAAAAAAAHJCwQ0AAAAAAAAAAAAAAACAnFBwAwAAAAAAAAAAAAAAACAnFNwAAAAAAAAAAAAAAAAAyAkFNwAAAAAAAAAAAAAAAAByQsENAAAAAAAAAAAAAAAAgJxQcAMAAAAAAAAAAAAAAAAgJxTcAAAAAAAAAAAAAAAAAMgJBTcAAAAAAAAAAAAAAAAAckLBDQAAAAAAAAAAAAAAAICcUHADAAAAAAAAAAAAAAAAICcU3AAAAAAAAAAAAAAAAADICQU3AAAAAAAAAAAAAAAAAHJCwQ0AAAAAAAAAAAAAAACAnFBwAwAAAAAAAAAAAAAAACAnFNwAAAAAAAAAAAAAAAAAyAkFNwAAAAAAAAAAAAAAAAByQsENAAAAAAAAAAAAAAAAgJxQcAMAAAAAAAAAAAAAAAAgJxTcAAAAAAAAAAAAAAAAAMgJBTcAAAAAAAAAAHKmqKAw1xEAAAAAgBxScAMAAAAAAAAAAAAAAAAgJxTcAAAAAAAAAAAAAAAAAMgJBTcAAAAAAAAAAAAAAAAAckLBDQAAAAAAAAAAAAAAAICcUHADAAAAAAAAAAAAAAAAICeKch0AAAAAAAAAAADqUlFZmesIzVbrIn/sBwAAAID84N90AQAAAAAAAADQ7FRUVsYRv/5trmM0W29c9x0lNwAAAADyQkGuAwAAAAAAAAAAAAAAAADQMvnPONGirV69Oj788MP45JNP4tNPP43PPvss/vnPf8aSJUti3bp1UV5eHkVFRVFcXBwlJSXRtWvX6Nq1a/Tp0yf69+8fgwYNit69e+f6MZqkqqoqPvjgg3j77bdj5syZMWvWrFiyZEmsXbs2ysrKolWrVtGuXbto37597L777tG3b98YOHBgHHnkkdG5c+dcxwcAAAAAAAAAAAAAAGA7puBGi7JixYp4880346233op33nknPv3000gmkw1+TUVFRVRUVMSqVaviiy++2OJ6t27d4qijjopTTz01hgwZEolEIlPx02r69OnxP//zP/HSSy/F8uXL652rrKyMdevWxZIlS2LOnDnxyiuvREREQUFB7L///nHGGWfEaaedFsXFxdmKDgAAAAAAAAAAAAAAQJ5QcCPvffbZZ/Hiiy/GuHHjYvLkybFx48a03n/BggXx2GOPxWOPPRa9evWKSy+9NM4666xo3bp1Ws9Jl48++ihuueWWeOutt5p0n6qqqpg8eXJMnjw57rjjjrj00kvjkksuabbPDQAAAAAAAAAAAAAAQPNTkOsAkAlLly6N0aNHx9lnnx3HHnts3HrrrTFx4sS0l9s2N2/evPiP//iPGDlyZLz44osZPWtrrVu3Ln7xi1/EV77ylSaX2za3YsWKuOOOO+LLX/5yvPPOO2m9NwAAAAAAAAAAAAAAAPlLwY28MmPGjLj66qvjmGOOiZtvvjnef//9nORYuHBhfOc734lvfOMbsXLlypxkqG3+/Pnxta99LR5++OGMlvxmz54dF110UYwePTpjZwAAAAAAAAAAAAAAAJA/FNzIKxMnToyXXnopNmzYkOsoERExduzYOOOMM2L69Ok5yzBt2rQ466yzYtq0aVk5b+PGjXHzzTfHDTfcEMlkMitnAgAAAAAAAAAAAAAAsH1ScIMMmz9/flx44YXx3nvvZf3sWbNmxaWXXhrLly/P+tmPPvpo3HTTTVk/FwAAAAAAAAAAAAAAgO1HUa4DQEuwatWq+H//7//Fo48+GnvuuWdWzly6dGlccsklsWzZsq36ui5dusS+++4b3bt3jx122CHKy8tj+fLlMX369Pjkk0+2ajveQw89FF27do3LL798a+MDAAAAAAAAAAAAAADQAii40eKVlJTEoEGDYt9994299947unfvHt27d4/27dtH27ZtY/369bFixYpYsWJFTJs2Ld5+++2YMGFCLFq0aKvOWbNmTVx55ZXx+OOPR6dOnTL0NP+STCbjuuuuSzljIpGIU045Jc4777wYPHhwvXMrVqyI5557Lv74xz/GwoULU7r3b37zmxg8eHAcdNBBKc0DAAAAAAAAAAAAAADQcii40SJ17949TjjhhDjqqKPioIMOitatW9c72759+2jfvn306NEjBg0aFGeffXZUVVXFiy++GH/84x9j6tSpKZ87f/78+MUvfhG33357Oh6jXvfff3+MHz8+pdnevXvH7bffHoMGDWp0tmPHjnH++efHV77ylfjtb38b999/fySTyQa/prKyMr73ve/Fc889F+3bt08pEwAAAAAAAAAAAAAAAC1DQa4DQLa0bds2zjnnnHjkkUeitLQ0rrvuujj88MMbLLfVp6CgIE488cR44okn4uc//3kUFxen/LXPPvtsvPbaa1t9Zqq++OKLuOeee1KaPeSQQ+Lxxx9PqdxWW5s2beIHP/hB3HnnnVFU1HhPdmsyAQAAAAAAAAAAAAAA0HIouJH3unfvHj/60Y/i1VdfjZ///Odx0EEHRSKRSNv9zznnnPjLX/4SPXr0SPlrfvOb36Tt/M39+te/jrKyskbn9t9///j973/fpK1qJ554Ytxyyy0pzT788MMxa9asbT4LAAAAAAAAAAAAAACA/NP46iW22fLly2PJkiWxdOnSWLt2bVRUVERFRUUkk8mc5jr99NNzen629O7dO6644or48pe/HK1atcroWXvvvXfcf//9ce6558by5csbnf/www/jrbfeisMOOyytOT7++ON47rnnGp3bcccd4ze/+U2UlJQ0+cxTTjkl3nvvvXj44YcbnNuwYUPcfffdceeddzb5TAAAAAAAAAAAAAAAAPKDgluaLFmyJN566614991346OPPorZs2fH6tWrcx2rTvlecOvatWt8+9vfjrPOOisKCwuzdm7v3r3jd7/7XZx33nmxcePGRuefeuqptBfc7rvvvpTmfvSjH0W3bt3Sdu51110Xr7zySsybN6/BuRdffDE+++yz6NmzZ9rOBgAAAAAAAAAAAAAAYPul4NYE5eXl8fTTT8fTTz8dkydP3mQzW663tNUnkUjkOkJGHXXUUXHGGWdEcXFxTs4/4IAD4uyzz45HH3200dnS0tKoqqqKgoKCtJy9cOHC+Pvf/97o3KBBg9JecmzdunVcd9118a1vfavBuY0bN8aoUaPiZz/7WVrPBwAAAAAAAAAAAAAAYPuUnmZNC1NRURF/+MMf4phjjokbbrghJk2aFFVVVZFMJms+EolEs/toCXr06JGzclu1a665Jtq1a9fo3KpVq2L69OlpO/epp56KysrKRue++c1vZuTXw3HHHRd77bVXo3PPPPNMVFRUpP18AAAAAAAAAAAAAAAAtj8Kbltp0qRJcdJJJ8Wdd94ZK1asqLfQFhGbFN5y/UH2dO7cOYYOHZrS7Icffpi2c5999tlGZ3r37h3Dhg1L25mbu/jiixudWb16dbz88ssZywAAAAAAAAAAAAAAAMD2Q8FtK4wePTq+/vWvx+eff75FqS1iy0IbLVeqJbI5c+ak5bxp06bFzJkzG5077bTToqAgc7/tTzzxxGjbtm2jc3/7298ylgEAAAAAAAAAAAAAAIDth4Jbiu6+++645ZZborKyst5SG1Q7+OCDU5pbtGhRWs4bN25cSnMnn3xyWs6rT0lJSUrlvvHjx8eGDRsymgUAAAAAAAAAAAAAAIDmT8EtBY8//njcfffdNVvbIqLRUlvt7W7N4YPs2nnnnVN639euXZuW8958881GZ/r16xe77757Ws5ryIgRIxqdKSsri/feey/jWQAAAAAAAAAAAAAAAGjeFNwaMWfOnLjxxhu32NpWl7oKZbU3vOX6g+wpKiqKHXfcsdG59evXN/msdevWxeTJkxudO/zww5t8VioOP/zwlMp9b7zxRhbSAAAAAAAAAAAAAAAA0JwV5TpAc3fDDTdEeXl5JBKJBott1apnEolE9OzZM/bee+/o0aNHtG/fPtq1axft2rWLoiJve0tQWFjY6ExxcXGTz5kyZUps2LCh0blDDz20yWelYqeddop+/frFjBkzGpybOHFiVvIAAAAAAAAAAAAAAADQfGlaNeDtt9+OCRMmpFRuSyaT0aZNmxg2bFiccsopceSRR0bbtm2zGZdmZtWqVY3OtGvXrsnnTJs2LaW5QYMGNfmsVA0aNKjRgluquQEAAAAAAAAAAAAAAMhfCm4NeOihh+q9VntrW0TE2WefHddee2107Ngxw6nYHnz22WcpbVXr1q1bk8+aOnVqozOdOnWK3XbbrclnpWqfffaJJ598ssGZ1atXx2effRY9e/bMUioAAAAAAAAAAAAAAACaGwW3eqxevTpeffXVLYpsEZtubdtxxx3jv//7v2Pw4MHZjkgz9uGHH6Y0t/vuuzf5rOnTpzc6s9deezX5nK2R6nnTpk1TcAMAAADIY0UFhbmOAAAAAAAAAAA0cwpu9ZgwYUJUVFREIpGIZDJZ83rtclunTp1i1KhR0b9//1zFpJkaN25cSnP77bdfk85JJpMxb968RufSUaTbGr169Uppbs6cOZkNAgAAAAAAAAAAAAAAQLNWkOsAzdW7775b77VkMhmJRCJuvPFG5Ta2sG7dupQKbp06dYo999yzSWctXrw4ysvLG51LtXCWLrvuumsUFxc3Ovf5559nIQ0AAAAAAAAAAAAAAADNlYJbPWbOnLnFa9Xb3BKJRBxxxBFx3HHH5SAZzd2TTz4Zq1atanRuxIgRNRsBt9X8+fNTmuvWrVuTztlaiUQidtlll0bnUs0PAAAAAAAAAAAAAABAflJwq8dnn33WYPnooosuymIathcVFRXxwAMPpDR76qmnNvm8BQsWpDS38847N/msrZXKmQpuAAAAAAAAAAAAAAAALZuCWz2WL1++yc9rl93atm0bhx12WLYjsR14+OGH47PPPmt0bq+99opDDz20yectW7YspbnmWnDb/PcZAAAAAAAAAAAAAAAALUtRrgM0V+vWrdvitWQyGYlEIg488MBo3bp1DlLRnC1YsCDuvffelGYvv/zyBjcEpmrlypUpzXXq1KnJZ22tzp07NzqzevXqmt9XAAAAALQsFZWVuY7QbLUu8q/uAQAAAAAAAGg5/L/k9aiqqqr3WteuXbOYhO1BMpmMH//4x7FmzZpGZ/v37x8nn3xyWs5dsWJFSnPt27dPy3lbo127do3ObNy4MVatWhU77rhjFhIBAAAA0FxUVFbGEb/+ba5jNFtvXPcdJTcAAAAAAAAAWoyCXAdorhoq56SymYqW5cEHH4w33ngjpdmf/vSnUVhYmJZzU9ng1qpVq5xsHEyl4BYRsWrVqgwnAQAAAAAAAAAAAAAAoLnyn4CtR4cOHeot3rRt2zbLaWjOJk+eHLfddltKs2eeeWYMGTIkbWdXVFQ0OlNSUpK287ZGqgW39evXZzhJflq/fn1MmjQp1zFoRg444IAoKNBbJ/eqqqrivffey3UMAADq4XsH2L75ngsAyBbfO8D2zfcOAEC2+N4Btm++dwDYfiWTyVxHSDsFt3p07949Pv/880gkEltcW7duXQ4S0RwtXbo0vvvd78aGDRsand1tt93i+uuvT+v5qRTciopy89s81XNTee+oWz7+TQnID/73CQAAIHN8zwUAAKTC9w4AAEAqfO8AQHPhP5tQj7322qvea4sXL85iEpqrioqKuPrqq+OLL75odDaRSMRNN90UHTp0SGuGVMphhYWFaT0zVameW1lZmeEkAAAAAAAAAAAAAAAANFcKbvXYZ5996r02b968LCahufrxj38ckydPTmn2qquuiiOOOCLtGVIph+Vqg1uqBbdUttABAAAAAAAAAAAAAACQnxTc6nH00UdHQcG/3p5EIlHzYzKZjGnTpinltHB33XVXPPPMMynNHnbYYfGd73wnw4man+rfNwAAAAAAAAAAAAAAAFAfBbd6dO7cOQYPHhzJZDIioubHiIgNGzbEm2++mato5Nhjjz0Wd999d0qzPXr0iDvuuKOmLJluqWxnS2XLWyakem6rVq0ynAQAAAAAAAAAAAAAAIDmqvF2TAt23nnnxcSJE+u89swzz8QxxxyT5UTk2vPPPx//8R//kdLsTjvtFPfff3/stNNOGcuTSjls48aNGTs/HecquG07W/KA5sr/PgEAAGSO77kAAIBU+N4BAABIhe8dALZPtZd45QsFtwaccMIJ8Zvf/CY+++yzmr95JxKJSCaT8eKLL8Z3v/vd6NmzZ45Tki2vvvpq/OAHP4iqqqpGZzt06BD33Xdf9O7dO6OZWrdu3eiMDW75qbi4OPbZZ59cxwDYQkFBQQwePDjXMQAAAPKS77kAAIBU+N4BAABIhe8dALZfU6dOjfXr1+c6RloV5DpAc1ZQUBDXXXddTbOxdsNx48aNcdNNN+UqGln2zjvvxLe//e3YsGFDo7PFxcXxu9/9LgYOHJjxXKkU3MrKyjKeoy5r165Naa64uDjDSQAAAAAAAAAAAAAAAGiuFNwaceyxx8bIkSMjmUzWbG+r/vHll1+Ov/zlL7mOSIa9//77ceWVV6bUbm3VqlXcddddMWTIkCwki9hxxx0bndmwYUNUVFRkIc2mUi247bDDDhlOAgAAAAAAAAAAAAAAQHOl4JaCG2+8MXr16hUREYlEoubHZDIZP//5z+O1117LZTwyaPr06XH55ZenVNYqLCyM22+/PY4++ugsJPuXVApuERFr1qzJcJItpfKeFRQUKLgBAAAAAAAAAAAAAAC0YApuKejYsWP87ne/26KIk0gkYsOGDfGtb30r/v73v+coHZkya9asuPTSS2PFihWNziYSibjpppvi+OOPz3ywWjp27JjS3PLlyzMbZBvP3GGHHWpKowAAAAAAAAAAAAAAALQ8Cm4p2mOPPeKBBx6ITp061byWTCYjkUhEeXl5XHvttfGf//mfKW2tovmbN29eXHLJJbF06dKU5n/605/G6aefntlQdaj967EhS5YsyXCSbTsz1fwAAAAAAAAAAAAAAADkJwW3rbDPPvvEn/70p+jWrVtNuS3iX9u7kslkPProo3H88cfHQw89FGVlZTlOy7ZasGBBXHzxxbFo0aKU5n/wgx/E+eefn+FUdevWrVtKc6kW9dIplYJb9+7ds5AEAAAAAAAAAAAAAACA5krBbSv16dMnnnrqqRg5cmQkk8ma16tLbkuWLImbb745vvSlL8V1110Xzz33XMpFKXJv0aJFcdFFF8X8+fNTmr/66qvjsssuy3Cq+vXo0SOluQULFmQ4yaaSyWR88cUXjc4puAEAAAAAAAAAAAAAALRsRbkOkC4/+tGPsnpeu3btomPHjrFixYqaclv1RrdkMhllZWXxt7/9Lf72t79FRMQOO+wQPXr0iC5dukS7du2idevWWc1bLZFIxE033ZSTs5u7JUuWxEUXXRTz5s1Laf7SSy+N73znOxlO1bCuXbtGmzZtory8vMG5VJ8pXRYtWhTr169vdC7Vgh4AAAAAAAAAAAAAAAD5KW8Kbk8++WRNwSzbqje5VZfcahfdqq1cuTJWrlyZs4zVeRTc6rZs2bK4+OKLY/bs2SnNf+1rX4sf/vCHGU7VuEQiEb169YoZM2Y0ODdnzpzsBPr/pVqo23333TOcBAAAAAAAAAAAAAAAgOYsbwpu1WqXynJ5fu2iW+1ruc7HllauXBmXXnppoyWxameccUbccMMNGU6Vuv79+zeaPdVnS5dPPvkkpbmBAwdmOAkAAAAAAAAAAAAAAADNWUGuA6RbdbEsWx/1qS6z1S61ZTtbqllbstWrV8ell14a06ZNS2n+xBNPjF/+8pfN6v1MpSS2bNmyWLhwYRbS/MvUqVMbnenQoUP06NEjC2kAAAAAAAAAAAAAAABormxwy5Jc52pOhazmYu3atXH55ZfHhx9+mNL8sGHD4tZbb43CwsIMJ9s6qW5Bmzp1auy2224ZTvMvqbynAwYM8OsSAAAAAAAAAAAAAACghcu7DW6QinXr1sWVV14ZkydPTmn+yCOPjN/+9rfRqlWrDCfbevvtt19Kud56660spIlYunRpzJgxo9G5gw46KAtpAAAAAAAAAAAAAAAAaM4U3GhxysvL45vf/Ga88847Kc0ffPDBcc8990Tr1q0znGzblJSUxAEHHNDo3Jtvvpn5MPGvIl0qGwuPPPLILKQBAAAAAAAAAAAAAACgOcu7glsikfBRxwf/UlFREd/61rfijTfeSGl+//33j9/97nfRtm3bDCdrmiOOOKLRmZkzZ8a8efMynqW0tLTRmVRLeQAAAAAAAAAAAAAAAOS3vCq4JZNJHw18tHSVlZXxb//2b/Hqq6+mND9w4MC47777on379hlO1nTDhg1Lae65557LaI5169bFuHHjGp078sgjo1WrVhnNAgAAAAAAAAAAAAAAQPNXlOsA6ZLK1iharo0bN8b3v//9eOmll1Ka33PPPeP++++PHXbYIcPJ0mPAgAHRt2/fmDVrVoNzTz31VFx11VUZ2+r3/PPPR1lZWaNzp556akbOBwAAAAAAAAAAAAAAYPuSNwW37t275zoCzVQymYzrr78+nn/++ZTme/fuHaNGjYrOnTtnOFl6nXrqqfGb3/ymwZk5c+bE2LFjY8SIERnJMGrUqEZnOnToEEOHDs3I+QBkT1FBYa4jAAAAAAAAAAAAAAB5oCDXASDTbrjhhnjqqadSmu3Ro0c8+OCD0aVLl8yGyoDTTz89iooa76zee++9kUwm037+//7v/8Ynn3zS6Nypp54abdq0Sfv5AAAAAAAAAAAAAAAAbH8U3Mhrv/zlL+Oxxx5LaXbXXXeNBx98MHbdddcMp8qM3XbbLU488cRG5z788MN4+umn03p2RUVF/PrXv250rrCwMC655JK0ng0AAAAAAAAAAAAAAMD2S8GNvHXHHXfEQw89lNJsly5d4sEHH4wePXpkOFVmXXbZZSnN3XzzzbFw4cK0nXvrrbfGvHnzGp0bOXJk9OrVK23nAgAAAAAAAAAAAAAAsH1TcCMv3XvvvfH73/8+pdlOnTrFqFGjonfv3pkNlQX9+/ePk08+udG5FStWxDXXXBNlZWVNPvPZZ59NqUjYqlWr+Pa3v93k8wAAAAAAAAAAAAAAAMgfCm7kndGjR8d//dd/pTS74447xqhRo2LPPffMcKrsue6666KkpKTRuSlTpsRVV10Va9as2eazXnjhhfjhD3+Y0uyFF14Yffv23eazAAAAAAAAAAAAAAAAyD9FuQ4A6fTYY4/FzTffnNJs+/bt47777osBAwZkOFV27brrrnH11VfHrbfe2ujshAkT4qyzzorbb789Bg0alPIZ5eXlcdddd8V9990XyWQy5UwAtAwVlZW5jtBstS7yj98AAAAAAAAAAAAAUJs/YUte+f3vf5/y7Jo1a+Lss8/OYJrUlJaWRo8ePdJ6z0svvTTeeOONeP311xudnTNnTpx99tlxyimnxHnnnRcHHnhgvbMrVqyI5557Lu67775YsGBBSlmKiori9ttvj/bt26ecH4DtV0VlZRzx69/mOkaz9cZ131FyAwAAAAAAAAAAAIBa/OlayEMFBQVx6623xumnnx6LFy9udL6qqiqeeeaZeOaZZ6Jr166x3377Rffu3aNDhw5RXl4ey5cvj+nTp8fHH38cGzZs2Kos11xzTQwZMmRbHwUAAAAAAAAAAAAAAIA8puAGeWqnnXaKUaNGxQUXXBDLly9P+esWL14cL730UloyXHjhhXHFFVek5V4AAAAAAAAAAAAAAADkHwW3BvzoRz+q8/VEIhE33XRTltOkbty4cfGPf/yjzmvNPTvp1a9fv3jggQfi0ksv3aqSWzp89atfjR//+MdZPRMAAAAAAAAAAAAAAIDti4JbA5588slIJBKbvJZMJpt9SWz69OnbbXbSb+DAgfHXv/41rr766pg+fXrGzyssLIwf/OAHcckll2T8LAAAAAAAAAAAAAAAALZvBbkOsD1IJpM1H9ub7Tk76dOjR4/485//HBdccEEUFhZm7Jw+ffrE6NGjldsAAAAAAAAAAAAAAABIiYJbChKJRM3H9mZ7zk56lZSUxE9/+tMYM2ZMHHrooWm9d8eOHePf/u3f4plnnolDDjkkrfcGAAAAAAAAAAAAAAAgfxXlOsD2oHr72fZYEtues5MZ++yzTzz00EMxffr0eOihh6K0tDRWrFix1fcpKCiIfffdN84888w4/fTTo7i4OP1hAQAAAAAAAAAAAAAAyGsKbuSVsWPH5jrCdqN///5x0003RVVVVUyZMiXeeeedmDFjRsyaNSuWLl0aa9eujbKysigqKop27dpFhw4dolevXtGvX78YMGBAHHXUUdG5c+dcPwYAAAAAAAAAAPD/sXfn0XWW5cKH750maZsOtOkApXSi2IlCaUtJovApH6AMKkXRIiJQVBSt4oiHz4OKevCoB2V5BBVREAQHzqEgoKAURYaktEDL0KaltKSF1paO0Clpkv39wcomaaadNNk7Sa9rrb2a7PfZ73O/KcPKH7/1AAAAQDcmcIODXE5OTkyfPj2mT5+e7VEAAAAAAAAAAAAAAAA4yORkewAAAAAAAAAAAAAAAAAADk4CNwAAAAAAAAAAAAAAAACyQuDWA9XW1jb4PpFINPk1AAAAAAAAAAAAAAAAQDYJ3HqgPXv2NHstNzc3g5MAAAAAAAAAAAAAAAAANE/g1gPt3r272Wv5+fkZnAQAAAAAAAAAAAAAAACgeQK3HujVV19t9trAgQMzOAkAAAAAAAAAAAAAAABA8wRuPdCLL74YiUSiwXvJZDIiIgYPHpyNkQAAAAAAAAAAAAAAAAAaEbj1MKtWrYr169dHxFtRW51EIhGHHXZYNsYCAAAAAAAAAAAAAAAAaETg1sPcfvvtLV4fO3ZsZgYBAAAAAAAAAAAAAAAAaIXArQf561//Gr///e8jkUg0u2bSpEkZnAgAAAAAAAAAAAAAAACgebnZHoADs3Pnzli0aFHMnz8/HnrooUgmk5FIJCKZTDa5fsaMGRmeEAAAAAAAAAAAAAAAAKBpPT5wu/LKK7vVfVtTXV0du3fvju3bt8eGDRtiw4YNqWtNxW31vz/yyCNj5MiRGZ8ZAAAAAAAAAAAAAAAAoCk9PnCbP39+JBKJdn++fixW93UymYy77777QEc7YPuf0tbScyYSiTjzzDM7eyQAAAAAAAAAAAAAAACAtPX4wK3O/jFYV7tfezQVtO1/elud/Pz8+MhHPpKRuQAAAAAAAAAAAAAAAADScdAEbu05xa2liO1AToXrSK2FdslkMhKJRMydOzcKCwszNBUAAAAAAAAAAAAAAABA6w6awK0nnuDWkvoB3tFHHx2f+cxnsjgNAAAAAAAAAAAAAAAAQGMHTeB2sKgftiWTyZg8eXL8/Oc/j/z8/CxOBQAAAAAAAAAAAAAAANBYTrYHoH0SiUSTr4g3w7ZEIhEXXHBB3HHHHTF06NAsTwsAAAAAAAAAAAAAAADQ2EFzglv9k83SlUwmO/R+nWH/GQsLC+OMM86Iiy66KEaPHp2lqQAAAAAAAAAAAAAAAABad1AEbi2Fal3pnm2Rk5MThxxySIwYMSLGjRsXU6ZMiZkzZ8axxx4bOTkO5gMAAAAAAAAAAAAAAAC6vh4fuC1YsKBdn0smk3HqqadGIpFIxWx1XycSiXjooYc6csy05OTkRG5ubvTu3TsGDBjQZU6RAwAAAAAAAAAAAAAAAGiPHh+4jRw5slvdFwAAAAAAAAAAAAAAAOBgkZPtAQAAAAAAAAAAAAAAAAA4OAncAAAAAAAAAAAAAAAAAMiK3GwP0B0kEolsjwAAAAAAAAAAAAAAAADQ4wjcWpFMJrM9AgAAAAAAAAAAAAAAAECPJHBrwbx587I9AgAAAAAAAAAAAAAAAECPJXBrgcANAAAAAAAAAAAAAAAAoPPkZHsAAAAAAAAAAAAAAAAAAA5OAjcAAAAAAAAAAAAAAAAAskLgBgAAAAAAAAAAAAAAAEBWCNwAAAAAAAAAAAAAAAAAyAqBGwAAAAAAAAAAAAAAAABZIXADAAAAAAAAAAAAAAAAICsEbgAAAAAAAAAAAAAAAABkhcANAAAAAAAAAAAAAAAAgKwQuAEAAAAAAAAAAAAAAACQFQI3AAAAAAAAAAAAAAAAALIiN9sDdJTJkydne4RuIZFIxLJly7I9BgAAAAAAAAAAAAAAAEDPCdySyWS2RwAAAAAAAAAAAAAAAACgDXpM4Bbx5ulkNE8ECAAAAAAAAAAAAAAAAHQlPSpwixBxNUf8BwAAAAAAAAAAAAAAAHQ1OdkeAAAAAAAAAAAAAAAAAICDk8ANAAAAAAAAAAAAAAAAgKzIzfYAHS2RSGR0v2Qy2ebPpDtje+7dlvsDAAAAAAAAAAAAAAAAZFOPC9zaG4V1ltZis6bmrftMU59N5/m62s8AAAAAAAAAAAAAAAAAoCk9JnCbNWtWxvdcvXp1bNmyJRKJRKOorH6c1tS1gQMHRmFhYRQUFER+fn706tUrqqqqoqqqKrZv3x5bt26NqqqqRp9r7r51MyQSiZg2bVrk5eV15KMCAAAAAAAAAAAAAAAAdLgeE7jddtttGdtrz549ce2118ZTTz3V6JS1uu/r4rOcnJyYNm1aTJ8+PaZNmxbjx4+PMWPGRH5+fqv7vPbaa1FRURHLli2LpUuXRmlpaWzdujW1z/571X29Y8eO+M53vhPHH398hzwvAAAAAAAAAAAAAAAAQGfoMYFbpqxatSouu+yyeOWVVyLirbhs/9hsypQp8aEPfSje8573RGFhYbv2GjZsWAwbNiwVqiWTyXjmmWfirrvuivvvvz/27NmTCt3qTm+LiHj55ZfjwgsvjE9+8pPxxS9+8YCeFwAAAAAAAAAAAAAAAKCz5GR7gO7kkUceifPOOy/WrVvX4NS0+nHbscceG7/+9a/jrrvuio985CPtjtuakkgkYsaMGfHd7343Hnnkkbj00kujT58+qbgtmUymXrW1tXHjjTfG5z//+aisrOywGQAAAAAAAAAAAAAAAAA6isAtTaWlpTFv3rzYuXNn6tS0iEiFZb17946rrroq/vCHP8Tb3/72Tp9n4MCB8aUvfSnuueeemDVrVoMT3Oqf6va3v/0tPv/5z0dtbW2nzwQAAAAAAAAAAAAAAADQFgK3NKxYsSLmzZsX+/btS0VkdZLJZIwYMSJ+//vfx0c/+tFG1zvb6NGj4ze/+U1ceOGFDU5yi3grvvvnP/8ZV111VUbnAgAAAAAAAAAAAAAAAGiNwK0V1dXVccUVV8SuXbuajNsOP/zw+O1vfxuTJk3K0oQROTk58f/+3/+Lyy67rEHkVv/ru+66K/7yl79kbUYAAAAAAAAAAAAAAACA/QncWvHzn/88VqxY0WTc1rdv3/j5z38eI0eOzNJ0DV1++eVx1llnpcK2OnWR23e+853YsWNHFicEAAAAAAAAAAAAAAAAeIvArQVvvPFG3HzzzalYLJlMpv5MJBLxpS99KSZMmJDNERv5zne+E4ceemhEvBW21dm2bVvceuut2RoNAAAAAAAAAAAAAAAAoAGBWwvuuOOO2LVrV0REo1PRxo4dGx/96EezNVqzCgoK4gtf+EKDsC3irdjtt7/9bezZsydL0wEAAAAAAAAAAAAAAAC8ReDWgrvuuqtB1BbxVuh2wQUXRE5O1/zxvfe9742hQ4dGRONT3F5//fX4+9//nq3RAAAAAAAAAAAAAAAAAFK6ZqHVBaxevToqKioiovHpbYlEIs4444xsjdaqvLy8OO200xqd4lZnwYIFGZ4IAAAAAAAAAAAAAAAAoDGBWzMef/zxRu/VBWMTJkyIwsLCTI/UJsXFxY3eqzvN7YknnsjCRAAAAAAAAAAAAAAAAAANCdyasXLlyibfTyQScdRRR2V4mrZ729ve1uD7+qe5bd++PTZv3pzpkQAAAAAAAAAAAAAAAAAaELg148UXX2z22vDhwzM4Sfu0NmNLzwcAAAAAAAAAAAAAAACQCQK3ZmzatCkSiUST1/r165fhadquoKCgxeubNm3K0CQAAAAAAAAAAAAAAAAATRO4NWPXrl3NXqusrMzgJO1TVVXV4vWWng8AAAAAAAAAAAAAAAAgEwRuzWgpANu+fXvmBmmnbdu2tXh99+7dGZoEAAAAAAAAAAAAAAAAoGkCt2bk5uY2e2316tUZnKR9WpuxpecDAAAAAAAAAAAAAAAAyASBWzP69+/f6L1EIhHJZDJeeOGFqKqqysJU6Xv66adbvN6vX78MTQIAAAAAAAAAAAAAAADQNIFbM4YOHRrJZDL1ff2v9+7dG48//ng2xkrbggULWrw+bNiwDE0CAAAAAAAAAAAAAAAA0DSBWzPGjx/f4vXbb789Q5O03VNPPRXl5eWpE+ea0trzAQAAAAAAAAAAAAAAAHQ2gVszJk2a1Oi9ZDKZisYef/zxWLhwYRYma92PfvSjRu8lEonU1/37948jjjgikyMBAAAAAAAAAAAAAAAANCJwa8ZJJ53U7LW6yO2b3/xm7Ny5M4NTte7222+Pp556qsnT2+oCvZKSkgbBGwAAAAAAAAAAAAAAAEA2CNyaMWnSpDj88MMjouHpZ/WjsYqKivjKV74SNTU1GZ+vKWVlZfGf//mfrcZr//f//t8MTQQAAAAAAAAAAAAAAADQPIFbCz784Q83OgUt4q2T0JLJZDzyyCPx+c9/Pvbu3ZuFCd/y2GOPxWWXXRb79u1LzVinfvA2cODAOPPMMzM+HwAAAAAAAAAAAAAAAMD+BG4t+PCHPxx9+/aNiGh0Klr9yO3hhx+O8847L1avXp3xGZPJZPziF7+IT33qU7Fnz57UTE2tSyQScd5550V+fn7G5wQAAAAAAAAAAAAAAADYn8CtBYWFhXHppZc2GYxFNIzcysvLY/bs2fGTn/wkdu7cmZH5Fi9eHOeee25cd911UVNT0yjCi2gY5hUWFsYnP/nJjMwGAAAAAAAAAAAAAAAA0BqBWys+/vGPx7hx4yKi8SluEW9FbhERVVVV8bOf/SxOOeWUuPbaa2Pt2rUdPk91dXU88MADceGFF8bHPvaxWLZsWYMZWjq97Yorroj+/ft3+EwAAAAAAAAAAAAAAAAA7ZGb7QG6uvz8/Ljuuutizpw5UVlZmTqxrb79A7MdO3bETTfdFDfddFNMmjQp3vnOd8bMmTNj2rRpMXDgwDbtn0wm46WXXopnnnkmSktL49FHH02dEFc3R3NxW92siUQi3v/+98fZZ5/drp8BAAAAAAAAAAAAAAAAQGcQuKVh4sSJcc0118RXvvKVVDDWXOS2f2y2fPnyKC8vT60rLCyMMWPGxLBhw6KwsDD69esXeXl50atXr9i3b19UVlbGjh07YsuWLfHqq6/GunXrYt++fQ32qdPSqW31T5ubNm1aXH311R3wkwAAAAAAAAAAAAAAAADoOAK3NJ155pmxc+fO+OY3vxkR0WzkVnetfnxWf92WLVti69atae3ZWrjW1PX6a5LJZEycODF++ctfRp8+fdLaEwAAAAAAAAAAAAAAACBTcrI9QHfy4Q9/OP7rv/4r8vLyIqJhbFZfXdRW/1S3+q/611t61e1R/1X//k2pv+aEE06I2267LQYMGNDRPwoAAAAAAAAAAAAAAACAAyZwa6OzzjorfvOb38Shhx7aIGBrTjrRWkuv5u6xv/3jufPOOy9+/etfx8CBAzv+hwAAAAAAAAAAAAAAAADQAQRu7TB9+vS4995746yzzmoUrbUm3dPbWgva6uwfwg0dOjR+9rOfxbe+9a3Izc098IcFAAAAAAAAAAAAAAAA6CQCt3YaMGBAXHvttXHLLbfExIkTUzHa/qevdYamTnjLy8uLj3/84/HAAw/EySef3Gl7AwAAAAAAAAAAAAAAAHQUR3wdoOLi4pg/f348+OCDccstt8SSJUsiovkT3Vo7ka0pLd2nf//+ce6558ZFF10UI0aMaPO9AQAAAAAAAAAAAAAAALJF4NYBEolEnH766XH66afHsmXL4t57740HH3ww1q9f32BN/T/bqn4Yl5ubGyUlJXHmmWfGu9/97ujXr9+BPQAAAAAAAAAAAAAAAABAFgjcOtiUKVNiypQp8bWvfS1eeumlKCsri6effjpWrFgRL7/8clRXV7f5noMHD46jjjoqjjnmmCgqKoqZM2dG//79O2F6AAAAAAAAAAAAAAAAgMwRuHWi8ePHx/jx4+OjH/1oRERUV1fHK6+8Eps2bYrNmzfH9u3bo7KyMiorK6Ompiby8/Ojd+/eUVBQEEOHDo1hw4bFiBEjorCwMMtPAgAAAAAAAAAAAAAAANDxBG4ZlJubG2PHjo2xY8dmexQAAAAAAAAAAAAAAACArMvJ9gAAAAAAAAAAAAAAAAAAHJwEbgAAAAAAAAAAAAAAAABkhcANAAAAAAAAAAAAAAAAgKwQuAEAAAAAAAAAAAAAAACQFQI3AAAAAAAAAAAAAAAAALJC4AYAAAAAAAAAAAAAAABAVgjcAAAAAAAAAAAAAAAAAMgKgRsAAAAAAAAAAAAAAAAAWSFwAwAAAAAAAAAAAAAAACArBG4AAAAAAAAAAAAAAAAAZIXADQAAAAAAAAAAAAAAAICsELgBAAAAAAAAAAAAAAAAkBUCNwAAAAAAAAAAAAAAAACyIjfbA3SUyZMnp7UukUjEsmXLOvSe3Ulbnh8AAAAAAAAAAAAAAACgM/WYwC2ZTHaLewIAAAAAAAAAAAAAAADwph4TuEW8eTpZS9oTrLV2z+5EsAcAAAAAAAAAAAAAAAB0JT0qcItoPuI6kFCtJ4RhPSnUAwAAAAAAAAAAAAAAAHqGnGwPAAAAAAAAAAAAAAAAAMDBSeAGAAAAAAAAAAAAAAAAQFbkZnuAjpZIJLrFPQEAAAAAAAAAAAAAAAAOdj0ucEsmk93ingAAAAAAAAAAAAAAAAAHux4TuM2aNatb3BMAAAAAAAAAAAAAAACAN/WYwO22227rFvcEAAAAAAAAAAAAAAAA4E052R4AAAAAAAAAAAAAAAAAgIOTwA0AAAAAAAAAAAAAAACArBC4AQAAAAAAAAAAAAAAAJAVAjcAAAAAAAAAAAAAAAAAskLgBgAAAAAAAAAAAAAAAEBWCNwAAAAAAAAAAAAAAAAAyAqBGwAAAAAAAAAAAAAAAABZIXADAAAAAAAAAAAAAAAAICsEbgAAAAAAAAAAAAAAAABkhcANAAAAAAAAAAAAAAAAgKwQuAEAAAAAAAAAAAAAAACQFQI3AAAAAAAAAAAAAAAAALIiN9sDdGU33HBDLFiwIEpKSqK4uDiOP/746NOnT7bHAgAAAAAAAAAAAAAAAOgRBG4tqK2tjRdeeCGWLVsWv/rVryI3NzemTZsWxcXFUVJSEtOmTYvcXD9CAAAAAAAAAAAAAAAAgPZQZ6UpmUzGvn374qmnnoqnnnoqrr/++ujTp08cf/zxqeBtypQp2R4TAAAAAAAAAAAAAAAAoNsQuKUpkUhExJuhW509e/bEY489Fo899lhERAwcODCKioqiqKgoSkpK4sgjj8zKrAAAAAAAAAAAAAAAAADdgcAtTclkMhKJRCp0q/9+nR07dsTf/va3+Nvf/hYREcOGDUud7lZcXBwjRozI6MwAAAAAAAAAAAAAAAAAXZnArQ3qx2wR0WrwtmnTprj33nvj3nvvjYiI0aNHp053KyoqisLCws4fGgAAAAAAAAAAAAAAAKCLErgdgLYGbxUVFbF27dq48847I5FIxNve9rbUCW+zZs2Kfv36ZWRuAAAAAAAAAAAAAAAAgK5A4Jam+uHa/mFbc++3FLwlk8lYsWJFrFy5Mm699dbo1atXTJ06NXXC24wZMyI/P7+DnwIAAAAAAAAAAAAAAACg6xC4teCII46IQYMGxfbt21PvtXZKW0vv7//ZZDKZWlNdXR1Lly6NpUuXxo033hj5+fkxffr0KCkpieLi4jjmmGMiJyeng54MAAAAAAAAAAAAAAAAIPsEbi2YPXt2nH322bF8+fIoKyuL0tLSWLx4cezZsye1pr3BW2ufq6ysjIULF8bChQsjIqJfv35x/PHHp4K3iRMnHvDzAQAAAAAAAAAAAAAAAGSTwK0ViUQipkyZElOmTIlLLrkkddJaaWlplJWVxdKlS2Pfvn0N1u9/SltTWjvdbf81O3fujEceeSQeeeSRiIgYPHhwFBUVRUlJSZSUlMSoUaMO+FkBAAAAAAAAAAAAAAAAMkng1ka5ubkxc+bMmDlzZsybNy/27t0bixcvTgVvy5cvj9ra2oho/+lu6Xx269at8cADD8QDDzwQEREjRoyI4uLi1Gv48OEH/KwAAAAAAAAAAAAAAAAAnUngdoD69OkTJ554Ypx44okREfH666/HwoULo6ysLEpLS2P16tWptZ0ZvK1fvz7mz58f8+fPj4iIcePGRUlJSRQXF0dRUVEMHDiw/Q8JAAAAAAAAAAAAAAAA0AkEbh1s4MCBcdppp8Vpp50WERGbNm1KxW4LFy6M9evXp9Z2ZvC2evXqWLNmTdxxxx2Rk5MTEydOTAVvJ5100gE9IwAAAAAAAAAAAAAAAEBHELh1suHDh8f73//+eP/73x8REWvXro3S0tJU8LZt27bU2s4K3mpqamL58uWxfPnyuPnmm2PZsmUH/FwAAAAAAAAAAAAAAAAAB0rglmGjR4+O0aNHx5w5cyIiory8PHXC2+LFi2PXrl2ptZ15whsAAAAAAAAAAAAAAABAtgncsmzSpEkxadKkuPjii6OmpiaeffbZKC0tjbKysliyZElUVVWl1u4frbUUrNW/tn/oBgAAAAAAAAAAAAAAANAVCNy6kF69esX06dNj+vTp8ZnPfCYqKyvjqaeeSp3wtmzZsqipqYmItsduIjcAAAAAAAAAAAAAAACgqxG4dWG9e/eOt7/97fH2t789IiJ27twZCxcuTJ3wtmrVqixPCAAAAAAAAAAAAAAAANB+ArdupH///nHKKafEKaecEhER69evjxtuuCHuvvvu1MluLZ3kBgAAAAAAAAAAAAAAANCVCNy6kWQyGS+88ELqBLenn3469u7dm7oGAAAAAAAAAAAAAAAA0J0I3Lq41atXp4K2J598Ml5//fXUNVEbAAAAAAAAAAAAAAAA0J0J3LqYjRs3Rmlpaer12muvpa7tH7QlEolmrzW3DgAAAAAAAAAAAAAAAKCrELhl2Y4dO2LhwoWpoK2ioiJ1raWgrbk1La0FAAAAAAAAAAAAAAAA6EoEbhm2d+/eWLx4cSpoKy8vT0VqHR201a1NJBIxadKkKC4ujpKSkgN9BAAAAAAAAAAAAAAAAIAOIXDrZDU1NbF06dIoLS2NsrKyWLJkSVRXV0dE5wVtERFjxoyJkpKSKC4ujqKiohg8ePCBPAYAAAAAAAAAAAAAAABAhxO4dYLy8vLUCW2LFy+OPXv2pK61FrW1N2gbPnx46oS2kpKSOOywww7kEQAAAAAAAAAAAAAAAAA6ncCtA6xduzYVtC1cuDC2b9+eutbeU9paW3fIIYfECSeckIrajjzyyAN4AgAAAAAAAAAAAAAAAIDME7i1w2uvvRZlZWVRWloaZWVlsWHDhtS1zgra+vbtGzNmzEid0DZlypQmPwMAAAAAAAAAAAAAAADQXQjc0rBz585YuHBhKmh76aWXUtfaG7Q1tbb+utzc3Dj22GNTQdu0adMiLy/vQB4DAAAAAAAAAAAAAAAAoEsRuLXgH//4R9xwww3xwgsvRG1tbUR0bNBWf20ikYjJkydHcXFxFBcXx6xZs6KgoOBAHwEAAAAAAAAAAAAAAACgyxK4teD555+PZ599ttH7LZ281tK6/deOGTMmSkpKori4OIqKimLw4MEHODEAAAAAAAAAAAAAAABA9yFwS0NHBW3Dhw+P4uLiKCkpiZKSkjjssMM6dlAAAAAAAAAAAAAAAACAbkTglqbmoraIhmFb/XWHHHJInHDCCamo7cgjj+zUGQEAAAAAAAAAAAAAAAC6E4HbAUokEqmorW/fvjFjxozUCW1Tpkxp8lQ3AAAAAAAAAAAAAAAAAARu7VY/bJs8eXJ87nOfi5NOOiny8vKyPBkAAAAAAAAAAAAAAABA9yBwa6dkMpk6na28vDw+97nPxdSpU6O4uDiKi4tj5syZkZ+fn+UpAQAAAAAAAAAAAAAAALougdsBqDvBLSKipqYmli5dGs8++2zceOONkZ+fH9OnT4+SkpIoKSmJY445JhXEAQAAAAAAAAAAAAAAACBw6xB14VoymUxFb5WVlbFw4cJYuHBhXHfdddG/f/844YQTUsHb+PHjszkyAAAAAAAAAAAAAAAAQNYJ3NJU//S1+ie31X2fSCQandBWf90bb7wRDz/8cDz88MMRETFkyJBU7FZSUhIjRozoxOkBAAAAAAAAAAAAAAAAuh6BWwsKCwsjNzc3qqurU+/tH7LVRWz7R2+tBW+bN2+O++67L+67776IiBg9enQUFxdHSUlJFBUVxeDBgzv8eQAAAAAAAAAAAAAAAAC6EoFbC84///yYPXt2LFq0KMrKyqKsrCzKy8tToVpLEVtbg7eKiopYu3Zt/PGPf4xEIhETJ05MBW+zZs2Kvn37dsYjAgAAAAAAAAAAAAAAAGSNwK0VBQUF8c53vjPe+c53RkTE9u3bY+HChVFaWhqlpaVRUVGRWttRwVsymYzly5dHeXl53HLLLdGrV6+YNm1alJSURElJSUybNi1yc/3VAQAAAAAAAAAAAAAAAN2bSqqNBg0aFO95z3viPe95T0REbNy4MRW7lZWVxcaNG1NrDyR4SyaTqTXV1dXx9NNPx9NPPx3XX3999O3bN44//vhU8DZp0qROeVYAAAAAAAAAAAAAAACAziRwO0CHHnpozJ49O2bPnh0REWvWrEnFbgsXLowdO3ak1qYbvLW0LiJi9+7d8eijj8ajjz4aEW9Gd0VFRangbfTo0R36jAAAAAAAAAAAAAAAAACdQeDWwcaNGxfjxo2L888/P5LJZCxfvjzKysqitLQ0Fi9eHHv27EmtbS5ka+10t7p1dbZt2xYPPvhgPPjggxERMWLEiCguLo6SkpIoLi6OYcOGdfRjAgAAAAAAAAAAAAAAABwwgVsnSiQSMWXKlJgyZUpccsklUV1dHUuXLk2d8LZ06dLYt29fg/X1Q7amTndrat3+a9avXx/z58+P+fPnR0TE+PHjU8FbUVFR9O/fv8OfFQAAAAAAAAAAAAAAAKCtBG4ZlJubGzNnzoyZM2fGvHnzYu/evbF48eIoLS2N0tLSKC8vj9ra2ohoOWJra/C2atWqeOmll+L222+PXr16xfPPP98ZjwcAAAAAAAAAAAAAAADQJgK3LOrTp0+ceOKJceKJJ0ZExOuvvx4LFy5MnfC2evXq1NoDCd6SyWRqTU1NTac8CwAAAAAAAAAAAAAAAEBbCdy6kIEDB8Zpp50Wp512WkREbNq0KRW7LVy4MNavX59a21TE1tTXdWubeh8AAAAAAAAAAAAAAAAgmwRuXdjw4cPj7LPPjrPPPjsiIioqKqKsrCxKS0tj4cKFsW3btrTuk0wmG53+BgAAAAAAAAAAAAAAAJBtArduZMyYMTFmzJiYM2dORESUl5fHb3/727j77rujpqYmIpzSBgAAAAAAAAAAAAAAAHQfArduZuPGjVFaWpp6vfbaaxEhbAMAAAAAAAAAAAAAAAC6H4FbF7djx45YuHBhKmirqKhIXRO1AQAAAAAAAAAAAAAAAN2ZwK2L2bt3byxevDgVtJWXl6dCtv2DtkQikfpa7AYAAAAAAAAAAAAAAAB0NwK3LKupqYmlS5dGaWlplJWVxZIlS6K6ujoiWg7a6gjbAAAAAAAAAAAAAAAAgO5K4JYF5eXlUVZWFqWlpbFo0aLYs2dP6lprUVu6QVtTMRwAAAAAAAAAAAAAAABAVyJwy4B169ZFaWlp6pS27du3p6515CltLcVwubm5ceyxx0ZJSUkbJgcAAAAAAAAAAAAAAADoPAK3TrB58+YGQduGDRtS1zozaKv/2UQiEZMnT47i4uIoKSmJ448/PgoKCtryGAAAAAAAAAAAAAAAAACdSuDWAXbu3BkLFy5MBW0vvfRS6lqmgraIiLFjx0ZJSUkUFxdHUVFRDBo0KM0nAAAAAAAAAAAAAAAAAMg8gVs7VFVVxVNPPRVlZWVRWloaL7zwQtTW1kZEZoO2ww47LIqLi1OntB166KFteQwAAAAAAAAAAAAAAACArBK4pSGZTMZzzz0XpaWlUVpaGs8880xUVVWlru1v/zCto4K2QYMGRVFRUSpoGzt2bBueAgAAAAAAAAAAAAAAAKBrEbi14Mknn4xbbrklFi1aFDt37ky939opbR0VtBUUFMTxxx8fJSUlUVxcHJMnT27L+AAAAAAAAAAAAAAAAABdmsCtBU8++WQ8/PDDjd5vLUxrSUsxXF5eXhx33HGpE9qOPfbYyM31VwQAAAAAAAAAAAAAAAD0TOqpNHRk0Fb/s7169YrJkyenTmibOXNm9OnT58CGBQAAAAAAAAAAAAAAAOgmBG5p6oigLSLiqKOOiuLi4iguLo6ioqIYMGBAh80IAAAAAAAAAAAAAAAA0J0I3A5Qa0Hb4YcfHiUlJalT2oYOHZrJ8QAAAAAAAAAAAAAAAAC6LIFbG7UWtA0ZMiSKiopSQduoUaMyOR4AAAAAAAAAAAAAAABAtyFwS1P9sK1+0Na/f/+YNWtWKmibMGFCNsYDAAAAAAAAAAAAAAAA6HYEbmmqi9p69+4dM2bMiOLi4igpKYmpU6dGTk5OlqcDAAAAAAAAAAAAAAAA6H4Ebq3Izc2NqVOnRnFxcRQXF8eMGTMiPz8/22MBAAAAAAAAAAAAAAAAdHsCtxace+65MXfu3OjXr1+2RwEAAAAAAAAAAAAAAADocQRuLTjssMOyPQIAAAAAAAAAAAAAAABAj5WT7QEAAAAAAAAAAAAAAAAAODgJ3AAAAAAAAAAAAAAAAADICoEbAAAAAAAAAAAAAAAAAFkhcAMAAAAAAAAAAAAAAAAgKwRuAAAAAAAAAAAAAAAAAGSFwA0AAAAAAAAAAAAAAACArBC4AQAAAAAAAAAAAAAAAJAVAjcAAAAAAAAAAAAAAAAAskLgBgAAAAAAAAAAAAAAAEBWCNwAAAAAAAAAAAAAAAAAyAqBGwAAAAAAAAAAAAAAAABZkZvtATrKhRdemO0RuoVEIhG/+c1vsj0GAAAAAAAAAAAAAAAAQM8J3J588slIJBLZHqNLSyaTfkYAAAAAAAAAAAAAAABAl9FjArc6yWQy2yN0ScI2AAAAAAAAAAAAAAAAoKvpcYGbkAsAAAAAAAAAAAAAAACge+hxgZsT3Jom/AMAAAAAAAAAAAAAAAC6mpxsDwAAAAAAAAAAAAAAAADAwUngBgAAAAAAAAAAAAAAAEBW5GZ7gI6WSCQyul8ymWx1TUfNlM5eHbkfAAAAAAAAAAAAAAAAQGfqUYFbugFYJuwfmR3obIlEosE9W7pfV/o5AAAAAAAAAAAAAAAAADSnxwRu5eXlGd3voYceiquvvjo2b94cEW9FZU1FaLm5uTFx4sSYNm1ajB8/PsaMGRPDhg2LIUOGREFBQeTn50evXr2iqqoqqqqqYvv27bF169Z45ZVX4uWXX47ly5fHkiVLUnvVj93q75tMJiORSMTZZ58dV155ZRxyyCEZ+3kAAAAAAAAAAAAAAAAAtFWPCdwyZffu3fH1r389HnjggYhoeFpa/egsLy8vTj311Dj99NPjpJNOioKCglbv3bt37+jdu3cMGDAgRo0aFdOmTWtwfeXKlfHwww/H/Pnzo6KiotGedV/fc8898dhjj8X3vve9OOmkkw78oQEAAAAAAAAAAAAAAAA6gcCtDf71r3/Fpz71qVi5cmWzYVtBQUF87GMfi4suuigKCws7dP8JEybEhAkT4tOf/nQ89thj8dOf/jSWLFmSOtGtLnJLJpOxefPm+PSnPx1f+9rX4sILL+zQOQAAAAAAAAAAAAAAAAA6gsAtTRs2bIjzzjsvNm3a1OC0tDrJZDLe/e53xze+8Y0YOnRop89z4oknxoknnhj3339//Md//Eds3bq1QeQWEVFTUxPf+9734vXXX4958+Z1+kwAAAAAAAAAAAAAAAAAbZGT7QG6gx07dsTHP/7x2LhxY0REg7gtmUxGbm5uXH311fGTn/wkI3FbfWeddVbcfffdcdxxxzU4wa1uzmQyGddff3388Y9/zOhcAAAAAAAAAAAAAAAAAK0RuKXhqquuitWrVzd5alvv3r3jhhtuiDlz5mRpuojhw4fHrbfeGu94xzuajdy+/e1vR3l5edZmBAAAAAAAAAAAAAAAANifwK0Vf/nLX+Kvf/1rKm6rC8fqQrLvf//7cdJJJ2VzxIiIyM/PjxtuuCEmT54cEdEocquuro4rr7wyampqsjkmAAAAAAAAAAAAAAAAQIrArQU1NTXxwx/+MPV9/dPREolEzJkzJ04//fQsTthQ79694yc/+Un07t07IhpGbhER5eXlMX/+/GyNBwAAAAAAAAAAAAAAANCAwK0F9913X6xfv75B1FbnkEMOiS9/+ctZnK5po0aNiksuuaRB2BbxVux20003ZWkyAAAAAAAAAAAAAAAAgIYEbi343e9+1+i9+qe3DRgwIAtTte6iiy6KPn36RETjU9wqKiqitLQ0W6MBAAAAAAAAAAAAAAAApAjcmrFly5Z49tlnG5zaVt8555yT4YnSd8ghh8TJJ5/c6BS3OgsWLMjwRAAAAAAAAAAAAAAAAACNCdya8c9//jNqa2sj4q1T2+qMHDkyxo4dm6XJ0nPiiSc2eq/uNLd//vOfWZgIAAAAAAAAAAAAAAAAoCGBWzOWL1/e6L260G3SpElZmKhtJk+e3OD7+qe5rVu3Lnbt2pXpkQAAAAAAAAAAAAAAAAAaELg1Y9WqVc1eO+KIIzI4SfuMHDmyxestPR8AAAAAAAAAAAAAAABAJgjcmrFu3bpIJBJNXuvfv3+Gp2m71mZ85ZVXMjQJAAAAAAAAAAAAAAAAQNMEbs3YuXNns9eqq6szOEn71NTUtHi9pecDAAAAAAAAAAAAAAAAyASBWzN27drV7LXuEIe98cYbLV5v6fkAAAAAAAAAAAAAAAAAMkHg1oxkMtnstZdffjlzg7RTRUVFi9dbej4AAAAAAAAAAAAAAACATBC4NaN///6N3kskEpFMJmPZsmVZmKhtnnvuuRav9+vXL0OTAAAAAAAAAAAAAAAAADRN4NaMQYMGNfi+/oln27Zti2effTbDE7XNP//5zxav7/98AAAAAAAAAAAAAAAAAJkmcGvGuHHjGkRt+/vjH/+YwWnaZt26dVFaWhqJRKLZNePGjcvgRAAAAAAAAAAAAAAAAACNCdya8ba3va3J9xOJRCSTybj33ntj3bp1GZ4qPTfccEPU1tZGxFsnz9WP3XJzcwVuAAAAAAAAAAAAAAAAQNYJ3JpRUlLS6L36J7pVVVXF1VdfncmR0rJo0aK4++67mzy9LZlMRiKRiOnTp0d+fn4WpgMAAAAAAAAAAAAAAAB4i8CtGccff3z069cvIhqeflYXiSWTyXj88cfjv//7v7M1YiMbN26ML37xi6kQr36QV9+73vWuDE4FAAAAAAAAAAAAAAAA0DSBWzNyc3Pj/e9/f5ORWP3I7YYbboibbropCxM2tHHjxrjwwgtj8+bNqdnq1A/0cnNz4+yzz87GiAAAAAAAAAAAAAAAAAANCNxacMEFF6TisPqRWETDyO3aa6+Nq666KqqqqrIxZixevDg++MEPRkVFRaM569TNe/rpp8eQIUMyPCEAAAAAAAAAAAAAAABAYwK3FowfPz5mz57d5CluEQ0jt//5n/+Js88+O8rKyjI2386dO+Oaa66Jiy66KHVyW91cdeoHb3l5efH5z38+Y/MBAAAAAAAAAAAAAAAAtETg1oovfelLMWDAgIhofIpbRMPIbc2aNTF37tyYO3duPProo50202uvvRY//elP45RTTonbbrstampqmozb9p/x4osvjlGjRnXaXAAAAAAAAAAAAAAAAABtkZvtAbq6YcOGxXe+8534whe+0GTgFvFWQFb3dVlZWZSVlcWIESPitNNOi3e9611x3HHHRd++fds9x9q1a+OJJ56Ihx9+OJ544omoqalJxWzNxW114V0ikYijjz7a6W00qba2Np577rl48sknY9WqVfHSSy/F5s2bY9euXbF79+7Iy8uLfv36Rf/+/WPMmDExfvz4mDJlSrzjHe+IwsLCbI8PAAAAAAAAAAAAAABANyZwS8Ppp58eF198cdxyyy2paGx/dSFZ/evr16+PW2+9NW699dbo1atXjB8/Po488sgYM2ZMDBs2LAoLC6Nfv36Rl5cXvXr1in379kVlZWXs2LEjtmzZEq+++mpUVFREeXl5bNu2rcFeEQ1PlGsqbqtTWFgY1113XeTm+utO19atW+O5556LFStWRGVlZavrL7roohg4cGAGJus45eXl8dvf/jYeeuihBv987a+6ujr27NkTmzdvjpdffjkeeeSRiIjIycmJadOmxTnnnBNnn3129OnTJ1OjAwAAAAAAAAAAAAAA0EMontL0b//2b7Fjx46YP39+syemtRSeVVdXx4oVK2LlypVt3ruleK2p2K7+fAMHDoxf/epXccQRR7R534PFjh074oUXXojnn38+nnvuuXj++edj/fr1bbrHOeec020Ct2XLlsX3v//9KCsrO6D71NbWxjPPPBPPPPNM/OhHP4pLLrkk5s6dG/n5+R00KQAAAAAAAAAAAAAAAD2dwK0N/uM//iPy8/PjD3/4Q6PT2uqrH7rtH6M1tb419e+x/x7NrU0mkzFs2LD4+c9/HpMmTWrznj3Vzp07Y9myZfH888+nXhUVFdkeKyP27NkT1157bdxxxx1RU1PToffevn17/OhHP4r58+fHd77znZg1a1aH3h8AAAAAAAAAAAAAAICeSeDWBjk5OXH11VfH2LFj49prr42amppmT3Pb/739Y7e2SieMqz/L5MmT44YbbogRI0a0e8/urrKyMhWz1Z3MtmbNmqitrc32aBn36quvxmc/+9lYvnx5p+6zZs2auOiii+KKK66Iiy++uFP3AgAAAAAAAAAAAAAAoPsTuLXD3LlzY+bMmfHVr341KioqGsRrzYVo7Tm5LV31904kEjF37tz44he/GPn5+Z22Z3dw//33x5VXXpntMbJu+fLlMXfu3Ni2bVtG9qupqYnvfe97sWbNmvjWt751QGEnAAAAAAAAAAAAAAAAPVtOtgforo499ti455574rLLLos+ffqkArYDPaktXXX7JBKJSCaTkUwm49hjj43f/e538bWvfe2gj9t400svvRSXXHJJxuK2+n7/+9/HNddck/F9AQAAAAAAAAAAAAAA6D6c4HYA+vTpE5dffnmcd9558Ytf/CLmz58fe/bsiYhoFLkd6AluTUVzdfecMmVKfOITn4gzzzzzgPagZ9myZUvMnTs3tm7d2qbPDRs2LI455pgYOXJkDBw4MCorK2Pbtm1RXl4eK1eujH379qV9r1tvvTWGDx8en/zkJ9s6PgAAAAAAAAAAAAAAAAcBgVsHOPTQQ+Mb3/hGfOELX4j//d//jfvvvz+ef/751PWOOtWtfiQ3YMCAOPXUU+MDH/hAzJo164DvTc+STCbjiiuuiI0bN6a1PpFIxHvf+944//zzY8aMGc2u2759e9x///3xy1/+MjZs2JDWva+77rqYMWNGzJw5M631AAAAAAAAAAAAAAAAHDwEbh1o4MCBMXfu3Jg7d26sW7cuHn300Vi4cGE89dRTsXnz5gO6d25ubkyaNClOOOGEKC4ujpKSksjLy+ugyelpfvWrX8Vjjz2W1tqxY8fGtddeG1OnTm117aBBg+KjH/1onHvuufGTn/wkfvWrX7V6OmF1dXV86Utfivvvvz/69++f1kwAAAAAAAAAAAAAAAAcHARunWTUqFFx/vnnx/nnnx8REVu3bo0XX3wxKioqYtOmTfHaa6/Fjh07Yu/evVFVVRU1NTWRn58fvXv3joKCghgyZEgMHz48RowYEUcddVSMHTs2cnP9dWVCQUFBTJ48OaZOnRpvvPFG3HXXXdkeqU3+9a9/xfXXX5/W2hNOOCF+9rOftTk86927d3z1q1+NqVOnxle+8pWorq5Oa6avfe1rbdoHAAAAAAAAAAAAAACAnk0xlSGFhYVRVFQURUVF2R6Fevr06ROTJk2KqVOnpl7jx4+PnJyciIi46667ul3g9oMf/CB2797d6rpp06bFL37xiygoKGj3XmeccUbU1NTEl7/85VbX3nbbbXHuuefG+PHj270fAAAAAAAAAAAAAAAAPYvAjYNGfn5+TJgwIRWyHXPMMXHUUUf1qJPxVqxYEffff3+r6w455JC47rrrDihuq/Pe9743lixZErfddluL6/bt2xc//elP48c//vEB7wkAAAAAAAAAAAAAAEDP0HPKHtjPsGHD4kMf+lAqaJs4cWLk5eVle6xOddNNN6W17sorr4zDDz+8w/a94oor4pFHHom1a9e2uO7BBx+MdevWxahRozpsbwAAAAAAAAAAAAAAALqvnGwPAJ3lpJNOiu9+97tx3nnnxdSpU3t83LZhw4b485//3Oq6qVOnxuzZszt07/z8/LjiiitaXVdTUxM333xzh+4NAAAAAAAAAAAAAABA9yVwgx7i7rvvjurq6lbXfeYzn4lEItHh+5922mkxYcKEVtf96U9/iqqqqg7fHwAAAAAAAAAAAAAAgO5H4AY9xH333dfqmrFjx8bJJ5/caTNcfPHFra5544034h//+EenzQAAAAAAAAAAAAAAAED3IXCDHmD58uWxatWqVtedffbZkZPTef/an3HGGdG3b99W1917772dNgMAAAAAAAAAAAAAAADdh8ANeoC///3vaa0766yzOnWOgoKCtE6Ie+yxx2Lfvn2dOgsAAAAAAAAAAAAAAABdn8ANeoDS0tJW1xx11FExZsyYTp/llFNOaXXN7t27Y8mSJZ0+CwAAAAAAAAAAAAAAAF2bwA26uT179sQzzzzT6rqSkpIMTPPmPolEotV1TzzxRAamAQAAAAAAAAAAAAAAoCsTuEE3t3Tp0ti3b1+r64qKijIwTcSQIUPiqKOOanXd4sWLMzANAAAAAAAAAAAAAAAAXZnADbq55cuXp7Vu6tSpnTxJ2/ZKd24AAAAAAAAAAAAAAAB6LoEbdHMvvPBCq2sGDx4cI0aMyMA0bzr66KNbXfPGG2/EunXrMjANAAAAAAAAAAAAAAAAXVVutgfoiSorK2PNmjVRUVERmzdvji1btsSuXbuiqqoqqqqqora2NmuzJRKJuOaaa7K2Px2vvLy81TUTJkzIwCRt32/58uUxatSoTp4GAAAAAAAAAAAAAACArkrg1gH27NkT//jHP6K0tDSeeuqpWLNmTSSTyWyP1UgymRS49TDJZDLWrl3b6roxY8ZkYJq3jB49Oq11L7/8cucOAgAAAAAAAAAAAAAAQJcmcDsAzz77bPzmN7+JBQsWRGVlZURElwzb6Lk2bdqU+mevJekGZx3lsMMOiz59+sTevXtbXPfKK69kaCIAAAAAAAAAAAAAAAC6IoFbO6xatSr+8z//Mx5//PGIaBy1JRKJbIzVKvFdz/Pqq6+mte7www/v5EkaSiQSceihh0ZFRUWL69KdHwAAAAAAAAAAAAAAgJ5J4NZGN954Y/zkJz+JmpqaVDDWVNDW1WKyrhrdcWDWr1+f1rqhQ4d28iRN7ylwAwAAAAAAAAAAAAAAoCUCtzTt27cvvvSlL8VDDz3UZNjW1YI2Dg5bt25Na122ArfWbNu2LQOTAAAAAAAAAAAAAAAA0FUJ3NJQU1MTl112WTz++OORTCZTYZuojWzbsWNHWusGDx7cyZM0VlhY2OqaN954o8G/UwAAAAAAAAAAAAAAABxcBG5p+O53vxuPPfZYJBKJtOI2sQ6Zsn379rTW9e/fv3MHaUK/fv1aXVNTUxOvv/56HHLIIRmYCAAAAAAAAAAAAAAAgK5G4NaKRx99NH73u9+1OWxzuhuZkM4Jbnl5eZGfn5+BaRpKJ3CLCIFbO+3duzeefvrpbI9BF3LcccdFTk5OtscA2qm2tjaWLFmS7TEAgIOA3x2ge/O7AwCQKX53gO7N7w4AQKb43QG6N787AHRfPbFZEri1oKamJr797W+nvm/uH4D947fc3NyYMmVKTJgwISZOnBijRo2K/v37R79+/aJfv37Rq1evzh+eg0JVVVWrawoKCjIwSWPpBm579+7t5El6rp74PyWAg5n/rgMAAOnwuwMAAJAOvzsAAADp8LsDAF2FwK0F9957b6xbty4SiURacdsxxxwT55xzTpxxxhkxePDgTI7KQSqdwC03Nzv/mqe77759+zp5EgAAAAAAAAAAAAAAALoqgVsLfv/73zd7rX7YNmzYsLjiiivife97X6ZGg4hILw7L1omB6e5bXV3dyZMAAAAAAAAAAAAAAADQVQncmrFhw4ZYsmRJk6e31X/v6KOPjl//+tdxyCGHZGNMDnLpxGHZOsEt3cAtnVPoAAAAAAAAAAAAAAAA6JkEbs0oKytr8v26uC2RSMTkyZPj5ptvjoEDB2Z4Ouj66k45BAAAAAAAAAAAAAAAgOYI3JrxzDPPNHqvfrDTq1evuOaaa8RtZFU6p7Olc8pbZ0h337y8vE6epOcSEQL0LP67DgAApMPvDgAAQDr87gAAAKTD7w4A3VMymcz2CB1O4NaMNWvWNPl+3elt5557bkyaNCnDU0FD6cRhNTU1GZik/fsK3NqnT58+cfTRR2d7DAA6SE5OTsyYMSPbYwAAAF2c3x0AAIB0+N0BAABIh98dALqvF154Ifbu3ZvtMTpUTrYH6KpeffXVFov0D3zgAxmcBpqWn5/f6honuAEAAAAAAAAAAAAAANBVCdya8cYbbzT4vn7sNmTIkDj22GMzPRI0kk7gtnv37gxM0tiuXbvSWtenT59OngQAAAAAAAAAAAAAAICuSuDWjD179jR6L5lMRiKRiGnTpmVhImjskEMOaXXNvn37oqqqKgPTNJRu4DZw4MBOngQAAAAAAAAAAAAAAICuSuDWjJyc5n80Q4YMyeAk0Lx0AreIiJ07d3byJI2lE7jl5OQI3AAAAAAAAAAAAAAAAA5iArdmDBgwoNlrhYWFGZwEmjdo0KC01m3btq1zB2nnngMHDoxEIpGBaQAAAAAAAAAAAAAAAOiKBG7NaClwa+l0N8ikwYMHp7Vu8+bNnTxJ+/ZMd34AAAAAAAAAAAAAAAB6JqVWM8aOHRvJZLLJa7t3787wNNC0ww8/PK11W7Zs6eRJGksncBs5cmQGJgEAAAAAAAAAAAAAAKCrErg1Y+LEic1eW79+fQYngeYdccQRaa3L9D+zyWQy/vWvf7W6TuAGAAAAAAAAAAAAAABwcBO4NeO4445r8v1kMhmrV6/O7DDQjOHDh0fv3r1bXbd27doMTPOWjRs3xt69e1tdl26gBwAAAAAAAAAAAAAAQM8kcGvG29/+9ujbt29ERCQSiQZ/rl69Ol5//fWszQZ1EolEjB49utV1L7/8cucPU0+6Qd2YMWM6eRIAAAAAAAAAAAAAAAC6MoFbM3r37h0nnXRSJJPJiIjUn3VfP/zww9kaDRqYNGlSq2tefPHFDEzylpUrV6a1bsqUKZ08CQAAAAAAAAAAAAAAAF2ZwK0Fc+fObfbanXfemcFJoHnpRGJbt26NDRs2ZGCaN73wwgutrhkwYEAcccQRGZgGAAAAAAAAAAAAAACArkrg1oLp06fHrFmzIplMRiKRaPDn008/HYsWLcr2iJD2KWjpRGcd5fnnn291zeTJkyORSGRgGgAAAAAAAAAAAAAAALoqgVsr/v3f/z1yc3MjIhrEOMlkMr797W9HdXV1tkaDiIg49thjIy8vr9V1ZWVlGZgmYsuWLfHiiy+2um7mzJkZmAYAAAAAAAAAAAAAAICuTODWiokTJ8all14ayWQyIiJ1iltExKpVq+Lb3/52NseDKCgoiOOOO67VdaWlpZ0/TLwZ0tX9+9KSd7zjHRmYBgAAAAAAAAAAAAAAgK5M4JaGefPmxf/5P/8nFbfV//POO++M//7v/872iBzk3v72t7e6ZtWqVbF27dpOn2XBggWtrkk3ygMAAAAAAAAAAAAAAKBnE7ilIScnJ3784x/HpEmTmozcbrjhhvjmN78Z1dXV2R6Vg9TJJ5+c1rr777+/U+fYs2dP/P3vf2913Tve8Y7Iy8vr1FkAAAAAAAAAAAAAAADo+gRuaerXr1/ceuutcdxxx6XitohIRW5//OMf40Mf+lA8++yzWZ6Ug9HkyZNj/Pjxra67++67I5lMdtocf/nLX2L37t2trnvf+97XaTMAAAAAAAAAAAAAAADQfQjc2mDgwIFxyy23xKmnnpqKhOqf5LZ8+fKYM2dOzJs3LxYtWpTlaTnYpBONvfzyy/Hwww932gw333xzq2sGDBgQ73rXuzptBgAAAAAAAAAAAAAAALoPgVsb9enTJ37605/Gv//7v0deXl6Dk9wi3gzeFixYEBdeeGGcfPLJ8Y1vfCP+9Kc/xcqVK9M62Qraa/bs2ZGbm9vquhtuuKFTTnH729/+FitXrmx13fve977o3bt3h+8PAAAAAAAAAAAAAABA99N6DXMQO+WUU1q83qtXr6iqqkqd4FY/couI2LBhQ9x5551x5513pj7Tt2/fKCgoiPz8/NT6TEokEvHQQw9lfF8634gRI+KMM86Ie++9t8V1zz//fNxzzz0xe/bsDtu7qqoqfvCDH7S6rlevXjF37twO2xcAAAAAAAAAAAAAAIDuTeDWgldffTUVrzVl/6Ct7s/64dr+n929e3dWT3LLRlRH5nziE59oNXCLiPje974XRUVFMWLEiA7Z94c//GGsXbu21XXvfve7Y/To0R2yJwAAAAAAAAAAAAAAAN1fTrYH6A4SiUSjV0TjeK1OMplsELt1lRc936RJk+Kss85qdd327dvj8ssv75DY8r777otbb7211XV5eXnxuc997oD3AwAAAAAAAAAAAAAAoOcQuLVTOtFYXehW/wWd7YorroiCgoJW1y1dujQ+/elPx86dO9u91wMPPBBf+9rX0lr7sY99LMaPH9/uvQAAAAAAAAAAAAAAAOh5BG5paCpUa2+w1tK9OvPFweOwww6Lz372s2mtXbhwYXzwgx+M559/vk17VFZWxn/913/FF77whaiuru7QmQAAAAAAAAAAAAAAADh45GZ7AOhsEydO7PQ9TjnllHZ/duTIkfHwww934DQRl1xySTzxxBPx+OOPt7r25Zdfjg996EPx3ve+N84///yYPn16s2u3b98e999/f9x0002xfv36tGbJzc2Na6+9Nvr375/2/AAAAAAAAAAAAAAAABwcBG5pSCQS2R4B2iQnJyd++MMfxuzZs2PTpk2trq+trY0//elP8ac//SmGDx8exx57bIwcOTIGDBgQlZWVsW3btigvL48VK1bEvn372jTL5ZdfHscff3x7HwUAAAAAAAAAAAAAAIAeTOAGPdSQIUPi5ptvjgsuuCC2bduW9uc2bdoUDz30UIfM8LGPfSwuvfTSDrkXAAAAAAAAAAAAAAAAPY/ArQWHH354tkeAA3LUUUfFr3/967jkkkvaFLl1hDlz5sTXv/71jO4JAAAAAAAAAAAAAABA9yJwa8HDDz+c7RHggE2ZMiX+53/+Jz772c9GeXl5p+/Xq1ev+OpXvxpz587t9L0AAAAAAAAAAAAAAADo3nKyPQDQ+Y444oj43e9+FxdccEH06tWr0/YZN25c3HLLLeI2AAAAAAAAAAAAAAAA0iJwg4NEQUFBXHXVVXHnnXdGUVFRh9570KBB8cUvfjH+9Kc/xQknnNCh9wYAAAAAAAAAAAAAAKDnys32AEBmHX300XHrrbdGeXl53HrrrbFgwYLYvn17m++Tk5MTxxxzTHzgAx+I2bNnR58+fTp+WAAAAAAAAAAAAAAAAHo0gRs93ooVK7I9Qpc0adKkuOaaa6K2tjaWLl0aixYtihdffDFeeuml2LJlS+zatSt2794dubm50a9fvxgwYECMHj06jjrqqJg8eXKcdNJJUVhYmO3HAAAAAAAAAAAAAAAAoBsTuMFBLicnJ6ZPnx7Tp0/P9igAAAAAAAAAAAAAAAAcZHKyPQAAAAAAAAAAAAAAAAAAByeBGwAAAAAAAAAAAAAAAABZIXADAAAAAAAAAAAAAAAAICsEbgAAAAAAAAAAAAAAAABkhcANAAAAAAAAAAAAAAAAgKwQuAEAAAAAAAAAAAAAAACQFQI3AAAAAAAAAAAAAAAAALJC4AYAAAAAAAAAAAAAAABAVgjcAAAAAAAAAAAAAAAAAMgKgRsAAAAAAAAAAAAAAAAAWSFwAwAAAAAAAAAAAAAAACArcrM9QE+3Z8+eeO2112LTpk2xc+fOqKqqisrKyqipqcnKPOPGjYtp06ZlZW8AAAAAAAAAAAAAAACA+gRuHWj37t2xaNGiePLJJ6O8vDxWrlwZmzdvzvZYDcyZM0fgBgAAAAAAAAAAAAAAAHQJArcDVF1dHQ899FDcc8898eijjzY4mS2ZTGZxssYSiUS2RwAAAAAAAAAAAAAAAABIEbi1U3V1dfzxj3+Mm266KTZs2BARjYO2rhSUdbXYDgAAAAAAAAAAAAAAAEDg1g5LliyJq666KlatWtUgHGsqaOsKYVlXCu0AAAAAAAAAAAAAAAAA6gjc2uiWW26JH/7wh1FbWxvJZLJRPNYVgjYAAAAAAAAAAAAAAACA7kDg1gbf/e534/bbb09FbHVxm6gNAAAAAAAAAAAAAAAAoO0Ebmn68Y9/HL/97W8jovWwbf9T3eq0FMI195l0PpvOfVq7PwAAAAAAAAAAAAAAAECmCdzS8OCDD8YvfvGLBpFYU8FZa9db0lr8lu69nSYHAAAAAAAAAAAAAEBERF6vXtkeAQBaJXBrxWuvvRZXXXVVi6e27X8tPz8/TjjhhBg3blwMHTo0CgsL49FHH42//vWvkUgkUuvqvk4kEnHNNddERER1dXXs3bs3duzYERs3bow1a9bEihUr4o033kh9Zv/96t9z5MiRcemll0Z+fn6TzzNu3LgO+bkAAAAAAAAAAAAAAAAAHCiBWyuuu+66eP311xtEZPXVj80mTpwY8+bNixNPPDH69u3bYN3mzZvjr3/9a7P7nHPOOS3OsWzZsnj00UfjnnvuidWrVzfau26+9evXx2233RY/+MEPYsqUKW16VgAAAAAAAAAAAAAAAIBMysn2AF3ZmjVrYv78+amQrL66k9SSyWTk5+fHt771rZg/f36cdtppjeK2jjBlypT41Kc+FX/+85/j5ptvjpkzZzZ5ElwymYxVq1bFRz7ykXjwwQc7fA4AAAAAAAAAAAAAAACAjiJwa8Edd9wRtbW1ERENTm+rf3JaQUFB3HjjjXHeeedFTk5mfpwlJSVx++23xw9+8IMYNGhQg7itLryrrKyML37xi3HHHXdkZCYAAAAAAAAAAAAAAACAthK4NWPfvn1x9913Nzq9rX7c1qtXr7jxxhujqKgoGyPG+9///rjrrrvi6KOPbhC51c1ZW1sb3/3ud+OBBx7IynwAAAAAAAAAAAAAAAAALcnN9gBd1aJFi+KNN95oEI3VqYvJLr744jj++OOzNOGbRowYEbfddlt86lOfikWLFjU6ya22tjb+7d/+LUaPHh1TpkzJ6qwAAAAAAAAAAAAAAHQNVftqsj1Cl5Wf1yvbIwAcVARuzXjkkUcavVf/NLeRI0fG5ZdfnsmRmlVQUBC/+MUvYs6cObFq1apGkdvevXvjyiuvjLvuuit69fI/WgAAAAAAAAAAAACAg1nVvpr4P5+9NdtjdFn/vP5CkRtABuVke4CuasmSJU2+XxeOzZkzJ/Lz8zM7VAsKCgri+uuvjz59+kRENDp5buXKlXHLLbdkaToAAAAAAAAAAAAAAACAxgRuTaipqYny8vIGJ7bV/zo3Nzc++MEPZmO0Fo0ePTrmzZvXIGyLeCt2++UvfxlVVVVZmg4AAAAAAAAAAAAAAACgIYFbE1599dWorKyMiGgQi9Wd3jZz5swoLCzM1ngtuuCCC2LYsGER0fgUtx07dsQ999yTrdEAAAAAAAAAAAAAAAAAGhC4NeFf//pXi9ePOeaYDt+zurq6Q+7Tu3fv+OAHP9joFLc6//u//9sh+wAAAAAAAAAAAAAAAAAcKIFbEzZu3Nji9c4I3GpqajrsXu973/savVd3mttzzz0Xr7/+eoftBQAAAAAAAAAAAAAAANBeArcm7Ny5s8XrY8eObfM9E4lEi9d37drV5ns2Z/z48TF06NDUvvVPc6utrY0nnniiw/YCAAAAAAAAAAAAAAAAaC+BWxMqKytbvD5gwIA23zMvL6/F63v27GnzPVsyadKkBmFbfcuWLevQvQAAAAAAAAAAAAAAAADaQ+DWhKqqqhavd0bgtn379jbfsyWjR49u9tqaNWs6dC8AAAAAAAAAAAAAAACA9hC4NaFv374tXu/fv3+b79mnT58Wr2/evLnN92xJcxFeMpmMl19+uUP3AgAAAAAAAAAAAAAAAGgPgVsTWgvYWjvhrSmDBg1q8fqmTZvafM+WNHViXCKRiIiIHTt2dOheAAAAAAAAAAAAAAAAAO0hcGtCa4FbZWVlm+9ZWFjY4vV169a1+Z4t2blzZ7PXdu/e3aF7AQAAAAAAAAAAAAAAALSHwK0JrQVu27Zta/M9hw8f3uL1F198sc33bElLXqOXfAABAABJREFUp7Tt3bu3Q/cCAAAAAAAAAAAAAAAAaA+BWxMOP/zwFq9v3ry5zfccOXJk5ObmRkREIpFIvZ9IJCKZTMayZcvafM+WtBTM5eT4awcAAAAAAAAAAAAAAACyT+nUhFGjRkVeXl5ENIzR6rzyyittvmevXr1i5MiRDd5LJpOprzdt2hQVFRVtvm9T9u7dG+Xl5U3OHhHRt2/fDtkHAAAAAAAAAAAAAAAA4EAI3JqQk5MTY8aMafb66tWr23XfqVOnNoja9vePf/yjXfdt6j7V1dUR0TCiq/t66NChHbIPAAAAAAAAAAAAAAAAwIEQuDXjyCOPbDZGW7lyZbvuOW3atGavJZPJmD9/frvuu7/bbrut2WuJRKLRSXIAAAAAAAAAAAAAAAAA2SBwa8bEiRMbvZdIJCKZTMbSpUvbdc/i4uJG7yWTyUgkEhERsWLFigM+xe1vf/tbPPXUU6lZmzJ58uQD2gMAAAAAAAAAAAAAAACgIwjcmlFUVNTg+/qx2NatW6OioqLN95wwYULq9LS6qK1OXZD27W9/O3bs2NGOiSM2bNgQV111VaN772/69Ontuj8AAAAAAAAAAAAAAABARxK4NWPatGnRt2/fiGgco0VEPPLII+267xlnnNHoZLX6369fvz4uvfTS2LZtW5vuu2bNmvjoRz8a27dvb3TP+vP37t07SkpK2jE5AAAAAAAAAAAAAAAAQMcSuDUjLy8vZsyY0ShGq/OPf/yjXfedM2dOKjirH54lk8nU90uXLo1zzjkn/vznPze7f52qqqq48cYb40Mf+lCsX78+dRLc/uruf+qpp0bv3r3bNTsAAAAAAAAAAAAAAABAR8rN9gBdWVFRUTz++OMN3qsLyBYuXBibN2+OoUOHtumeo0aNitNOOy3++te/NjoZri5CSyaT8a9//Su+/OUvx/e///145zvfGVOmTIkRI0ZE79694/XXX4/XXnstFi9eHI899ljs3LmzQSDXko997GNtmhcAAAAAAAAAAAAAAACgswjcWnDqqafGj370o9T39SOy2trauO++++Liiy9u830vv/zyWLBgQdTW1jY6ca3+HslkMjZu3Bh33nlns/eq+2z9z9RXd/9EIhHvfOc7Y9q0aW2eFwAAAAAAAAAAAAAAAKAz5GR7gK7syCOPjMmTJzc6Ha0uGrv99tvbdd/x48fHxz/+8UYxWp360VrdXs296tbU/1z9Oev07ds3vv71r7drXgAAAAAAAAAAAAAAAIDOIHBrxZlnnpn6un4wFhHxyiuvxIIFC9p138997nNx9NFHN4rn6tQFbHX7Nvfaf21T90kkEvGNb3wjRo0a1a5ZAQAAAAAAAAAAAAAAADqDwK0V733ve5s8RS3izXjs+uuvb9d98/Ly4uc//3kcfvjhEdE4nqvT0ultLYVt9e932WWXxezZs9s1JwAAAAAAAAAAAAAAAEBnyc32AF3diBEj4rOf/Wy89tprza555ZVX4ogjjmjzvYcNGxa33357fOITn4iXXnqpwYls7bX/PS6//PK47LLL2n0/AAAAAAAAAAAAAAAAgM4icEvDvHnzOu3eI0aMiD/84Q9x9dVXx7333huJRKLB6WvpxG77n/6WTCZj8ODBcc0118TJJ5/c4TMDAAAAAAAAAAAAAAAAdIScbA9ARP/+/eOHP/xh3HTTTXH00UdHMplMhW11wVtLr4hIfaZPnz5x4YUXxoMPPihuAwAAAAAAAAAAAAAAALo0J7h1ISeeeGKceOKJsWTJkrj33nvjsccei4qKilY/l5eXF8cdd1y8+93vjve9730xaNCgzh8WAAAAAAAAAAAAAAAA4AAJ3Lqg4447Lo477riIiNiyZUusXr06XnnlldixY0fs3bs3EolE9O3bN4YOHRqjR4+OCRMmRH5+fnaHBgAAAAAAAAAAAAAAAGgjgVsXN2TIkBgyZEjMmjUr26MAAAAAAAAAAAAAAAAAdKicbA8AAAAAAAAAAAAAAAAAwMFJ4AYAAAAAAAAAAAAAAABAVgjcAAAAAAAAAAAAAAAAAMgKgRsAAAAAAAAAAAAAAAAAWSFwAwAAAAAAAAAAAAAAACArBG4AAAAAAAAAAAAAAAAAZIXADQAAAAAAAAAAAAAAAICsELgBAAAAAAAAAAAAAAAAkBUCNwAAAAAAAAAAAAAAAACyQuAGAAAAAAAAAADw/9m77zAp63N/wM8uu0svIijdggUESYiIomIUG2IFrIkaLDGaqCdqNMRoEk8SjUksEesJ9mOLSrOjYI2KWFEUEI8IogIivewCO78//GkssPPusjPvlvu+Lq+T7Dzzfj+7R6LPznzmBQAAACAVCm4AAAAAAAAAAAAAAAAApKIo7QD8x5IlS+KNN96It99+Oz7//PNYsmRJLFmyJCIiGjduHK1atYrOnTvH1ltvHT/4wQ9ik002STkxAAAAAAAAAAAAAAAAQNUpuKXs888/j/vuuy/GjRsXH3zwQWQymcTP3W677eKQQw6JQw89NDbbbLMcpgQAAAAAAAAAAAAAAACofgpuKVm4cGH8/e9/j0ceeSTKysoqVWz70vTp02PGjBlx9dVXx5FHHhmnn356tGnTJgdpAQAAAAAAAAAAAAAAAKqfglt8cRe1l156Kd56662YNWtWzJ8/P1auXBkRES1atIjmzZtHu3btomfPnrHjjjtGjx49Nuq8sWPHxiWXXBJLly79RrGtoKCgUtfJZDKRyWSirKws7rrrrnjooYfioosuioMPPnij8gEAAAAAAAAAAAAAAADkQ70uuE2YMCHuuuuueOmll6K8vPyrr2+odPbAAw9ERES7du1i6NChceSRR8bmm2+e+LxMJhO/+c1vYuzYsV+d8e1SW2Xu5Pb152YymViyZEmcd955MWXKlPjNb35T6cIcAAAAAAAAAAAAAAAAQD4Vph0gDdOnT4+jjz46zjjjjHjhhRdi3bp1X90N7evFs4KCgm98/cu/Pvnkk7j22mtj4MCBceuttyYqpa1duzZ++ctfflVu+/L6EfGds5PaUN477rgjzjvvvEr+VAAAAAAAAAAAAAAAAADyq94V3O6555448sgjY8qUKV8VxL4sh339ry+t77Evi2SrVq2Kyy67LE444YRYuXJlheeef/758fjjj391XkRUqdS2Pt8uumUymXj44Yfjkksu2ehrAwAAAAAAAAAAAAAAAORKvSq4XXPNNXHxxRdHWVlZhXdRy/ZXxDfvmPbKK6/ESSedFMuXL1/vuffdd1888sgj37krXHX7emHvyzu5Pfroo9V+DgAAAAAAAAAAAAAAAEB1qDcFtzvvvDOuueaabxTbvl1aS2p9d0x788034+KLL/7O7KxZs+KSSy75RpFuQzZ0t7gN3V2uIl/m+v3vfx+fffZZpb4/AAAAAAAAAAAAAAAAgHyoFwW3KVOmfFUyS1I0S+rbd0x76KGH4sknn/zGzFVXXRWrVq3a4JnfLq5V5u5xGyq7ff2cZcuWxZVXXrnR3ysAAAAAAAAAAAAAAABAdStKO0CulZWVxfnnnx/r1q37qoiWTZLi2Pqek8lk4oorroh99903Ir64e9v48eM3eL1vl+1at24dffr0iQ4dOkSrVq2iVatWUV5eHosXL44lS5bEnDlz4tVXX40lS5Z89fyKvqcvHxszZkycfPLJsfXWW2f93gEAAAAAAAAAAAAAAADypc4X3O66666YNWtW1nLb+kpoX79j2rdnvn6tL+/iFhHxwQcfxIsvvhj9+vWLkSNHRnl5+XfO/nqxrXHjxnHcccfFoYceGttuu23W7yeTycS0adPiX//6VzzwwANRVla23u/t65nKy8vj9ttvjz/84Q9Zrw8AAAAAAAAAAAAAAACQL4VpB8il0tLSuOGGGzZ4B7Uvfb1wlslkoqSkJNq3bx877rhj9OzZM9q3bx8lJSVfPf7156zPAw88EOvWrYvHH3/8O3NfP+uII46ICRMmxLnnnpuo3Pbl87t37x6///3v44knnogDDjjgG2W29c1nMpkYO3ZsrFy5MtEZAAAAAAAAAAAAAAAAAPlQp+/g9uCDD8bixYs3ePe2r5fNWrZsGcccc0zsueee0bt37ygs/Gb3r7y8PN588814+umn41//+lcsWrRovXdmy2Qy8fLLL8drr70Wy5Yt++prXz+rsLAwfvWrX8XJJ5+8Ud/f5ptvHv/4xz/iyiuvjBtvvPE7eb5+7urVq+Opp56Kgw46aKPOBAAAAAAAAAAAAAAAAKgudfoObvfff/8GH/uyDJbJZOLoo4+O8ePHx9lnnx077bTTd8ptERGFhYXRu3fvOPvss2P8+PFx3HHHfae49qUFCxbErbfe+p1rfDl/xhlnbHS57evOPvvsOPHEEyu8k1tExPjx46vtTAAAAAAAAAAAAAAAAICNVWcLbvPnz48333xzvYWvr99V7ZxzzomLL744WrZsmfjazZs3jwsvvDCGDx++3pJbJpOJiRMnfuOcL/9vz54947TTTqueb/Jrzj777Nh2222/+v6+7ut3lgMAAAAAAAAAAAAAAACoKepswe3ZZ5/9RuHsS18vm/34xz+OU089tcpnDBs2bL13Tvv63eG+7aKLLlrvHeI2VklJSVx00UXfOfPr/33x4sXx/vvvV/vZAAAAAAAAAAAAAAAAAFVRZwtur7766ne+9vUS2mabbRbnnHPORp9z1llnRYcOHb5x/a8X3r4su0VEbLfddtGrV6+NPnND+vbtG1tvvfU3snzb1KlTc3Y+AAAAAAAAAAAAAAAAQGXU2YLblClT1lvy+rJ8duqpp0aTJk02+pzGjRvHqaeeWuGd0yK+KJwdeeSRG31eNkcdddR67xz3JXdwAwAAAAAAAAAAAAAAAGqKOllwW7duXXz44Yff+NrXy24NGjSIgw46qNrOO/DAA6O4uPg753zbrrvuWm1nbki/fv0qfHzWrFk5zwAAAAAAAAAAAAAAAACQRJ0suH300Uexdu3aiPjmndS+vHtbv379olWrVtV2XsuWLWO33XZb713bvtSoUaPo2rVrtZ25Idtuu200atToO+d/acGCBTnPAAAAAAAAAAAAAAAAAJBEnSy4ffrppxU+3rNnz2o/c0PX/LJU161btwrv7lZdCgsLo1u3bust22Uymfjss89yngEAAAAAAAAAAAAAAAAgiTpZcPv8888rfLxbt27Vfub2229f4ePt27ev9jM3pEOHDht8bMmSJXnLAQAAAAAAAAAAAAAAAFCROllwW7x4cYWPd+3atdrP3HrrrSt8vFmzZtV+ZlXOKisry1sOAAAAAAAAAAAAAAAAgIrUyYJbthJX8+bNq/3MbNfMxZlVOWvNmjV5ywEAAAAAAAAAAAAAAABQkTpZcCstLa3w8aZNm1b7mdmumYszk56VyWS++s/r1q3LWw4AAAAAAAAAAAAAAACAitTJglu2ElcaBbfCwvz9qAsKCvJ2FgAAAAAAAAAAAAAAAEBV1cmCWza5KIAplQEAAAAAAAAAAAAAAABUTr0suAEAAAAAAAAAAAAAAACQPgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAoJYpbtAg7QgAAAAAUC2K0g6Qhk8++SQymUxez1y6dGl8/PHHeTsLAAAAAAAAAAAAAAAAoKarNwW3LwttmUwmBgwYkPNzvn3mLbfcErfcckvOzs2WBQAAAAAAAAAAAAAAAKCmqTcFt69Lo/ilbAYAAAAAAAAAAAAAAADwTfWy4FZQUJCT61ZUYsvVmRuiUAcAAAAAAAAAAAAAAADUdPWy4OYObgAAAAAAAAAAAAAAAADpq5cFNwAAAAAAAAAAqKvK1qxLO0KNVVLcIO0IAAAAAHyLghsAAAAAAAAAANQRZWvWxZ6/uD3tGDXWs9eeoOQGAAAAUMMUph0AAAAAAAAAAAAAAAAAgPqpzt/BraCgIO0IAAAAAAAAAAAAAAAAAKxHnS64ZTKZtCMAAAAAAAAAAAAAAAAAsAF1suC28847xxlnnJF2DAAAAAAAAAAAAAAAAAAqUCcLbn369Ik+ffqkHQMAAAAAAAAAAAAAAACAChSmHQAAAAAAAAAAAAAAAACA+knBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAABQgxQ3aJB2BAAAAAAAAADIGwU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqShKOwAAAAAAAAAAAAAAAAB1V1lpWdoRarSShiVpR4BUKbgBAAAAAEAtUbZmXdoRaqyS4gZpRwAAAAAAAGA9ykrLYuftBqQdo0abPGOikhv1moIbAAAAAADUAmVr1sWev7g97Rg11rPXnqDkBgAAAAAAAFALFaYdAAAA6oviBt5oCQAAAAAAAAAAAABfp+AGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKSiKO0AAABARNmadWlHqNFKihukHQEAAAAAAAAAAACAHFBwAwCAlJWtWRd7/uL2tGPUaM9ee4KSGwAAAAAAAAAAAEAdVJh2AAAAAAAAAAAAAAAAAADqJwU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCqK0g4AAAAAAAAAAABA7VRWWpZ2hBqtpGFJ2hEAAACgxlNwAwAAAAAAAAAAoNLKSsti5+0GpB2jRps8Y6KSGwAAAGRRmHYAAAAAAAAAAAAAAAAAAOonBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFJRlHYAAAAAAAAAaqay0rK0I9RYJQ1L0o4AAAAAAAAAdYKCGwAAAAAAAN9RVloWO283IO0YNdbkGROV3AAAAAAAAKAaFKYdAAAAAAAAAAAAAAAAAID6ScENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUFKUdAAAAgPwrKy1LO0KNVdKwJO0IAAAAAAAAAAAAUG8ouAEAANQzZaVlsfN2A9KOUWNNnjFRyQ0AAAAAAAAAAADypDDtAAAAAAAAAAAAAAAAAADUTwpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAA1HrFRV7yAAAAAAAAAKiNvNoLAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKSiKO0AAAAAAAAAuVRWtjbtCDVaSYmXiwAAAAAAAID0eMUSAAAAAACos8rK1sbAff+QdowabcIzf4yCgoK0YwAAAAAAAAD1VGHaAQAAAAAAAAAAAAAAAAConxTcAACAGq+4yOoCAAAAAAAAAAAAUBd5lygAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAA6oXiIm+XAgAAAKhp/MYGAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFJRlHYAAACAjVFWtjbtCDVWSYmVDwAAAAAAAAAAAKjZvNsRAACotcrK1sbAff+Qdowaa8Izf4yCgoK0YwAAAAAAAAAAAABskIIbAAAAAAAAAABQ75WVrU07Qo1VUuJtZgAAAEDu+M0DAAAAAAAAAABQr5WVrY2B+/4h7Rg11oRn/hgFBQVpxwAAAADqqMK0AwAAAAAAAAAAAAAAAABQPym4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAD+v+IiVQuAfPK/ugAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKorSDgAAAAAAAAAAAAAAAFAblJWtTTtCjVVSoqICVI3/9QAAAAAAAAAAAAAAAMiirGxtDNz3D2nHqLEmPPPHKCgoSDsGUAspuAERETFt2rR46aWXYubMmTFz5syYP39+rFixIlasWBGFhYXRtGnTaNasWXTq1Cm6du0a3bp1iz322CPatWuXdnQAAAAAAAAAAAAAAABqKQU3qMdmz54d//u//xuPP/54fPrppxXOlpaWxueffx6zZ8+OF1544auvd+vWLQ499NA48sgjo0WLFrmODAAAAAAAAAAAAAAAQB2i4Ab10OzZs+Nvf/tbPPnkk1FeXr5R15o2bVpMmzYtrrnmmjjmmGPiF7/4RTRr1qyakgIAAAAAAAAAAAAAAFCXFaYdAMifdevWxbXXXhsHH3xwjB8/fqPLbV+3cuXKuPnmm+PAAw+MJ554otquCwAAAAAAAAAAAAAAQN2l4Ab1xOLFi+Pkk0+Oq6++OkpLS3N2zvz58+OMM86Iv/3tb9VaoAMAAAAAAAAAAAAAAKDuUXCDeuDjjz+OI444Il588cW8nTly5Mj4+c9/HmVlZXk7EwAAAAAAAAAAAAAAgNpFwQ3quPnz58ewYcNizpw5eT/7qaeeinPPPTfWrVuX97MBAAAAAAAAAAAAAACo+YrSDgDkzurVq+OUU06JDz/8sFLPa9WqVfTs2TO23HLLaNGiRaxduzaWLFkSM2bMiHfeeSdKS0sTX2v8+PHxxz/+Mf7whz9UMj0AAAAAAAAAAAAAAAB1nYIb1GF//OMfY/r06Ynn99prrzj++ONjt912i8LC9d/gccWKFTF+/PgYOXJkzJw5M9F177777ujbt28MGjQocRYAAAAAAAAAAAAAAADqvvU3WIBa79FHH437778/0Wzbtm3j5ptvjhtvvDH22GOPDZbbIiKaNm0agwcPjnHjxsXw4cOjuLg40RkXXnhhzJ07N9EsAAAAAAAAAAAAAAAA9YOCG9RBK1eujEsvvTTR7LbbbhujRo2K3XffvVJnNGjQIE488cS49dZbo0mTJlnnV6xYEZdddlmlzgAAAAAAAAAAAAAAAKBuU3CDOuj666+PefPmZZ3r0qVL3HrrrbHZZptV+aw+ffrEjTfemOhObo8//ni8+OKLVT4LAAAAAAAAAAAAAACAukXBDeqYzz//PG677basc8XFxXHVVVdFmzZtNvrMvn37xq9+9atEs1deeeVGnwcAAAAAAAAAAAAAAEDdoOAGdcztt98epaWlWedOO+206NGjR7WdO2zYsOjTp0/WuTfffDNefvnlajsXAAAAAAAAAAAAAACA2kvBDeqQVatWxd133511rl27dnHKKadU+/kXXHBBFBQUZJ276aabqv1sAAAAAAAAAAAAAAAAah8FN6hDnnjiiVi8eHHWuZNPPjkaNWpU7ef36NEj9tprr6xzzz77bMybN6/azwcAAAAAAAAAAAAAAKB2UXCDOuTBBx/MOtO8efMYOnRozjIMGzYs60x5eXk88sgjOcsAAAAAAAAAAAAAAABA7aDgBnXE559/Hi+88ELWuQMOOCCaNm2asxy77rprdOzYMetckjIeAAAAAAAAAAAAAAAAdZuCG9QRzz33XKxduzbr3EEHHZTzLIMGDco6M3Xq1Jg3b17OswAAAAAAAAAAAAAAAFBzKbhBHfHiiy9mnWnWrFn07ds351n22WefRHNJMgMAAAAAAAAAAAAAAFB3KbhBHfHCCy9kndl5552jqKgo51l23HHHaNasWda5JJkBAAAAAAAAAAAAAACouxTcoA6YM2dOzJs3L+vcrrvumoc0EUVFRdGnT5+sc6+88koe0gAAAAAAAAAAAAAAAFBTKbhBHfDuu+8mmuvZs2eOk1TurLlz58aSJUvykAYAAAAAAAAAAAAAAICaSMEN6oCpU6dmnSkoKIhu3brlIc0XevTokWjunXfeyXESAAAAAAAAAAAAAAAAaioFN6gDpk2blnWmY8eO0axZszyk+cJ2222XaC5JdgAAAAAAAAAAAAAAAOomBTeoA2bNmpV1Zosttsh9kK/p0KFDFBcXZ51Lkh0AAAAAAAAAAAAAAIC6ScENarlMJhMff/xx1rkuXbrkIc1/FBYWRqdOnbLOffTRR3lIAwAAAAAAAAAAAAAAQE2k4Aa13Pz586OsrCzrXIcOHfKQ5pvat2+fdWbu3Ll5SAIAAAAAAAAAAAAAAEBNpOAGtVySu7dFRLRp0ybHSap2ZtL8AAAAAAAAAAAAAAAA1D0KblDLff7554nmamrBrbS0NFasWJGHNAAAAAAAAAAAAAAAANQ0Cm5Qyy1ZsiTRXKtWrXIbZD1at26daC7p9wAAAAAAAAAAAAAAAEDdUpDJZDJphwCq7uabb47LLrss69yjjz4aW2+9dR4S/cddd90VF198cda50aNHxw477JCHRLXH66+/HuXl5Rt8vKCgIBo2bJjHRNRWmUwmPl+5KO0YNVrrJptEQUHBd76eyWTi46V+dhvSocWGf26zFia7u2h9tOWmrTf4c/vwU4XvimzRruUGf3azZ3+WQqLaoUuXNhv8uX3w/ocpJKodtuq6xXp/bgB1md0hO7tD1dgdqsbuUDX2hqqzO1SN3QGoj+wOFbM3VJ3doWrsDlVjd6gae0PV2R2A+sjuUDG7Q9XYG6rO7lA1doeqsTtUnd2ByigtLY2K6mCFhYXRu3fvPCbaeEVpBwA2TtK7nzVt2jTHSap+pju4fVe27nEmk4nVq1fnKQ21XdMGTdKOUKOVlpZu8LFNG/rZbUhFP7f2zfL/z5zaoqKfW7tNGuUxSe1T0c9u882b5zFJ7VLRz61Dp3Z5TFK7VPRzA6jL7A4VsztUjd2hauwOVWNvqDq7Q9XYHYD6yu6wYfaGqrM7VI3doWrsDlVjb6g6uwNQX9kdNszuUDX2hqqzO1SN3aFq7A5VZ3egOtXGe6EVph0A2DhlZWWJ5mpywc0/jAEAAAAAAAAAAAAAAOonBTeo5dasWZNorqgo/zdsTHpm0u8BAAAAAAAAAAAAAACAukXBDWq5pHdwa9CgQY6TVP1MBTcAAAAAAAAAAAAAAID6ScENarm1a9cmmnMHNwAAAAAAAAAAAAAAAGoaBTcgdZlMJu0IAAAAAAAAAAAAAAAApEDBDWq5pHdJS3qnt+qU9MySkpIcJwEAAAAAAAAAAAAAAKAmStaMAWqspOWwdevWRXFxcY7TfPfMJPKdqzZo0KBBhT+/goICxUAAAAAAAAAAAAAAAKhnysrKIpPJbPDxBg0a5DFN9VBwg1ouaTmsJt/BTcHtu773ve+lHQEAAAAAAAAAAAAAACDnCtMOAGycpHfxWrlyZY6TfNeKFSsSzTVs2DDHSQAAAAAAAAAAAAAAAKiJFNyglmvZsmWiueXLl+c4yXclLbgl/R4AAAAAAAAAAAAAAACoWxTcoJZLWg5LWjarTgpuAAAAAAAAAAAAAAAAVETBDWq5Vq1aJZpbtGhRboNsxJlJvwcAAAAAAAAAAAAAAADqFgU3qOU22WSTRHOfffZZjpNU7cySkpJo2rRpHtIAAAAAAAAAAAAAAABQ0yi4QS3XsWPHRHM1teDWoUOHPCQBAAAAAAAAAAAAAACgJlJwg1pus802i5KSkqxzn3zySR7SVP7MTp065SEJAAAAAAAAAAAAAAAANZGCG9RyBQUFie6CNnv27Dyk+Y/y8vKYM2dO1jkFNwAAAAAAAAAAAAAAgPpLwQ3qgC233DLrzKxZs3Ke4+s++eSTWLNmTda5LbbYIg9pAAAAAAAAAAAAAAAAqIkU3KAO6NatW9aZjz/+OFasWJGHNF+YMWNGornu3bvnOAkAAAAAAAAAAAAAAAA1VVHaAYCNt8MOO2SdKS8vj3fffTf69OmTh0QRU6dOTTSn4AYAAAAA1WPSpElxwgknVDhzxhlnxJlnnpmnRAAAQE1kdwAAADaGnQKAXFBwgzogScEtIuLtt9/OW8Ht7bffzjrTsWPHaNWqVe7DAEAVjBgxIq655poKZ26//fbYZZdd8pQIAAAAAAAAAAAAAOoeBTeoAzp37hybb755zJs3r8K5SZMmxbBhw3KeZ926dfHKK69kndtpp51yngUAAAAAAAAAoL4rLy+PadOmxbvvvhszZ86MDz/8MBYsWBALFiyIFStWRGlpaaxZsyYaNmwYjRs3jsaNG0eTJk2iSZMm0a5du+jYsWN06tTpq7+23HLLaNCgQdrfFgAAAFBHKLhBHdGvX78YM2ZMhTMvv/xyrF27NoqKcvtH/6233oply5Zlndt9991zmgMAAACgLps8eXJMnjy52q7XoEGDKCkp+eqv4uLiaNq0abRu3To23XTTaNOmTTRr1qzazgO+MHHixJg2bVrOrl9QUPDVn+9GjRpFq1atYtNNN4327dtHhw4dorCwMGdnAwA1g90B6q/ly5fHk08+GY8//ni88sorsXTp0qzPWbVqVaxateobX3vzzTe/M9e4cePo3r179OzZM3bcccfYcccdY8stt4yCgoJqyw8A1Ax2CgAgHxTcoI7Ybbfdshbcli9fHpMnT45+/frlNMuECRMSzeU6BwAVW7x4cdxxxx1Z51q0aBE/+clP8pCo+kybNi2eeOKJrHM9evSIAQMG5CER+fK///u/iV6craqCgoIoLi6OkpKSaNy48Ve/XO3UqVO0adMmZ+cCAKzPSy+9FNdcc01ezywpKYnOnTvH1ltvHV27do2tttoqunfvHtttt503sNUhw4cPj9GjR6cdI28uvfTSGDJkSGrnjx8/PrWfd8OGDWOrrbaK73//+7HTTjvFnnvuGa1atUolCwCQO3YHcsXuUHO9//77cfPNN8eDDz4YpaWlOTlj1apV8dprr8Vrr7321dfatm0b/fv3j/79+8fuu+8eLVu2zMnZAEB+2SnIFTtF5R1//PHx8ssvV1Oimu/222+PXXbZJe0YQJ4ouEEd0b9//ygqKoq1a9dWOPfwww/nvFj2yCOPZJ3ZYYcdYvPNN89pDgAq1qpVq3jooYdi1qxZWWf79+8fW2+9de5DVZORI0fGgw8+mHVuxIgROc8yYMCAmDt3bs7PqSkmTJgQnTp1Su38m2++ObWfd/PmzWO77baL3r17R9++faNfv35RUlKSShYAgFwpKyuL999/P95///1vfKhEy5Yt4wc/+EHstNNO0b9//+jWrVuKKYGkSktLY9q0aTFt2rS45557oqioKHbeeec46qijYv/994+iIi8jAQBVY3eAdCxYsCAuv/zyGDNmTGQymVTOHzVqVIwaNSoaNGgQvXr1igsuuCB69eqV9ywAQO1mpwCA+qcw7QBA9WjdunXstttuWecee+yxWLFiRc5yTJo0KT766KOsc4ccckjOMgCQ3ODBgxPNZbtLaE2yfPnyePLJJ7POtWrVKvbaa6/cB6LeWLZsWbz66qsxcuTIOPXUU2PXXXeNX/3qV/Hqq6+mHQ0AIOeWLFkSTz31VPz973+Pww47LA444IC46qqr4r333ks7GlAJa9eujRdffDHOPvvs2HfffeOBBx6I8vLytGMBAHWI3QFyZ+zYsXHAAQfE6NGjUym3fdu6devi9ddfjw8++CDtKABAHWKnAIC6S8EN6pAkpbFly5bFAw88kLMMt9xyS9aZwsLCOOigg3KWAYDkDj/88CgszP6vhGPHjq01b2h79NFHY9WqVVnnDjnkEHfXIqdWrFgRDz74YPzoRz+Ko48+OiZPnpx2JACAvJk1a1Zcf/31cfDBB8cJJ5wQzzzzTI14cx2Q3CeffBIXXHBBHH300fF///d/accBAOoouwNsvLVr18Zvf/vbOP/883P6gccAADWRnQIA6g4FN6hD9ttvv2jZsmXWuZtvvjlWr15d7edPnTo1nn766axz/fv3j80337zazweg8tq1a5foDqCffvppvPjii3lItPFGjx6daG7o0KE5TgL/8cYbb8Rxxx0Xv/71r2PZsmVpxwEAyKtJkybFqaeeGgcffHBMmDAh7ThAJU2ZMiWGDBkSTzzxRNpRAIA6zu4Albd69er4xS9+Effff3/aUQAAUmenAIDaTcEN6pDGjRvHsccem3Xuk08+iZEjR1b7+ZdcckmiT7445ZRTqv1sAKpuyJAhieZGjRqV4yQbb/bs2fHqq69mnevevXt07949D4ngm8aMGROHH354vP/++2lHAQDIu5kzZ8bPf/7z+NnPfhazZ89OOw5QCatWrYqzzjrLm2YBgLywO0Ay5eXlce655yb6IOINadasWfTu3TsOOuigOOqoo+LEE0+MM888M04//fQ46aSTYsiQIbH77rvHlltuGQ0aNKi+8AAAOWSnAIDaqSjtAED1OuGEE+KWW26J0tLSCuduuOGG2HvvvaNHjx7Vcu6tt94ar7zySta5Xr16Rd++favlTACqx7777hstWrSIpUuXVjj35JNPxvLly6NZs2Z5SlZ5Se/eNnjw4BwngQ376KOP4phjjonbbrstdthhh7TjAADk3dNPPx0vvvhiXHjhhXHUUUelHQdIqLy8PH73u9/FpptuGnvvvXfacQCAesDuABW74oor4sknn6zUc4qLi6N///4xaNCg6N27d3Ts2DEKCgoSPbe0tDRmzpwZr7/+ekyePDkmTZoUixYtqkp0AIC8sFMAQO2i4AZ1zKabbho/+clP4n/+538qnFuzZk388pe/jLvvvjvatGmzUWe+/PLL8fe//z3R7DnnnLNRZwFQ/Ro2bBgHHXRQ3H333RXOrV69Oh599NE48sgj85SscjKZTIwdOzbrXHFxcRxyyCF5SAQbtnTp0vjpT38a9957b3Tq1CntOABAHTdhwoRK/TtHWVlZlJaWRmlpaaxcuTIWLFgQCxYsiPnz58fMmTPjvffei/feey+WLVtW5UylpaVx0UUXxRtvvBG///3vo2HDhlW+Fv+xyy67xPTp09OOQY5U9f+3a9eujeXLl8eKFSti6dKl8d5778X06dPjjTfeiFdffTUymUzia61bty6GDx8e48aNi80337xKeQCAmsvuUH/YHWq/V155JW666abE802aNIlTTjkljj/++GjRokWVzmzYsGH06NEjevToEccdd1yUl5fHG2+8ERMnToxHHnkk5s6dW6XrAgB1h52i/rBTAJALBZnKvHIJ1AorVqyIgQMHxvz587PObrfddnHTTTfFZpttVqWzXnnllTj11FNjxYoVWWcPOOCAuPrqq6t0DgC5NWXKlETFtZ122inuuuuuPCSqvBdffDGGDRuWdW7//fePESNG5D7Q/zdgwIB69YJeZX9ZWd2S/Lz79u0bd9xxR5WuX1paGitWrIgVK1bEZ599FtOnT4/p06fHpEmT4v3336/09Xr37h133nlnNGjQoEp5AID6bcSIEXHNNddkncvFv6NlMpl455134oUXXojnnnsuJk+eHOXl5VW61g9+8IMYOXJkNG3atFozUrOl+fdvTTN8+PBEdyTPxZsFPvnkkxg7dmzcdNNNWe/s/nUHHnhgXHXVVdWeBwDIDbsDtZnd4bvKy8vj4IMPTvy6xP777x8XXnhhTj+kIpPJxKuvvhqjRo2Khx9+OFavXv3VY3/961/jsMMOy9nZAEDu2SmozewUlZfm6xZA/eYOblAHNW3aNC644IL45S9/mXV2xowZMWTIkLjsssti9913T3zGunXr4o477oi///3vsWbNmkSZfv3rXye+PgD51atXr9h2223jvffeq3Du1VdfjdmzZ0eXLl3ylCy5MWPGJJobPHhwboN8y8SJE3N+xvHHHx8vv/xyhTMdO3bMS5a6rmHDhtGwYcNo3bp1dO7cOXr37v3VY2+//Xbcd999cd9998W6desSXe/111+Pe++9N370ox/lKjIAQE4UFBR89antP/3pT+OTTz6JMWPGxN133x3z5s2r1LVee+21OO200+J//ud/onHjxjlKDKxP+/bt47TTTosjjjgi/vSnP8Wjjz6a6HmPPfZYvPPOO7HDDjvkOCEAUNvZHaD6jRs3LnG57bTTTouzzz47x4m++LPep0+f6NOnTwwfPjxGjRoVt99+e736EEgAIDfsFABQfxSmHQDIjQMPPDCOOOKIRLMLFiyIk046KU477bT497//XeGnW6xcuTLGjBkThx12WFx66aWJym0REX/84x+jY8eOiWYBSEfS4leST2fJtxUrVsT48eOzzrVp0yb23HPPPCSiPurZs2dcfPHFcf/990f37t0TP++6666L0tLSHCYDAMi99u3bx+mnnx5PPvlkXHjhhdG2bdtKPf/ll1+OM844I/EHBQDVq02bNnHVVVfFMccck2g+k8nE3XffneNUAEBdZHeAjXf77bcnmjv66KPzUm77thYtWsSwYcNi/Pjx8be//c17RQCAamWnAIC6S8EN6rCLLroott9++8TzTz31VJx00knRr1+/+OlPfxp/+tOf4uqrr44rrrgifve738Wxxx4b/fr1i1//+tdZ7/Dzdcccc0wcdNBBVfkWAMijww47LIqKst/gd+zYsZHJZPKQKLnHHnssVq5cmXXu0EMPTfQ9wsbYYYcd4n//939jxx13TDS/YMGCRAVNAIDaoKSkJI4//vh4+OGH47DDDqvUc59//vkYMWJEjpIBSfzhD39I/MEwjz76aKxduzbHiQCAusruAFUzY8aMmDp1ata5LbbYIi688MI8JNqwoqKiOPTQQ6NPnz6p5gAA6iY7BQDUPQpuUIc1atQoRo4cGV26dKnU8xYvXhzPPvts3HHHHXHttdfGjTfeGPfee2+89tprsXr16kpda7/99ouLLrqoUs8BIB1t2rSJ/v37Z52bO3duTJo0KQ+JkhszZkyiuSFDhuQ2CPx/zZo1i5tuuinxJ4U99NBDOU4EAJBfLVu2jL/+9a9xxRVXRMOGDRM/78Ybb4wXXnghh8mAihQUFMQFF1wQxcXFWWeXLVsWb7/9dh5SAQB1md0BKmfixImJ5s4888woKSnJcRoAgPTZKQCg7lBwgzpus802i1tvvTU6deqU97P33nvvuOKKK9wpB6AWGTp0aKK5pIWyfJgzZ05Mnjw569yOO+4Y2267bR4SwRdatmwZ55xzTqLZl19+2Z0PAIA66aCDDopbbrklWrVqlWi+vLw8hg8fHqtWrcptMGCDttpqqzjggAMSzU6ZMiXHaQCA+sLuAMkkeU2sRYsWif+dHgCgrrBTAEDtp+AG9UDHjh3j/vvvj1133TVvZ5500klx7bXX+kQwgFpmr732itatW2ede/zxx2PFihV5SJTdmDFjIpPJZJ1z9zbSMHjw4Nh8882zzq1cuTJmzpyZh0QAAPm30047xXXXXZf4k1PnzZsXN910U45TARXZc889E819+OGHOU4CANQndgfI7p133sk607dvX+/VAADqJTsFANRubqsE9cQmm2wSN910U9xwww3xP//zP1FaWpqTczbbbLO46KKLYv/998/J9QHIreLi4jjkkEPitttuq3Bu5cqVMX78+Bg8eHCekq1fJpNJdDe5hg0bxkEHHZT7QPAtBQUF0b9//7j//vuzzn744YfRrVu3PKQCAMi/nXbaKf7yl7/E2WefnWh+5MiRceSRRyb6sIBcy2QyMW/evJgzZ0588sknsXLlyli1alWsWbMmGjVqFI0bN47NNtssOnXqFJ07d/YmQuqEpB+WNn/+/BwnAQDqG7sDbNjy5cvj888/zzq3/fbb5yENAEDNZKcAgNpLwQ3qkaKiojjjjDPi0EMPjb/+9a8xYcKEKC8vr5ZrN2nSJI455pj4xS9+Ec2aNauWawKQjiFDhmQtuEVEjBo1KvWC2+TJk+Ojjz7KOrfvvvtGy5Yt85AIvmvXXXdNVHDzxlAAoK4bNGhQPPvsszF69Oiss6tWrYqRI0fGb3/72zwk+64pU6bEM888E6+99lq88cYbsXLlykTPKy4ujp49e0afPn1i//33j169euU4KeRGmzZtorCwMOvvj5P+2QAAqAy7A6zfvHnzEs21adMmx0kAAGo2OwUA1E4KblAPdenSJa655pqYPXt23HHHHfH4448n/kXot2233XZx2GGHxVFHHRUtWrSo5qQApKFbt26xww47xDvvvFPh3Jflsk6dOuUp2Xcl+UVURKRexKN+a9u2baI5bwwFAOqDCy64IJ5//vlYsGBB1tnRo0fH2WefHU2aNMlDsohFixbFnXfeGWPHjo3Zs2dX6Rpr1qyJ119/PV5//fX45z//GV26dInjjz8+jjrqqGjUqFE1J/6uSZMmxQknnFDhzBlnnBFnnnlmzrNQuzVo0CBatWqV6O4QAAC5YHfILbtD7bRixYpEc0VF3g4GAGCnyC07BQC5UJh2ACA9Xbp0id/+9rfx7LPPxpgxY+I3v/lNDB06NHr37h3t27ePFi1aRFFRUZSUlMQmm2wSnTt3jl133TWOO+64+NOf/hRPP/10PPjgg3HKKacotwHUMUOGDMk6k8lkYsyYMbkPswErV66Mxx57LOtcu3btYvfdd6/09UeMGBHbb799hX9NmjSpKtGpZ3xSKgDAf7Ro0SJOP/30RLPLli2LcePG5ThRxNKlS+Mvf/lLDBgwIEaMGFHlF5PXZ/bs2fHnP/859tlnn3jggQeq7bqQD5lMJutM8+bN85AEAKiP7A7wXWVlZYnmFi9enNsgAAC1gJ0CAGofBTcgIiK6d+8ew4YNi0suuSTuueeeePrpp2Py5MkxderUeOutt+Kll16KJ598Mm677ba46KKL4sgjj4z27dunHRuAHDn44IOjuLg469zYsWPzkGb9xo8fn+iOV4cffngUFvrXXtKT5E2hEd4YCgDUH5X5vdL999+f0ywPP/xwDBo0KG655Zac3lH3s88+iwsuuCBOOOGEmDdvXs7Ogeqybt26WLJkSdY5H3wGAOSS3cHuwDeVlJQkmps/f36OkwAA1A52CjsFALWLd/oCAPAdm2yySQwYMCDr3OzZs+OVV17JQ6LvGjVqVKK5wYMH5zgJVGzhwoWJ5rwxFACoL0pKSuLYY49NNPv222/HggULqj1DWVlZXHDBBXHOOefk5PobMmnSpBg6dGi88cYbeTsTquKzzz6L8vLyrHObb755HtIAAPWV3cHuwDc1bdo00dzkyZNznAQAoHawU9gpAKhdFNwAAFivoUOHJpobPXp0jpN819y5c+Pll1/OOveDH/wgttxyy9wHggok/QVlu3btcpwEAKDmSHqn5UwmE08//XS1nv3555/HscceGw888EC1XjepBQsWxLBhw2LSpEmpnA9JJNm5IyJ69uyZ4yQAQH1nd7A78B9JP2Bi+vTp8dFHH+U4DQBA7WCnsFMAUHsouAEAsF577LFHtG3bNuvcY489FqtWrcpDov8YM2ZMZDKZrHNDhgzJQxqoWJI3hhYWFkb37t3zkAYAoGbYfPPNo1+/folmn3nmmWo7d+HChfGTn/wk3n777Wq7ZlWsWrUqTjvttHj99ddTzQEbkvTP3Y477pjjJABAfWd3sDvwH82aNYvWrVtnnctkMnHNNdfkIREAQM1np7BTAFB7FKUdAACAmqlBgwZx2GGHxciRIyucW758eTzxxBNx6KGH5ilZxNixY7PONG7cOA488MA8pIENy2Qy8eyzz2ad69q1azRt2jQPiQAAao499tgj/v3vf2edq64XXZcvXx7Dhg2LGTNmVOp5W265ZfTv3z969eoVW221VXTo0CGaNm0axcXFsXr16li4cGHMmjUrXn/99ZgwYUJMnz490XVXrlwZZ555ZjzwwAOJP4Uf8mH27Nnx2GOPZZ3r3bt3ojfXAgBsLLuD3YH/6NmzZ6LXHcaOHRv77rtv7LvvvnlIBQBQs9kp7BQA1A4KbgAAbNCQIUOyFtwiIkaPHp23gtsrr7wSH374Yda5/fffP5o1a5aHRLBhY8eOjU8//TTr3IABA/KQBgCgZtltt90SzX322Wcxb968jXrRNZPJxHnnnZf4xeQvP/Dj+OOPjx122GGDc02bNo2mTZtGly5dYs8994z/+q//irfeeiuuueaaePrpp7Oes2DBgvjlL38Zd955ZxQWFib9diCnLr300lizZk3WuSOOOCIPaQAA7A4Rdgf+Y9ddd01UcCsvL49zzjknrrrqKq9BAAD1np3CTgFA7eCfUAAAbFDXrl3j+9//fta5l156KVGJpzqMHj060dyQIUNynAQqtnz58rjyyiuzzhUUFHhjKABQL22//fbRsmXLRLNTp07dqLNuvPHGmDhxYqLZPn36xIMPPhiXXnpphS8mb8iOO+4YN954Y4wYMSKaN2+edf61116LO++8s9LnQC5ccsklif6stG3bNgYNGpSHRAAAdocv2R2IiNhvv/0Sz5aWlsbPf/7z+M1vfpO31/EAAGoiO8UX7BQA1HQKbgAAVChJUay8vDzGjBmT8yyrV6+Oxx57LOtcx44dY5dddsl5HtiQlStXxqmnnproBeO99torunTpkodUAAA1S0FBQWy33XaJZt99990qnzNz5sy49tprE82edtppcccdd0TXrl2rfN6X9t9//7jvvvuiffv2WWevuOKKWLhw4UafCVW1aNGiOP/88+O2225LNH/hhRdGkyZNcpwKAOALdof/sDvQpUuX6NevX+L5TCYTo0aNin333Td+9atfxYsvvhjl5eU5TAgAUPPYKf7DTgFATabgBgBAhQYNGhSNGjXKOpf0zmob4/HHH4/ly5dnnRsyZEgUFBTkPA+sz4wZM+InP/lJvPrqq1lnmzRpEhdddFEeUgEA1ExJX1D+6KOPqnzGhRdeGGVlZVnnzj///Dj77LOjsLD6fm2+1VZbxe233x4tWrSocG7lypUxcuTIajsXkpo3b17cdNNNMXDgwBg7dmyi5xx88MExcODAHCcDAPgmu8MX7A5ERJx66qmVfs6aNWviwQcfjGHDhsUee+wRw4cPj3HjxsUnn3ySg4QAADWPneILdgoAajIFNwAAKtS8efPYd999s87NmjUrXn/99ZxmSXKXuIKCgjj88MNzmgPWZ/r06fGnP/0pBg8eHFOmTEn0nOHDh0fHjh1znAwAoOZK+smk8+bNq9L1J06cmGhPOfroo+Pkk0+u0hnZdOnSJf77v/8769zdd98dixcvzkkG6rd169bF0qVL45NPPolp06bFQw89FJdffnkcf/zxsddee8Vf//rXxH/vDRgwIP7yl7/kNjAAwHrYHf7D7sBuu+0We++9d5Wfv3Dhwhg9enScd955sddee8Wee+4ZP//5z+O6666L559/3t9fAECdZKf4DzsFADVVUdoBAACo+YYOHRoPPfRQ1rnRo0dH7969c5Lhk08+iZdeeinrXN++faNTp045yQBlZWWxYsWKWLFiRSxcuDBmzJgR06dPj0mTJsWMGTMqda1zzz03jj766BwlBQCoHTbbbLNEc59++mmVrn/11VdnnfnBD34Qv/vd76p0/aQOPPDAePbZZ2PUqFEbnFm1alWMGzcuTjjhhJxmofbafvvtUzu7oKAgjjvuuDj//POjuLg4tRwAQP1ld/gPuwMREX/84x/j8MMPj88++2yjrzVv3ryYN29eTJgw4auvdenSJXr16hU77rhj9OrVK3r06BENGzbc6LMAANJip/gPOwUANZWCGwAAWfXr1y86dOgQH3/8cYVzjz76aPz2t7/NyQtcY8aMifLy8qxzQ4YMqfazqVtefvnlVN8Y2rRp0/jNb34TRx55ZGoZAABqijZt2iSaq8onpk6aNCnefffdCmcKCgriggsuiKKi3P+q/Kyzzopx48bF2rVrNzgzatQoLyhT4/Ts2TN+/etfR9++fdOOAgDUY3aHb7I70LZt27jmmmvixBNPjFWrVlX79WfPnh2zZ8/+6gMwi4uLo2fPnrHbbrvFHnvsEb17946CgoJqPxcAIFfsFN9kpwCgJipMOwAAADVfQUFBHH744Vnnli5d+o1Pd6xOY8aMyTrTtGnTOOCAA3JyPmyswsLC2G+//eLBBx9UbgMA+P+SvqC8YsWKSl/7vvvuyzozaNCg2HHHHSt97apo3759DBw4sMKZd999N+bOnZuXPFCRjh07xtChQ+Pee++NBx54QLkNAEid3eGb7A5ERPTu3TtuuOGGaN68ec7PWrNmTbz++utx7bXXxrHHHhs//OEP45JLLolp06bl/GwAgOpgp/gmOwUANZGCGwAAiQwZMiTRJzGOHj262s9+7bXXYtasWVnnDjzwwGjcuHG1nw9VVVhYGN26dYtTTz01nnjiibjmmmuiY8eOaccCAKgxmjRpkmguk8lEaWlp4uuuXLkyxo8fn3Xu9NNPT3zN6nDsscdmnXn++efzkATWr7CwMIYMGRJXXnll/PnPf47vf//7aUcCAIgIu8P62B2IiNh1113jnnvuiW222Sav586bNy9uu+22OOyww+LYY4/N2QdgAgBUFzvFd9kpAKhpFNwAAEikc+fOsfPOO2ed+/e//x3z58+v1rOTluaGDBlSrefCxmjWrFn84he/iKuvvjrOPffc6NSpU9qRAABqnIYNGyaercwLyi+++GLW+a5du8a2226b+JrV4Xvf+17WD+WYNGlSntLAd5WXl8eoUaPiqKOOit133z0uvfTSmDdvXtqxAADsDuthd+BL22yzTYwaNSpOOeWUKC4uzvv5r732Wvz85z+PI444Il577bW8nw8AkISd4rvsFADUNApuAAAkNnjw4Kwz69ati3HjxlXbmaWlpfHoo49mndtyyy1jp512qrZzYWMtX748RowYEfvvv38MHDgwbr311li1alXasQAAapSSkpLEs6tXr048++yzz2adOeCAAxJfr7oUFxdHr169Kpx555138pQGKrZw4cK49dZbY5999okLL7yw2j/MBgCgMuwO32V34OsaNmwY5513Xjz88MNx8MEHR4MGDfKe4a233oof/ehH8fvf/97rIQBAjWOn+C47BQA1jYIbAACJDRw4MJo0aZJ1bsyYMdV25hNPPBHLli3LOpekfAdp+eCDD+LSSy+NvffeO66//vooKytLOxIAQI1QmTfclZeXJ56dPHly1pm999478fWqU+/evSt8/MMPP/RGQGqUNWvWxH333ReHHnpoTJw4Me04AEA9ZXf4LrsD67PFFlvE5ZdfHo8//nicdNJJsckmm+T1/EwmE/fcc08ceeSR8eGHH+b1bACAitgpvstOAUBNU5R2AAAAao8mTZrEwIEDY9SoURXOvffee/HWW2/FjjvuuNFnjh49OutMYWFhHH744Rt9FuTaokWL4qqrrorHH388Lr/88ujatWvakQAAUlVaWpp4Numnq65atSo++OCDrHNp/bvYpptuWuHj5eXl8dFHH8W2226bp0TUFv/1X/9V5eeWl5fH8uXLY9myZbF8+fKYM2dOzJgxI9asWZP4GosWLYrTTz89TjzxxBg+fHiVswAAVIXd4bvsDlSkc+fO8etf/zrOPvvseP755+Pxxx+Pp59+OhYvXpyX899777049thjY+TIkbHDDjvk5UwAgIrYKb7LTgFATaPgBgBApQwdOjRrwS3ii2Laxhbc5s2bFy+88ELWud122y3atWu3UWdRf3Ts2DGOOOKIKj9/zZo1sWzZslixYkUsXbo0Zs6cGR9++GFkMpnE13j33Xdj6NCh8ec//zkOOuigKmcBAKjtKvOCcqNGjRLNTZs2Leunq7Zr1y6aNm2a+Ozq1LJly6wz8+bN84Iy3/Hzn/+8Wq9XVlYW7733Xjz33HNx//33x5w5cxI975Zbbony8vK44IILqjUPAEBF7A7rZ3cgm5KSkhgwYEAMGDAgysvL4+23344XX3wxXn/99XjjjTdi0aJFOTt74cKFcdJJJ8W9994bW2yxRc7OAQBIwk6xfnYKAGoSBTcAACqlT58+scUWW8SHH35Y4dzDDz8cw4cPT/ypRuszduzYrL8IiviidAdJdezYsdrfGLp8+fJ455134vHHH49x48bF0qVLsz5n1apVcd5550VRUVEccMAB1ZoHAKC2KCsrSzyb9AXlWbNmZZ3ZeuutE59b3Vq1apV1Zv78+bkPQr1XUlISPXr0iB49esTPfvazeO655+JPf/pT1n0/IuK2226Lpk2bbtRd5QAAKsPusH52ByqjsLAwevXqFb169frqa3PmzIm33347pk6dGu+8805MnTq1Wu/ytmjRojj11FNj9OjR0aRJk2q7LgBAZdkp1s9OAUBNouAGAEClDR48OK666qoKZxYvXhxPPfXURhV3Ro8enXWmRYsWsc8++1T5DKgOzZo1i759+0bfvn3jvPPOi1GjRsXll18ey5cvr/B569ati3PPPTcaN24ce+65Z57SAgDUHEk/Kb6kpCQKCwsTzc6bNy/rzAsvvBDbb799ouulYcWKFWlHoJ4pKCiIPffcM8aOHRuXXXZZ3H333Vmfc/3110e/fv2ib9++eUgIANR3dof1szuwsTp37hydO3eOAw888KuvzZ07N9588814/fXX46WXXooZM2Zs1BmzZs2Kv/zlL/Hf//3fGxsXAKDK7BTrZ6cAoCZRcAMAoNIOP/zwuPrqq7PeXW306NFVLri9+eab8X//939Z5w466KBo2LBhlc6AXGjUqFH86Ec/ih/+8Ifx61//OiZPnlzh/Jo1a2L48OHx0EMPRevWrfOUEgCgZliwYEGiuTZt2iS+5qefflrVODXG6tWr045Qp1133XU5P6Nbt24xYMCAnJ9T3Ro3bhx/+MMfoqCgIO66664KZzOZTPz2t7+NcePGRePGjfOUEACor+wO62d3yK36ujt07NgxOnbsGIMGDYqIL964PX78+BgzZky8/fbbVbrmv/71rzjqqKOiZ8+e1RkVACAxO8X62Slyq77uFABVpeAGAECltW/fPvr16xf//ve/K5x77rnnYuHChbHppptW+oxRo0YlmhsyZEilr031mDt3bowdOzbn5wwYMCC6deuW83OqW8eOHeOf//xnHH/88fHWW29VOLtw4cL485//HJdffnme0gEA1AxJX1Bu165d4msuWbKkqnFqjNLS0rQj1Gn/+Mc/cn7G4MGDa/ULyhdeeGHMnj07nn/++QrnZs+eHSNHjowzzzwzT8kAgPrK7rB+dofcsjt8YfPNN4/jjz8+jj/++JgyZUrccMMNMWHChEpdI5PJxFVXXRUjR47MUUoAgIrZKdbPTpFbdgqAylFwAwCgSoYMGZK14LZ27dp48MEHY9iwYZW6dllZWTz66KNZ57bZZpvo1atXpa5N9fnoo4/y8ouYdu3a1cqCW8QXdz+44YYbYvDgwTF//vwKZx966KE46qijYpdddslTOgCA9H300UeJ5irzgnJd+LTRTCaTdgTquQYNGsTw4cPj0EMPzXr39nvuuSd+9rOfRUlJSZ7SAQD1kd1h/ewO5FuvXr3iuuuui0mTJsVvf/vbmDNnTuLnPv/88/F///d/sfXWW+cwIQDA+tkp1s9OAUBNUph2AAAAaqf99tsvWrRokXUu6Z3Yvu7JJ59M9ClH7t5GbdCmTZs4/fTTE83efvvtOU4DAFCzzJgxI9FcZV5Q9mmjUD223XbbGDhwYNa5zz77LB577LE8JAIA6jO7A9Qsu+yyS4waNapSH9qXyWRi3LhxOUwFALBhdgoAqPkU3AAAqJKGDRvGoEGDss5Nnz493n333Upde/To0VlnioqK4tBDD63UdSEtRxxxRLRv3z7r3FNPPRUff/xxHhIBANQMSV9Q3mabbRJfc926dVWNA3xL0r3bm1QBgFyzO0DN06JFi7juuuti++23T/ycCRMm5DARAMCG2SkAoOZTcAMAoMqGDh2aaK4yd3GbP39+/Pvf/846179//2jbtm3i60KaSkpK4sADD8w6t27dunjooYfykAgAIH2LFi2K2bNnJ5rt0aNH4us2atSoqpGAb9l5552jQYMGWefeeOONKC8vz0MiAKA+sjtAzdWsWbO47rrromHDhonm33vvvVi6dGmOUwEAfJOdAgBqh6K0AwAAUHv16tUrttlmm5g5c2aFcw899FCcf/75UVxcnPWa48aNS/QJR0OGDEmcE2qCvn37xs0335x17rXXXstDGgCA9L300kuRyWSyzjVs2LBSn5ia5E11F198cRxzzDGJrwn1VbNmzaJbt24xderUCueWLVsWM2fOjO222y5PyQCA+sTuADVbp06d4thjj41bb70162wmk4mpU6dGv379ch8MAOD/s1MAQO3gDm4AAGyUwYMHZ535/PPP45lnnkl0vTFjxmSd2WSTTWKvvfZKdD2oKXbeeecoKCjIOvfGG2/kPgwAQA3w4osvJprr1q1bFBUl/6y2Zs2aZZ1ZsGBB4utBfdehQ4dEc9lKcAAAVWV3gJrvxBNPTDyb9O4pAADVxU4BALWDO7gBALBRDjvssLjyyitj7dq1Fc6NGTMm9t133wpnpkyZEu+9917WMw855JAoKSmpVE5IW7NmzaJFixaxZMmSCucWLVoUc+fOjY4dO+YpGQBA/q1duzYmTJiQaHaPPfao1LXbtWuXdebjjz+u1DWpW6ZPn552hFqlVatWieYWLlyY2yAAQL1kdyBNdofk2rVrF9tss03MnDkz6+wnn3ySh0QAAF+wU5AmOwVA5Si4AQCwUdq2bRv9+/ePp556qsK5p59+Oj7//PNo3br1BmeS3L0tImLIkCGViUiO7LLLLn4RU0mtWrXKWnCL+OKNoQpuAEBd9uyzz8Znn32WaLayd29OcrepJG+4A76QtOC2dOnS3AYBAOoluwPUHn369En0Z2b58uV5SAMA8AU7BQDUHoVpBwAAoPZLUjhbs2ZNPPzwwxt8vKysrMLHv9S9e/fo3r17pfJBTeGNoQAAX7j//vsTzbVt2zZ23HHHSl17iy22yDrz3nvvZb0LNfCF8vLyRHOLFy/ObRAAoF6yO0Dt0bZt20Rzq1atynESAID/sFMAQO2h4AYAwEbbe++9Y5NNNsk6N3r06A0+NnHixERvhnP3NmqzpG8MTXKXNwCA2mratGkxceLERLMDBw6MgoKCSl1/hx12iMLCin/1vWrVqnjrrbcqdV2orxTXAIC02B2gdmndunWiuQYNGuQ4CQDAF+wUAFC7KLgBALDRiouL45BDDsk6N3Xq1JgxY8Z6HxszZkyicw4++ODKxoMawxtDAQAiRowYEZlMJtHsscceW+nrN23aNLp27Zp17rnnnqv0taE+SvoBHE2aNMlxEgCgvrE7QO2S7c3dX7I7AAD5YqcAgNpFwQ0AgGoxdOjQRHPru4vbZ599luiXOXvvvXfiT3+EmijpG0MbN26c4yQAAOmYOHFiPPnkk4lmd9ttt0QvDK/PLrvsknXmkUceqdK1ob6ZM2dOormWLVvmOAkAUJ/YHaD2Wbp0aaK55s2b5zgJAICdAgBqIwU3AACqRbdu3aJ79+5Z5x588MFYt27dN742bty4WLt2bdbnDhkypMr5IG2LFy+OZcuWJZr1xlAAoC5asmRJ/O53v0s8P2zYsCqftc8++2Sd+eCDD2Ly5MlVPgPqg8WLF2/wTuzf1qVLlxynAQDqC7sD1E4ffPBBornOnTvnOAkAUN/ZKQCgdlJwAwCg2iQpoC1YsCCef/75b3xtfXd1+7a2bdtG//79q5wN0jZ58uTIZDKJZr0xFACoa9asWRNnnXVWLFiwINH8brvtFj/84Q+rfN7OO++c6EMDRo4cWeUzoD6ozB6z9dZb5zgNAFAf2B2g9nrttdcSzW2xxRY5TgIA1Gd2CgCovRTcAACoNoccckgUFxdnnRs1atRX/3nq1KmJPg3+0EMPjaKioo3KB2maNGlSornmzZtH27Ztc5wGACB/ysvL44ILLoiXXnop0XyDBg1i+PDhG3VmcXFxog/gePrpp+PFF1/cqLOgLrvvvvsSzTVr1iy22267HKcBAOo6uwPUXtOnT49Zs2ZlnSspKYnu3bvnPhAAUC/ZKQCgdlNwAwCg2myyySYxYMCArHMTJ06MJUuWRESyu7dFJLs7HNRUq1atikceeSTR7E477ZTjNAAA+bN69eo488wzY9y4cYmfc9xxx8X222+/0Wf/+Mc/jsLC7L8C/8Mf/hArV67c6POgrpkyZUo888wziWZ33nnnaNCgQY4TAQB1md0Bklm9enXaEdbr1ltvTTTXq1evKCkpyW0YAKBeslMAQO2n4AYAQLVKUkQrKyuLhx9+ONasWRMPPfRQ1vlevXrFNttsUx3xIBV33nlnLFy4MNHsrrvumuM0AAD58f7778ePf/zjePLJJxM/p0ePHvGrX/2qWs7v3LlzHHjggVnnZs2aFb/73e+q5UyoK8rKyuKSSy5JPH/IIYfkMA0AUNfZHSC5QYMGxV133RVr165NO8pX3nzzzRgzZkyi2X333Te3YQCAeslOAQB1g4IbAADVqn///tG2bdusc2PGjImnn346Fi1alHXW3duozebOnRv//Oc/E80WFhbGoEGDcpwIACC3ysrK4p///GcMHjw43n777cTPa968efzjH/+o1k9yP+eccxJd78EHH4y//vWv1XZuVaxatSo++OCDVDPAl37729/G66+/nmh2k002iX322SfHiQCAusjuUDV2h/ptwYIFcfHFF8egQYNi9OjRsWbNmtTznH322VFeXp51tkGDBj4cAwCoVnaKqrFTAFBTKbgBAFCtGjRoEIceemjWuTfffDNGjBiRda5hw4Zx0EEHVUc0yLtly5bFz372s1i8eHGi+f79+8fmm2+e21AAADlSWload911V+y3337x97//PUpLSxM/t1GjRnHttddG586dqzVTp06d4qSTTko0e9NNN8VFF12U90/BX758edx0002xzz77xBNPPJHXs+Hbli1bFr/61a9i3LhxiZ9z8sknR6NGjXKYCgCoa+wOVWN34Os+/PDDGD58eOy///5xxx13xPLly/Oe4eOPP45hw4bF3LlzE80ffPDB0aZNmxynAgDqAztF1dgpAKjpitIOAABA3TN06NC46aabss5Nnz4968y+++4bLVq0qI5YkFcffPBBnHvuufHee+8lfs4vfvGLHCYCAKh+5eXl8cYbb8SYMWPi0UcfjaVLl1b6Gg0bNozrr78+dtlllxwkjDjjjDPiueeei6lTp2ad/de//hXvvvtuXHbZZdG1a9ec5PnS+++/H3fffXeMGjUqVqxYkdOzIJvy8vKYOHFi/PnPf46PP/448fM6d+4cxx13XA6TAQB1hd2h6uwOVOTjjz+OP/3pT3HFFVfEIYccEsccc0zssMMOOT0zk8nE2LFj47LLLovPP/880XOKiorijDPOyGkuAKBus1NUnZ0CgNpCwQ0AgGrXtWvX+N73vhdvvvnmRl9ryJAh1ZAI8mflypXxr3/9K6666qpYtWpV4ucddNBB8b3vfS+HyQAANt6iRYvivffei2nTpsXLL78ckyZNqtKLyF9q1apVXHXVVdGvX79qTPlNxcXF8fe//z2OPPLIRJ9o/9Zbb8Whhx4aRx55ZJxyyinRqVOnassyZ86cmDBhQjz44IPx9ttvV9t1oSrKyspi+vTp8cwzz8QDDzxQqWJbRERhYWFccskl0bhx4xwlBABqM7vDxrE7UFkrV66Me++9N+69997o2rVrDBo0KA444IDYdtttq+2M8vLymDRpUlx55ZWVfg3wZz/7WXTp0qXasgAAdZ+dYuPYKQCojRTcAADIiSFDhmx0wa1du3ax2267VVMiyJ1ly5bF22+/HY8++mg89NBDlf7EqzZt2sSFF16Yo3QAQH135513RvPmzRPPr127NkpLS6O0tDRWrlwZn332WSxYsCDmzZsXCxcurLZcPXr0iKuvvrpaX7DdkK233jquueaa+OlPfxpr1qzJOr927dq4++674957743ddtst9ttvv9hjjz0qlXXdunXx0UcfxZQpU+K1116LSZMmxfvvv78x3wb13HXXXVfl55aXl8eKFSti2bJlsWzZspgzZ07MmDEj0Z+HDTn//POjb9++VX4+AFDz2B3sDtQN77//fowYMSJGjBgRm222WfTr1y923nnn2GGHHWLbbbeNkpKSxNdavHhxTJs2LZ566ql45JFHYv78+ZXO06tXrzj99NMr/TwAoPaxU9gpAGBjKLgBAJATBx10UFx66aWxevXqKl/j8MMPj8LCwmpMBRFz587dqDeGrl27NpYtWxbLly+PpUuXxsyZM+PDDz+MTCZTpes1bNgwRowYEa1bt65yJgCAitx8881pR/iGoqKi+PGPfxznnntuNGzYMG/n9uvXL/7617/GeeedF2vXrk30nPLy8nj++efj+eefj4iITTbZJLbddtto3759bLrpptGoUaMoKiqKsrKyKCsri8WLF3/14vusWbOirKwsl98S9cw//vGPtCN85eSTT44TTzwx7RgAQDWzO3zB7kBdMn/+/Bg7dmyMHTs2Ir64q0jHjh2jffv20b59+2jevHk0btw4iouLY9WqVbFixYpYvnz5V3dMmTdv3kad36lTp7j++uujuLi4Or4dAKCGs1N8wU4BAFWj4AYAQE40b9489t1333jooYeqfI3BgwdXYyL4wty5c2vMG0OLi4vj8ssvjx/84AdpRwEAyIs+ffrE7373u9h+++1TOX/QoEHRtGnT+OUvfxkrV66s9PMXLVoUL7/8cg6SQe1QWFgY55xzTvz0pz9NOwoAUMfZHSA31qxZE7NmzYpZs2bl/KwtttgibrrppmjTpk3OzwIA+DY7BQDUPm6HAQBAzgwZMqTKz91pp51iyy23rL4wUMM0b948/vnPf8Z+++2XdhQAgJzbaaed4rrrros777wztReTv/TDH/4w7rjjjujSpUuqOaC22WyzzeLmm29WbgMAcsruAHXDzjvvHPfcc0907tw57SgAQD1jpwCA2kvBDQCAnOnXr1+0b9++Ss/dmHIc1HTf//73Y/To0dGvX7+0owAA5EyTJk3i4IMPjnvvvTfuuuuu2GeffdKO9JWePXvG6NGj4/DDD087yjcUFxenHQG+o7i4OE488cR45JFH7DAAQE7YHSrP7lB/de3aNe0IFSopKYlzzz03br/99mjdunXacQCAesJOUXl2CgBqoqK0AwAAUHcVFhbG4YcfHtdff32lnte4ceMYOHBgjlJBelq3bh1nnXVWHHXUUdGgQYO04wAAVLumTZvGHnvsEQMHDoy99947GjdunHakDWrWrFlcdtllceSRR8all14ab7/9dmo5Bg4cGIMHD44+ffqkkgHWp0WLFnHEEUfE8ccfHx06dEg7DgBQx9gdqpbD7sCYMWNi5syZ8cgjj8STTz4Z06dPTztSRHzxmuDBBx8cv/zlL6Njx45pxwEA6gE7RdVy2CkAqMkU3AAAyKkhQ4bEDTfcEJlMJvFzDjjggGjWrFkOU0F+de7cOY4//vgYOnSov7cBgDqjoKAgOnToEDvssEP06dMn+vTpE927d691Rf4+ffrE/fffH08//XTcfvvt8cILL+T8zCZNmkTfvn1j0KBBccABB0SjRo1yfiYksdlmm8Wuu+4aBxxwQOy5555RUlKSdiQAoA6wO1Sd3YH12WabbeKss86Ks846Kz7++ON46qmn4t///ndMnjw5li5dmtcsm2yySQwePDh+9KMfRefOnfN6NgBQf9gpqs5OAUBtouAGAEBOdenSJfr06ROTJ09O/JwhQ4bkMBHkx9Zbbx39+/ePgQMHRu/evaOgoCDtSAAAFSooKIiSkpIoKSmJ4uLiKCkpiaZNm8amm24arVu3jjZt2sSmm24anTt3jq5du8ZWW21Voz8RtTIKCgpi7733jr333jtmzZoV48ePjyeffDKmTJlSqQ/r2JCioqLo2bNn7LbbbrHbbrvF97///SguLq6G5JBcUVHRV3/GW7VqFW3atInNNtssttpqq9hmm22iR48escUWW6QdEwCoBewOdgdqjg4dOsSPf/zj+PGPfxzl5eXxzjvvxKuvvhpTpkyJKVOmxJw5c6rl780vFRYWxrbbbhu77LJL7LPPPtGnT58oKvL2MwCgcuwUdgoAWJ+CTHX+FgMAANZj1KhR8Zvf/CbRbMeOHWPChAmpl4FGjBgR11xzTYUzt99+e+yyyy55SrRhxx9/fLz88ssVznTs2DEmTpyYp0TpGTBgQMydOzfn5xQXF0dxcXE0btw4WrduHZtuuml06NAhtt5669hmm23ie9/7XrRu3TrnOQAAyK3ly5fHW2+9FW+99VZ88MEH8fHHH8cnn3wSy5Yti9WrV8fq1aujoKAgiouLo1GjRtGqVato3bp1tGvXLjp16hRbbLFFbL/99rHddttFw4YN0/52apRJkyZl3WMiIn7yk59EixYt8pAIAACqzu6QO3aHjbNixYqYOXNmzJw5M+bMmRMff/xxfPrpp7Fo0aJYtGhRrFixItasWRNr166NoqKiKC4ujoYNG0bLli1jk002iTZt2kTHjh1jyy23jK233jp69OgRzZo1S/vbAgCoc+wUuWOnqLwnn3wy3n333axzZ555Zh7SAPWJghsAANRyo0aNylrqat68eQwbNiw/gQAAAAAAAAAAAAAgIQU3AAAAAAAAAAAAAAAAAFJRmHYAAAAAAAAAAAAAAAAAAOonBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAA/4+9e4+yuqz3B/7ZwzAMw1VQUEYEQQQBQShEQ0zFC2ZmgiLWL/BSqWlWdjGPHcyjppXHY3kpTTPUTCBR1NQ0yQsHRc0IQUVAUYFk5H4dZmD274+O5GUuey57vsye12st1pJ5Pt/nee/vWoJL5s0DAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEpGfdAAAAAAAAAAAgIa2fPny+Mc//hFvvvlmLF26NJYuXRrr16+PLVu2xJYtW2Lbtm1RWFgYRUVF0aZNm2jXrl3svffe0aNHj50/DjjggCgqKkr6owAAAAAA5LRUOp1OJx0CAAAAAAAAAKjZqlWrYv78+bFw4cIoKyvL6JmDDz44hg8fnuVkyauoqIhZs2bFzJkz47nnnoulS5fWe8/8/Pzo27dvDB06NIYOHRqHHHJIdOrUqf5hAQAAAADYScENAAAAAACAWlm2bFmMGjUq6+cUFBREQUFBtGrVKtq3bx977LFHdO7cObp37x69e/eOPn36xP777x8tW7bMehaAJKxevTrmz58f8+fPjwULFsT8+fNj5cqVtd7nggsuiG9+85tZSLhrWLlyZUybNi3uu+++WLFiRVbPysvLi6FDh8bRRx8do0aNin322Ser5wEAAAAANAf5SQcAAAAAAACAypSVlUVZWVls2rQpVq9eHW+99dYnZlq3bh1DhgyJQw89NEaPHq1oADRZa9as+UiRbcGCBfHPf/4z6Vi7tPXr18ctt9wSd999d2zbtq1RzqyoqIiXXnopXnrppbjmmmvi4osvjrPOOqtRzgYAAAAAyFUKbgAAAAAAADRZW7dujdmzZ8fs2bPjv//7v2PQoEExfvz4OPHEE6OgoCDpeACVWrt2bSxYsGBnmW3+/PlZv3ksl6TT6fj9738fv/zlL2P9+vWJZtm8eXOi5wMAAAAA5AIFNwAAAAAAAHLGvHnzYt68efGLX/wizj333Bg/fnzk5eUlHQsgIiJ+8pOfxF/+8pdYvnx50lGarJKSkrjkkkti1qxZSUcBAAAAAKCB+NM8AAAAAAAAcs7KlSvj8ssvj1NOOSVeffXVpOMARETEnDlzlNvq4bnnnosvfOELym0AAAAAADlGwQ0AAAAAAICctWDBgjjttNNiypQpSUcBoB7+9Kc/xde+9rVYu3Zt0lEAAAAAAGhgCm4AAAAAAADktLKyspg0aVL89Kc/TToKAHVw5513xne/+90oLy9POgoAAAAAAFmQn3QAAAAAAAAAaAy//e1vI51Oxw9/+MOkowCQofvvvz+uuuqqOj/fsmXLGDhwYBx88MGx3377RY8ePWLPPfeMoqKiaN26dVRUVERZWVmsW7cuVq1aFcuWLYslS5bEa6+9Fv/4xz9izZo1DfhpAAAAAACojIIbAAAAAAAAWdOhQ4f4xje+Uadny8rKYsuWLVFSUhLLli2L1157LTZs2FCvPHfccUf07Nkzxo8fX699AMi+Z599Nn70ox/V6dlhw4bFySefHKNHj442bdpUO1tQUBBt27aNvffeOw466KCPrC1atChmzpwZM2fOjHnz5kVFRUWd8gAAAAAAUDUFNwAAAAAAALKmbdu2ccYZZzTYfq+++mrMnDkz7rvvvlixYkWd9rjyyivjwAMPjAEDBjRYLoDG0r179xgwYECUl5fHk08+mXScrFm0aFFceOGFsX379lo9N2zYsPj2t78dn/70pxskR58+faJPnz5xzjnnxOrVq+Pxxx+Pe+65J954440G2R8AAAAAAAU3AAAAAAAAmpD+/ftH//7947zzzosHHnggrr/++igpKanVHuXl5TFp0qSYNm1a5OXlZSkpQP19UGYbMGBAHHjggdG/f//o0KFDRERMnz49Zwtu27Zti4suuii2bNmS8TNFRUVx8cUXZ/WGzs6dO8fpp58ep59+erz44ovx+9//Plq2bJm18wAAAAAAmgsFNwAAAAAAAJqcFi1axNixY+Poo4+OSy+9NJ544olaPT9//vy477774tRTT81SQoDa+XCZbeDAgTFgwICdZbbm5uc//3mtbkgrLi6O3/zmN9G7d+8spvqoYcOGxbBhwyKdTjfamQAAAAAAuUrBDQAAAAAAgCarQ4cOccMNN8RVV10Vd911V62e/c1vfhNjx451ixvQ6Pbee++dJbbmXmb7uNmzZ9fq1/P9998/fvvb38Yee+yRxVRVS6VSiZwLAAAAAJBLFNwAAAAAAABo0lKpVFx66aWxdu3aePjhhzN+7u23344nn3wyjjnmmCymA/i3q666Krp3767MVoXt27fHVVddlfH8XnvtFbfddlti5TYAAAAAABqGv44SAAAAAACAJi+VSsUVV1wRPXv2rNVzDz30UHYCAVRi4MCBym3V+MMf/hCLFy/OaLagoCB+/etfR9euXbOcCgAAAACAbFNwAwAAAAAAICcUFRXFJZdcUqtnnnnmmdi6dWuWEgGQqQ0bNsSNN96Y8fxFF10U/fr1y2IiAAAAAAAai4IbAAAAAAAAOeOII46IAQMGZDy/devWmDt3bvYCAZCRe++9N9atW5fR7ODBg+OMM87Iah4AAAAAABqPghsAAAAAAAA5Zfz48bWaV3ADSFZZWVncddddGc//4Ac/iFQqlcVEAAAAAAA0JgU3AAAAAAAAcsqoUaNqVXyYP39+FtMAUJOHH344SkpKMpo98sgj49Of/nSWEwEAAAAA0JgU3AAAAAAAAMgpnTt3jl69emU8v2zZsiymAaAmU6ZMyXj2zDPPzGISAAAAAACSoOAGAAAAAABAzunfv3/Gs8uXL89iEgCq8+6778bcuXMzmt1///1j+PDh2Q0EAAAAAECjU3ADAAAAAAAg5xQXF2c8u3HjxigrK8tiGgCq8sgjj2Q8O2bMmCwmAQAAAAAgKQpuAAAAAAAA5JzOnTvXan7r1q1ZSgJAdTItuKVSqRg9enSW0wAAAAAAkAQFNwAAAAAAAHJO69atazVfWlqapSQAVOX999+P119/PaPZQYMGxV577ZXlRAAAAAAAJEHBDQAAAAAAgJyTTqeTjgBADebMmZPx7Gc+85ksJgEAAAAAIEkKbgAAAAAAAOSc2t7IVtsb3wCov9oU3IYPH57FJAAAAAAAJEnBDQAAAAAAgJyzatWqWs0XFhZmKQkAVXnhhRcymmvZsmUMHTo0y2kAAAAAAEhKftIBAAAAAAAAoKEtX74849n27dtHQUFBFtMA8HGbN2+Ot99+O6PZXr16RatWrTKa3bZtW8yZMyfmzZsXixYtijfffDPWrVsXmzZtim3btkWrVq2isLAw2rVrF3vttVd069YtevfuHYMHD46BAwe60RMAAAAAIAEKbgAAAAAAAOScBQsWZDzbrVu3LCYBoDJLliyJdDqd0ewBBxxQ7Xo6nY6nn346pk6dGrNnz46tW7dWObtly5bYsmVLrFmz5hMFu/z8/Bg2bFgce+yxcdxxx0Xnzp0zygcAAAAAQP0ouAEAAAAAAJBTVq1aFUuXLs14vnv37tkLA0Cl3njjjYxn+/XrV+nX0+l03H///XHLLbfU6tf9qmzfvj2ee+65eO655+InP/lJnHjiiXHWWWdFnz596r03AAAAAABVU3ADAAAAAAAgpzz55JMZ3woUETFw4MAspoH6mTNnTkyYMCHpGLucO++8M4YPH550DOph8eLFGc/us88+n/jaK6+8Ev/1X/8V8+bNa8hYO5WXl8f06dPjgQceiLFjx8ZFF10UnTp1yspZAAAAAADNXV7SAQAAAAAAAKAhTZkypVbzgwcPzlISAKqybNmyjGf33nvvj/z8d7/7XYwfPz5r5bYPq6ioiGnTpsVxxx0Xf/7zn7N+HgAAAABAc6TgBgAAAAAAQM546qmnYsGCBRnPt27dOg466KDsBQKgUqtWrcp4tri4OCL+davad77znbj66qtj+/bt2YpWqQ0bNsSFF14YV1xxRaOfDQAAAACQ6xTcAAAAAAAAyAlbt26Nq6++ulbPjBw5Mlq3bp2lRABUpaSkJKO5oqKiaNu2bZSXl8e3vvWteOSRR7KcrHp33313fOtb34qysrJEcwAAAAAA5BIFNwAAAAAAAHLCZZddFkuXLq3VM5///OezEwaAaq1evTqjud122y3S6XR873vfiyeffDLLqTLzl7/8Jc4999woLy9POgoAAAAAQE7ITzoAAAAAAAAA1MeOHTvimmuuiRkzZtTqub333juOPvroLKUCoCqbN2+O0tLSjGY7duwYt956azz22GO1OqN9+/YxaNCg6NGjR3Tq1CmKioqivLw8Nm3aFMuWLYvFixfHokWLIp1O1+UjxP/+7//GpEmTan1zKAAAAAAAn6TgBgAAAAAAQJO1evXquOiii+L555+v9bNnn312tGjRIgupAKjOtm3bMp5977334vrrr89otqioKE4++eQ46aST4sADD4y8vLxq59esWRNPPPFETJ06NebPn59xpg9Mnz49+vbtG2eccUatnwUAAAAA4N+q/7+5AAAAAAAAsAsqLS2Ne+65J774xS/WqdzWr1+/OO2007KQDICa1Kbgtnr16qioqKh2JpVKxZe+9KV48sknY9KkSTF48OAay20REZ06dYrTTjst7rvvvvjVr34VxcXFGef6wHXXXReLFy+u9XMAAAAAAPybG9wAAAAAAABoEsrKymL+/Pkxa9as+MMf/hBr1qyp0z75+flx+eWXu70NICG1KbjVpGPHjnH99dfHoYceWq99jjrqqBg+fHhceuml8eijj2b83LZt2+KSSy6JqVOnRiqVqlcGAAAAAIDmSsENAAAAAACArNm0aVP87ne/q/Oz69evj/Xr18c///nPmDdvXpSWltY70/e///046KCD6r0PNIbhw4fHwoULk44BDaqsrKxB9unSpUvcdddd0bNnzwbZr02bNvE///M/0aVLl5g8eXLGz82bNy8eeeSROOGEExokBwAAAABAc6PgBgAAAAAAQNasX78+rr766qRj7HTaaafFGWeckXQMgGYtnU7Xe4+2bdvGHXfc0WDltg+kUqn4j//4j9i4cWNMnz494+euv/76OO644yI/37dhAAAAAADUVl7SAQAAAAAAAKAxjB8/Pi6//PKkYwA0ew1RAvvJT34S++23XwOkqdyPf/zjOOCAAzKef+edd+Kvf/1r1vIAAAAAAOQyBTcAAAAAAAByWn5+flxyySVx+eWXRyqVSjoOQLNXUFBQr+ePP/74OO644xooTeVatWoVP/nJT6JFixYZP/OHP/whi4kAAAAAAHKXghsAAAAAAAA5q0+fPnH33XfHGWeckXQUAP5Py5Yt6/XsxRdf3IBpqta/f/8YO3ZsxvOzZ8+OkpKSLCYCAAAAAMhNCm4AAAAAAADknN133z0uueSSeOCBB2LIkCFJxwHgQ+pzg9sXv/jF2GuvvRowTfW+9rWvZXyLWzqdjqeffjrLiQAAAAAAco+CGwAAAAAAADnjgAMOiB//+Mcxc+bMOOOMMyI/Pz/pSAB8TFFRUZ2fHT9+fAMmqdk+++wThx56aMbzTz31VPbCAAAAAADkKH+iBwAAAAAAQJPVqlWrGDx4cBx66KExevTo6NWrV9KRAKhBYWFhFBYWRmlpaa2e69mzZwwcODBLqap24oknxqxZszKanTt3bnbDAAAAAADkIAU3AAAAAAAAdkktW7aMgoKCKCgoiPbt28fuu+8eu+++e+y9997Ru3fv6NOnT/Tr1y8KCgqSjgpALXXs2DHee++9Wj0zcuTILKWp3ogRIzKeXbVqVaxcuTK6du2axUQAAAAAALlFwQ0AAAAAAICsKS4ujpkzZyYdA4BdTF0KbsOGDctSmurtsccese+++8Zbb72V0fxrr72m4AYAAAAAUAt5SQcAAAAAAAAAAJqX3XbbrdbP9OvXLwtJMtO3b9+MZ5cvX57FJAAAAAAAuUfBDQAAAAAAAABoVN26davVfMuWLaN79+5ZSlOz3r17Zzz7z3/+M4tJAAAAAAByj4IbAAAAAAAAANCoaltW23333SMvL7lvcejSpUvGsyUlJVlMAgAAAACQe/KTDgAAAAAAAABA5ebMmRMTJkxIOsYu584774zhw4cnHYN6qG3BrVOnTllKkpnOnTtnPFtaWprFJAAAAAAAuccNbgAAAAAAAABAo9pnn31qNV9YWJilJJkpKCjIeHbr1q1ZTAIAAAAAkHvc4AYAAAAAAAANZMOGDfHyyy/Ha6+9Fq+99lq88847sXHjxti0aVNs3rw5UqlUFBYWRmFhYbRp0yb23HPP6NatWxQXF0efPn1i8ODB0bVr11qdOXPmzFiwYEGla3vuuWeceuqpDfHRanT33XfH2rVrK10bOnRojBgxos57J/Fegezq1atXpFKpSKfTGc23bNkyy4mqV5uCW1lZWRaTAAAAAADkHgU3AAAAAAAAqId0Oh1PP/103H///TFz5swaiw1lZWWxYcOGiIh46623PrHerVu3GDZsWIwePToOO+ywjEoVN954Y6Vfz8/Pj89+9rPRpUuXDD5J3S1dujSuuOKKKtfvvvvuWu+5K7xXIHvatm0bPXv2rPTf18qUl5dnOVH1alNa8+sLAAAAAEDt5CUdAAAAAAAAAJqq119/PcaPHx/nnHNOPPbYYw1ya8+KFStixowZcd5558WIESPiueeeq3b+iCOOiG7dulW6tn379rj//vvrnakmU6dOrXJt3333jWHDhtVqv13hvQLZN2DAgIxnS0tLs5ikZrX5dah169ZZTAIAAAAAkHsU3AAAAAAAAKAObrrpphgzZkzMnTs3a2ds2LAhSkpKqp3Jy8uLU045pcr1adOmRTqdbuhoO5WXl8cDDzxQ5fq4ceNqtd+u8l6B7DvwwAMznl2zZk0Wk9Rs1apVGc+2adMmi0kAAAAAAHKPghsAAAAAAADU0lVXXRW//OUvY8eOHUlHiYiIU089NfLz8ytde/fdd+P555/P2tlPPvlkrF69utK1li1bxhe/+MWM99rV3iuQXUOHDs14dtWqVVFRUZHFNNWrTSm2S5cuWUwCAAAAAJB7FNwAAAAAAACgFqZOnRp33nlnnZ5NpVINnOZfunTpEkcddVSV61OnTs3KuRH/uiGuKsccc0x06tQpo312xfcKZNfAgQOjY8eOGc2Wl5fHO++8k91A1ViyZEnGs8XFxVlMAgAAAACQeyr/axwBAAAAAACAT1i9enVcc801Nc716tUrDj/88BgyZEj06NEj9txzzygqKopWrVpFaWlpbNy4MTZt2hQrVqyIN954IxYuXBjz5s2rVYHi48aPHx+PP/54pWtPPPFErFmzJuOyWaaWLVsWs2fPrnJ93LhxGe2zK79XIHvy8vJixIgR8ac//Smj+ddffz169uyZ3VBVWLhwYcaz3bt3z2ISAAAAAIDco+AGAAAAAAAAGfrd734XmzdvrnJ9//33jx/84AcxcuTIKmcKCwujsLAw9thjj9h3331jxIgRO9fefvvtmDlzZjz22GMxd+7cWmX7zGc+Ez169Ii33377E2vl5eUxY8aMOPPMM2u1Z03++Mc/RkVFRaVr++yzTxxyyCEZ7bMrv9ekDR8+vFbFGmhqRo4cmXHB7cUXX4zRo0dnOdEnlZSUxNKlSzOaTaVSMWDAgOwGAgAAAADIMXlJBwAAAAAAAICm4oEHHqhybcSIETFlypRqS1g16dGjR5x55pkxZcqUmDZtWpxwwgnRsmXLjJ5NpVLV3pg2derUOueqzI4dO2L69OlVrp966qmRSqUy2mtXfq9Ado0aNSpatWqV0eyzzz6b5TSVmzVrVsazPXr0iPbt22cxDQAAAABA7lFwAwAAAAAAgAwsWrQoSkpKKl3r2LFjXHvttVFUVNRg5w0aNCiuu+66+NznPpfxM2PGjImCgoJK195888146aWXGipePP3007Fy5cpK1/Lz82PMmDEZ7dMU3iuQPe3bt48jjzwyo9m333475s2bl+VEn/TQQw9lPDt8+PAsJgEAAAAAyE0KbgAAAAAAAJCBhQsXVrl20kknRadOnRoxTeU6deoUxx57bJXr06ZNa7CzqrsR7qijjordd989o32awnsFsuvkk0/OePbee+/NYpJPWrp0aTz//PMZz48aNSqLaQAAAAAAcpOCGwAAAAAAAGSgqtvKIiIGDx7ciEmqN378+CrXHnvssdiwYUO9z1i5cmU888wzVa6feuqptdqrKrvSewWy57DDDovi4uKMZh988MFYvnx5lhP926233hoVFRUZzbZt2zYOPfTQLCcCAAAAAMg9Cm4AAAAAAACQgW3btlW51qFDh0ZMUr1hw4bFfvvtV+laaWlpPPTQQ/U+47777osdO3ZUulZcXByHHXZYxns1lfcKZE9+fn6cffbZGc2Wl5fHT3/60ywn+pf58+fH/fffn/H8ySefHAUFBVlMBAAAAACQmxTcAAAAAAAAIANt2rSpcq26W8iScNppp1W5NnXq1HrtnU6n449//GOV62PHjo28vMz/GLIpvVcge0455ZTYY489Mpr985//HI888khW85SWlsZ//Md/ZHx7WyqVii9/+ctZzQQAAAAAkKsU3AAAAAAAACADnTp1qnLtsccea8QkNfviF78YrVu3rnTt9ddfj3nz5tV57//93/+N5cuXV7rWokWLOOWUU2q1X1N6r0D2tGrVKr7+9a9nPP+jH/0o3njjjaxkSafTMWnSpFi4cGHGzxx33HGx7777ZiUPAAAAAECuU3ADAAAAAACADPTp06fKtWeeeSYeeOCBxgtTg/bt28fxxx9f5fq0adPqvHd1N8Adfvjh0bVr11rt15TeK5BdX/7yl6Nfv34ZzW7evDnOOuusePPNNxs0QzqdjquuuipmzJiR8TMtW7aM733vew2aAwAAAACgOVFwAwAAAAAAgAz07du32tvGLrnkkrj22mtj8+bNjZiqaqeffnqVaw8//HCdcq5ZsyZmzpxZ5fq4ceNqvWdTe69A9rRo0SJ+/OMfRyqVymj+/fffj9NPPz1mz57dIOdv2rQpvvWtb8Vdd91Vq+fOOuus6N69e4NkAAAAAABojlLpdDqddAgAAAAAAACajmXLlsWoUaMymi0uLq62ENXUXH311fG73/2u2pl27drFF7/4xTjxxBNj0KBBGRc1suHkk0+OV199tdK1K6+8Mk499dRa7XfbbbfFz3/+80rXunbtGn/961+jRYsWtc7Z1N4r1MecOXNiwoQJSceok6uvvjrGjBnTKOfU9GvCh6VSqTj99NPjm9/8ZrWF2erMnDkzrrzyyli+fHmtnuvfv39MmTIlCgoK6nQuAAAAAABucAMAAAAAAICMnX322VFYWFjtzMaNG+Ouu+6KcePGxciRI+OSSy6J+++/P5YtW9ZIKf/ttNNOq3Jt6tSptd5v2rRpVa6NHTu2TuW2iKb3XoHs+v73vx+f+tSnMp5Pp9Nxzz33xKhRo+K//uu/Yt68eVFRUVHjc2vWrIkpU6bEmDFj4rzzzqt1ua1t27Zx7bXXKrcBAAAAANSTG9wAAAAAAAColeZ8g1tExP333x8//OEP6/Rs165dY8iQIfGpT30qPv3pT0e/fv0iLy97fyfl5s2bY+TIkbF58+ZK12fMmBH9+vXLaK8XXnghvvKVr1S6lpeXF3/5y1+iuLi4zlmb0nuF+nCDW2ZKSkpizJgx8f7779fp+Q4dOsSBBx4YPXv2jE6dOkXr1q1j+/btsWnTpli2bFksWrQoFi1aFHX9lomWLVvGrbfeGp/5zGfq9DwAAAAAAP+Wn3QAAAAAAAAAaEpOPvnkWL58edx44421LkasXLkyHnvssXjsscciImK33XaLkSNHxnHHHReHH354g98C1KZNmzjxxBPj3nvvrXR92rRp8Z//+Z8Z7VXdjW8jRoyoV7ktomm9VyD7unTpEpMnT44JEybEqlWrav38+vXrY9asWTFr1qwGz5afnx/XXHONchsAAAAAQAPx1xYCAAAAAABALV1wwQXxy1/+Mjp27FivfdauXRsPPvhgnH/++TFy5Mj42c9+FiUlJQ0T8v+cfvrpVa499NBDsW3bthr3WL9+fTz++ONVrp922ml1yvZxTem9AtnXu3fvmDx5cnTu3DnpKDsVFhbGDTfcEJ///OeTjgIAAAAAkDMU3AAAAAAAAKAOjj322HjiiSfia1/7WrRu3bre+61bty5uv/32OOaYY+IXv/hFlJWVNUDKiH79+sVBBx1U6dr69et33npWnQcffLDKItwee+wRRx55ZH0ifkRTea9A49hvv/1i6tSpMWDAgKSjRLdu3WLy5Mlx1FFHJR0FAAAAACCnKLgBAAAAAABAHbVv3z6+973vxaxZs+LKK6+MYcOGRYsWLeq1Z2lpadx8881xyimnxLJlyxok5/jx46tcmzZtWo3PT506tcq1k08+OfLz8+uUqypN5b0CjWPvvfeOe++9N8aNG5dYhuOOOy4eeOCBKgvDAAAAAADUXSqdTqeTDgEAAAAAAEDTsWzZshg1alRGs8XFxTFz5swsJ9q1bNy4MV544YWYM2dOvPjii7Fw4cLYsWNHnfYqLi6OadOmRefOneuVadu2bTFy5MhYv359peuPPvpo9OrVq9K1f/zjH1WWSlKpVDz++OOxzz771CtfJnbF9wp1MWfOnJgwYULSMerk6quvjjFjxiSa4cUXX4wrr7wyXn/99UY5r1evXnHJJZfE4Ycf3ijnAQAAAAA0Rw37VykCAAAAAABAM9euXbsYNWrUzhLgpk2bYu7cufHyyy/HCy+8EHPnzo3y8vKM9lq+fHmcf/75cc8990ReXl6dM7Vq1SpOOumkuPPOOytdnzZtWlx88cWVrlV3e9shhxzSKOW2iF3zvQKNb9iwYTF9+vR48MEH484774xXX301K+cMGDAgJk6cGCeccEKD31IJAAAAAMBHucENAAAAAACAWtmwYUNMnjw5o9l27drFGWeckd1ATcyWLVti9uzZ8ec//zmeeOKJ2Lp1a43PXHvttXHiiSfW69wlS5bE5z73uUrXOnXqFE8//XQUFBR85OubNm2KkSNHxpYtWyp97n/+53+q3LOxJfVegWT97W9/ixkzZsSsWbNi+fLl9dqrR48eccwxx8Rxxx0XgwYNaqCEAAAAAADURMENAAAAAAAAErJx48b4/e9/H7fcckuVJbKIiD59+sTDDz9c7/O+8pWvxAsvvFDp2vXXXx/HH3/8R742ZcqUmDRpUqXzu+22WzzzzDOfKMXtChr7vQK7hiVLlsTLL78cb775Zrz55pvx7rvvxqZNm2Lz5s2xdevWyMvLi9atW0dRUVHsscceUVxcHPvss08MGDAghgwZEl27dk36IwAAAAAANEsKbgAAAAAAAJCwxYsXx8SJE2PVqlVVzsycOTOKi4vrdc6f/vSnuOiiiypdGzFiRPz2t7/9yNfGjh0b8+fPr3T+rLPOiosvvrheebKtsd4rAAAAAAAAdZeXdAAAAAAAAABo7vbbb7+45pprqp15/vnn633OMcccE507d650bfbs2fHuu+/u/Plrr71WZbktIuLUU0+td55sa6z3CgAAAAAAQN0puAEAAAAAAMAuYOTIkdGnT58q1//5z3/W+4yCgoIYM2ZMpWvpdDr++Mc/7vz51KlTq9xn2LBh0atXr3rnaQyN8V4BAAAAAACoOwU3AAAAAAAA2EUMHTq0yrW1a9c2yBmnnXZapFKpStemT58eO3bsiNLS0njooYeq3GPcuHENkqWxNMZ7BQAAAAAAoG4U3AAAAAAAAGAX0bFjxyrXysrKGuSM7t27x4gRIypdKykpiaeeeioeffTR2LhxY6UzHTp0iOOOO65BsjSWxnivAAAAAAAA1E1+0gEAAAAAAACAf1m9enWVa+3atWuwc8aPHx+zZs2qdG3atGmxfv36Kp/9whe+EK1atWqwLI2hsd4rAAAAAAAAtafgBgAAAAAAALuAdDodL7zwQpXrPXv2bLCzjjrqqOjatWusXLnyE2tPP/10VFRUVPnsaaed1mA5GkNjvlcAAAAAAABqLy/pAAAAAAAAANAUXHjhhXHPPfdEaWlpVvZ/5JFH4p133qlyfejQoQ12VosWLeKUU06pdK26ctuQIUOiT58+DZYjIrfeKwAAAAAAALWn4AYAAAAAAAAZePvtt+Pyyy+PI488Mm688cYoKSlpsL1ffvnlmDRpUpXrvXr1iv3226/BzouIGDduXLRo0aLWzzS0XHuvAAAAAAAA1I6CGwAAAAAAANTCmjVr4oYbbojPfvaz8f/+3/+Lu+++O95///067bVx48a44YYbYsKECbFp06Yq584888y6xq3SnnvuGZ/97Gcznm/Xrl0cf/zxDZ7jA7nyXgEAAAAAAKidVDqdTicdAgAAAAAAAHZ1J510Urz++uuVrqVSqejZs2cMGDAgDjzwwOjXr1907tw5OnToEB06dIhWrVrF1q1bY9OmTfHOO+/EkiVLYtasWfHss8/Gli1bqj23f//+8cc//rHWt61l4umnn46vf/3rGc1+6Utfissuu6zBM+TiewUAAAAAACBzCm4AAAAAAACQgeqKWDVJpVJRlz+W69ChQ0ydOjV69uxZp3NrUlFREUcffXQsX768xtkHHnggDjjggAbPkIvvFQAAAAAAgMzlJR0AAAAAAAAAcl1dSlgdO3aM2267LaslrLy8vBg3blyNcwMHDsxKua2+dtX3CgAAAAAAQOYU3AAAAAAAAGAXM3jw4Jg2bVoMGjQo62edcsop0bJly2pnTjvttKznaAyN+V4BAAAAAADIjIIbAAAAAAAAZOC8886LY489Ntq0aZO1Mzp16hRXXnllTJkyJfbZZ5+snfNhu+++exx11FFVrhcVFcUJJ5yQtfNz9b0CAAAAAACQmVQ6nU4nHQIAAAAAAACairKysnjxxRdj1qxZ8fe//z0WLFgQZWVldd4vLy8vDjnkkPjCF76Q9aJXVcaPHx9///vfK10bN25cXHHFFVnPkIvvFQAAAAAAgJopuAEAAAAAAEA9lJWVxYIFC2LhwoXx9ttvx7vvvhvLli2LDRs2xObNm2Pz5s0REdGmTZto27ZttGvXLvbee+/o169f9O/fPwYNGhS77757YvmXLFkSn/vc56pcnzZtWgwaNKgRE/1LU3+vAAAAAAAAZEbBDQAAAAAAAJqxa665Ju64445K1/r16xczZsxo5EQAAAAAAAA0J3lJBwAAAAAAAACSUVZWFg888ECV6+PGjWu8MAAAAAAAADRLCm4AAAAAAADQTD3++OOxdu3aStdat24dX/jCFxo5EQAAAAAAAM2NghsAAAAAAAA0U/fcc0+Va8cff3y0a9euEdMAAAAAAADQHCm4AQAAAAAAQDP00ksvxd/+9rcq108//fRGTAMAAAAAAEBzpeAGAAAAAAAAzdAvf/nLKteGDBkSgwYNasQ0AAAAAAAANFcKbgAAAAAAANDMzJgxI+bMmVPl+tlnn92IaQAAAAAAAGjOUul0Op10CAAAAAAAAKBxzJkzJ84555zYunVrpev7779/PPjgg5FKpRo5GQAAAAAAAM1RftIBAAAAAAAAgOypqKiI9evXx6uvvhoPPfRQzJgxIyoqKqqc/853vqPcBgAAAAAAQKNRcAMAAAAAAIAccswxx8Ty5ct3/ryioiLS6XRGzx522GFx1FFHZSsaAAAAAAAAfIKCGwAAAAAAAOSQHTt2xI4dO2r9XNu2bePyyy/PQiIAAAAAAACoWl7SAQAAAAAAAIBkpVKpuPrqq2PvvfdOOgoAAAAAAADNjIIbAAAAAAAANGOtWrWKq6++Oo499tikowAAAAAAANAMKbgBAAAAAABAM3XwwQfH/fffHyeffHLSUQAAAAAAAGim8pMOAAAAAAAAAGRfUVFRdOjQIfbdd9846KCDYvTo0dG3b9+kYwEAAAAAANDMpdLpdDrpEAAAAAAAAAAAAAAAAAA0P3lJBwAAAAAAAAAAAAAAAACgeVJwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBE5CcdAIBP+sc//hE7duyocj2VSkVBQUEjJgIAAAAAAAAAAAAAAJJWVlYW6XS6yvUWLVrE4MGDGzFR/Sm4AeyCduzYUe1vOOl0OkpLSxsxEQAAAAAAAAAAAAAAsKur7rKdXVVe0gEAAAAAAAAAAAAAAAAAaJ4U3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACAROQnHQCAT0qlUpFOp6tdb9WqVSMmAgAAAAAAAAAAAAAAkrZt27Ya+wZNjYIbwC6ooKAgSktLq1xv1apVDBgwoBETAQAAAAAAAAAAAAAASVuwYEG1fYOCgoJGTNMw8pIOAAAAAAAAAAAAAAAAAEDzpOAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIRH7SAQAAAAAAAAAAAACA3LG9YkfSEXZZ+Xktko4AALDLUXADAAAAAAAAAAAAABrE9oodcd0zNyUdY5d10eHnK7kBAHxMXtIBAAAAAAAAAAAAAAAAAGieFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCIU3AAAAAAAAAAAAAAAAABIhIIbAAAAAAAAAAAAAAAAAIlQcAMAAAAAAAAAAAAAAAAgEQpuAAAAAAAAAAAAAAAAACRCwQ0AAAAAAAAAAAAAAACARCi4AQAAAAAAAAAAAAAAAJAIBTcAAAAAAAAAAAAAAAAAEqHgBgAAAAAAAAAAAAAAAEAiFNwAAAAAAAAAAAAAAAAASISCGwAAAAAAAAAAAAAAAACJUHADAAAAAAAAAAAAAAAAIBEKbgAAAAAAAAAAAAAAAAAkQsENAAAAAAAAAAAAAAAAgEQouAEAAAAAAAAAAAAAAACQCAU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEhEftIBgMa1Zs2amD9/fixatCjefPPNWLZsWbz//vuxevXqKC0tjbKysmjZsmUUFhZG27Zto0uXLtGlS5fo3bt39OvXLwYNGhR77bVX0h8DAAAAAAAAAAAAAACAHKDgBpVYs2ZNvPLKK7Fw4cLYtm1bjfMTJ06M9u3bN0Ky2ispKYnZs2fHnDlz4oUXXohly5bV+My2bdti27ZtsX79+li+fPkn1vfdd984/PDD46STTooBAwZkIzYAAAAAAAAAAAAAAADNgIIbzd769etjwYIFMX/+/HjllVdi/vz5sWLFilrtcfLJJ+9SBbc33ngjHn/88Zg5c2a8+uqrkU6nG3T/t956K956662YPHly9OvXL77+9a/H8ccfH3l5eQ16DgAAAAAAAAAAAAAAALlNwY1mZdOmTfHqq6/G/Pnzd/54++23k47VIJYvXx4zZsyIRx55JBYtWtRo577++utx0UUXxc033xyTJk2K4cOHN9rZAAAAAAAAAAAAAAAANG0KbuSsbdu27SyzfXAz21tvvRUVFRVJR2tQL730Utx0003x3HPPNfhNbbWxePHimDBhQowbNy5+9KMfRatWrRLLAgAAAAAAAAAAAAAAQNOg4EbO+tOf/hSXXHJJ0jGy7qmnnorZs2cnHWOnqVOnxrx58+JXv/pVdOvWLek4AAAAAAAAAAAAAAAA7MLykg4A5J7XX389vvzlL8fSpUuTjgIAAAAAAAAAAAAAAMAuTMENyIoVK1bExIkTo6SkJOkoAAAAAAAAAAAAAAAA7KLykw4ANL4OHTrEgQceGAMHDoz9998/iouLY6+99oo2bdpE69atY8uWLbF27dpYu3ZtzJ8/P+bMmRMvvPBCrF27tlbnvPfee3HuuefGvffeGwUFBVn6NAAAAAAAAAAAAAAAADRVCm7QTOy3334xevToOOyww2Lw4MGRl1f1BY7t2rWLdu3axT777BODBw+OL3/5y1FWVhYzZsyI2267LZYuXZrxuQsWLIgbb7wxLrroogb4FAAAAAAAAAAAAAAAAOQSBTf4mKKiojjggANi4MCBsXHjxpg+fXrSkeqsQ4cOMWbMmDjppJPigAMOqNdeBQUFceqpp8bYsWPj5ptvjptvvjl27NiR0bO33XZbnHjiidGnT596ZQAAAAAAAAAAAAAAACC3KLjRrBUWFka/fv1i4MCBO3/07t175+1m06dPb5IFtz59+sTEiRPjxBNPjMLCwgbdOy8vLy644IIYPnx4XHDBBbFu3boan9mxY0fccMMN8ctf/rJBswAAAAAAAAAAAAAAANC0KbjRbBQUFMT++++/s8h24IEHxn777Rf5+bnzr8GAAQPi3HPPjWOOOSZSqVRWzxo2bFj86le/ijPPPDNKS0trnH/88cfj3Xffje7du2c1FwAAAAAAAAAAAAAAAE1H7jR74GP22GOPOPXUU3cW2vr27RstW7ZMOlZW9OzZM77zne/E6NGjG/XcoUOHxk9/+tP41re+VeNsOp2OBx54IL75zW82QjIAAAAAAAAAAAAAAACaAgU3ctbIkSNj5MiRScfIulNOOSW+/e1vJ3YT3ejRo2PkyJHx7LPP1jj7xBNPKLgBAAAAAAAAAAAAzVaLVF7SEQAAdjn+CwmauJ49eyZWbvvAD3/4w8jLq/mXkzfeeCPWrVuX/UAAAAAAAAAAAAAAAAA0CQpuQL3tt99+MWjQoBrn0ul0LFiwoBESAQAAAAAAAAAAAAAA0BQouAEN4sgjj8xobunSpdkNAgAAAAAAAAAAAAAAQJOh4AY0iE9/+tMZza1cuTLLSQAAAAAAAAAAAAAAAGgqFNyABtGlS5eM5jZv3pzlJAAAAAAAAAAAAAAAADQV+UkHAHJD586dM5orLS3NchIAAAAAAAAAAACApqd8x/akI+yyWrbwbe8AkMv8Tg80iPz8zH45KSwszHISAAAAAAAAAAAAgKalfMf2+Mq9NyUdY5d11/jzldwAIIflJR0AyA3r1q3LaK5t27bZDQIAAAAAAAAAAAAAAECToeAGNIg333wzo7m99tory0kAAAAAAAAAAAAAAABoKhTcgAaxYMGCjOZ69OiR5SQAAAAAAAAAAAAAAAA0FQpuQIP461//WuNMixYtYuDAgY2QBgAAAAAAAAAAAAAAgKZAwQ2ot/feey9efvnlGuf69esX7dq1a4REAAAAAAAAAAAAAAAANAUKbkC93XXXXVFRUVHj3NFHH90IaQAAAAAAAAAAAAAAAGgqFNyAelm7dm1MmTIlo9kTTzwxy2kAAAAAAAAAAAAAAABoShTcgHq54YYbYuPGjTXOffazn43u3bs3QiIAAAAAAAAAAAAAAACaCgU3oM5eeeWVjG9vO+ecc7KcBgAAAAAAAAAAAAAAgKZGwQ2ok7KysvjhD38Y27dvr3H2yCOPjE996lONkAoAAAAAAAAAAAAAAICmRMENqJOf/exnsXjx4hrnCgoK4pJLLmmERAAAAAAAAAAAAAAAADQ1+UkHAJqexx57LO66666MZs8555zo0aNHlhM1P6WlpfHyyy8nHQMAAAAAAAAAAIBm6qCDDoq8PHdtkKyKioqYO3du0jEAoFGl0+mkIzQ4BTegVt5888249NJLM5odMGBAnHvuuVlO1Hzl4m9KAAAAAAAAAAAAALXh+ykBoOnz1yYAGVu3bl2cd955sWnTphpnW7VqFT/72c8iP1+PFgAAAAAAAAAAAAAAgMopuAEZKS8vjwsvvDCWLl2a0fx//ud/xn777ZfdUAAAAAAAAAAAAAAAADRpCm5ARiZNmhRz5szJaPbkk0+OU089NcuJAAAAAAAAAAAAAAAAaOoU3IAaXXfddTF9+vSMZgcOHBiXXXZZlhMBAAAAAAAAAAAAAACQC/KTDgDs2u6444645ZZbMprt2bNn/OY3v4nWrVtnORUREalUKukIAAAAAAAAAAAAAIny/ZQANDfpdDrpCA1OwQ2o0rRp0+KnP/1pRrN77rln/Pa3v41OnTplORUREYWFhTFgwICkYwAAAAAAAAAAAAAkJi8vL4YOHZp0DABoVAsWLIjS0tKkYzSovKQDALumRx55JCZNmpRRs7dTp07x29/+NoqLixshGQAAAAAAAAAAAAAAALlCwQ34hL/+9a/xgx/8ICoqKmqcbdeuXdx+++3Ru3fvRkgGAAAAAAAAAAAAAABALlFwAz5i9uzZceGFF0Z5eXmNs0VFRXHLLbdE//79GyEZAAAAAAAAAAAAAAAAuUbBDdjppZdeim984xtRVlZW42xBQUHcdNNN8alPfaoRkgEAAAAAAAAAAAAAAJCLFNyAiIiYN29enHPOObF169YaZ/Pz8+P666+Pz3zmM42QDAAAAAAAAAAAAAAAgFyl4AbEa6+9Fl/96ldj06ZNNc7m5eXFz372sxg1alQjJAMAAAAAAAAAAAAAACCXKbhBM7do0aI488wzY/369TXOplKpuOKKK+KEE05ohGQAAAAAAAAAAAAAAADkOgU3aMbefPPNOOOMM2Lt2rUZzV966aVxyimnZDkVAAAAAAAAAAAAAAAAzYWCGzRT77zzTkycODFWrVqV0fx3v/vd+MpXvpLlVAAAAAAAAAAAAAAAADQnCm7QDC1fvjwmTpwYJSUlGc2ff/758fWvfz3LqQAAAAAAAAAAAAAAAGhuFNygmXnvvfdi4sSJsWLFiozmzzzzzLjwwguznAoAAAAAAAAAAAAAAIDmKD/pAEDjef/992PixInx7rvvZjR/+umnxw9/+MMspwIAAAAAAADIbeU7ticdYZfWsoVvXwEAAACA5sz/IYRmYs2aNTFx4sRYunRpRvNjxoyJyy67LLuhAAAAAAAAAHJc+Y7t8ZV7b0o6xi7trvHnK7kBAAAAQDOWl3QAIPvWrVsXZ5xxRixZsiSj+c997nNx5ZVXRiqVynIyAAAAAAAAAAAAAAAAmjMFN8hxGzdujLPOOisWLlyY0fyoUaPi5z//ebRo0SLLyQAAAAAAAAAAAAAAAGjuFNwgh23evDm++tWvxoIFCzKaP+yww+L666+P/Pz8LCcDAAAAAAAAAAAAAAAABTfIWVu3bo1zzjkn5s6dm9H8wQcfHDfddFMUFBRkNxgAAAAAAAAAAAAAAAD8HwU3yEFlZWXxjW98I1588cWM5ocMGRK//vWvo7CwMMvJAAAAAAAAAAAAAAAA4N8U3CDHlJeXxze/+c2YPXt2RvMDBw6M2267Ldq0aZPlZAAAAAAAAAAAAAAAAPBRCm6QQ3bs2BHf/e5346mnnspovm/fvnH77bdH27ZtsxsMAAAAAAAAAAAAAAAAKqHgBjmioqIiLr744vjzn/+c0XyvXr3ijjvuiI4dO2Y3GAAAAAAAAAAAAAAAAFRBwQ1yQDqdjssuuyweeuihjOb32Wef+N3vfhedO3fOcjIAAAAAAAAAAAAAAAComoIb5ICf/OQnMXXq1Ixmi4uLY/LkydG1a9cspwIAAAAAAAAAAAAAAIDqKbhBE3fdddfFnXfemdFs165dY/LkydGtW7cspwIAAAAAAAAAAAAAAICa5ScdIJel0+lYtWpVbNmyJbZu3RpbtmyJ0tLS2Lp1a+Tn50dRUVEUFhZGUVFRtG7dOjp27BhFRUVJx845ffv2zfoZo0aNqvOzxcXFMXPmzDo/f8stt2Q8u3Llyjj66KPrfFZDWbhwYdIRAAAAAAAAAAAAAAAA2AUouDWAd999N1555ZVYsmRJrFixIpYtWxYrVqyIlStXxo4dO2q1V/v27aO4uDiKi4ujW7du0b179+jfv3/0798/CgsLs/QJAAAAAAAAAAAAAAAAABqfglstbdmyJebMmRNz586N+fPnx/z582PDhg2fmEun03Xaf/369bF+/fp47bXXPvL1Fi1aRK9evWLgwIExcODAGD58ePTu3btOZwAAAAAAAAAAAAAAAADsChTcMrB48eJ45pln4plnnom//e1vsX379p1rVRXZUqlUnc9Lp9Of2Hf79u3xxhtvxKJFi+L++++PiIi99torRo4cGYcffngceuihUVRUVOczAQAAAAAAAAAAAAAAABqbglsVFi5cGDNmzIhHH3003nvvvZ1f/3jxrKYiW21vckulUlXu+fHi24oVK2Lq1KkxderUyM/Pj4MPPjhOOumkOOaYY6J169a1OhcAAAAAAAAAAAAAAACgsSm4fUhJSUk8/PDDMWPGjHjjjTciIrNCW21LbNWp7ka46s4uLy+P2bNnx+zZs+Oyyy6Lo48+Ok466aQYMWJEvW6TAwAAAAAAAAAAAAAAAMgWBbeImD17dtx5553x7LPPRkVFxUdKZtkutGWqsjM/Xnr7YGbr1q3x8MMPx8MPPxy77757jB8/Pk4//fTo1KlTo+UFAAAAAAAAAAAAAAAAqEmzLbiVlZXFgw8+GJMnT47FixdHRFRZbGuIQlt1t6jVdf+P560s8/vvvx833nhj3HrrrfH5z38+JkyYEH379q3TeQAAAAAAAAAAAAAAAAANqdkV3NavXx+TJ0+Oe++9N9auXVvvUlt1xbVMZbpHdZlqKrtt27Ytpk+fHtOnT49DDjkkzj777DjssMPqHroJWbhwYdIRsirXPx8AAAAAAAAAAAAAAAC5q9kU3DZv3hx33HFHTJ48OTZt2lSnYlt9bmHLy8uLVq1aRWFhYRQWFkZ5eXls27YtSktLo7y8vMb8Hy+tVXduVWW3D77+/PPPx/PPPx9DhgyJb3/723HwwQfXeD4AAAAAAAAAAAAAAABAQ8v5gltpaWncddddcfvtt8f69et3lrwyKbVlUihLpVJRXFwcffv2jW7dukXXrl0/8qNz587RqlWraNmyZZUZ0+l0lJaWxqZNm2LlypXx3nvvxcqVK6OkpCRWrlwZS5YsicWLF8fWrVs/cfbHM34834c/78eLbi+//HJMnDgxDj300Pj2t78dgwYNqjIjAAAAAAAAAAAAAAAAQEPL2YJbOp2OP/zhD3HzzTfH6tWrMy62VVcYS6VS0a9fvxg6dGj07ds3+vbtG3369Ik2bdrUK2sqlYrWrVtH69atY4899oiBAwdW+nneeeedWLhwYbzxxhsxf/78+Nvf/hYbN278yD5Vfb7KbqxLp9ORTqfjueeei+eeey6OOOKI+P73vx+9evWq1+cBAAAAAAAAAAAAAAAAyEROFtxefPHFuPLKK+ONN97IqNhWVaktlUpF37594+CDD47hw4fHsGHDokOHDllOX7lUKhU9evSIHj16xLHHHrsz56uvvhovvPBCzJkzJ15++eXYsGHDzvmaym4fv9HtqaeeimeffTYmTJgQ559/fr2LewAAAAAAAAAAAAAAAADVyamC28qVK+NnP/tZPPLIIxHxr+JWpsW2D9ZatGgRn/70p+PYY4+NY489NvbYY49GSF43qVQqBgwYEAMGDIgzzzwzKioq4oUXXojHH388/vKXv0RJScnOuco+a2VFt+3bt8cdd9wRDz30UHz/+9+PL3zhC438qQAAAAAAAAAAAAAAAIDmImcKbrfeemv8+te/jq1bt1Z5Q9mHv/aBdDodeXl58ZnPfCZGjx4dRx99dOy2226NF7wB5eXlxSGHHBKHHHJITJo0Kf7+97/H448/Ho8++mi89957EfHRslt1Rbf3338/Lr744rj33nvjiiuuiN69eyfwiQAAAAAAAAAAAAAAAIBcljMFt+uuuy5SqdRHbm2rqtj2wdf32muvGDt2bIwdOzb22muvxg3cCIYMGRJDhgyJ73//+/H000/H1KlT45lnnokdO3ZUWXT7+Nf//ve/x6OPPhoXXHBBYp8DAAAAAAAAAAAAAAAAyE05U3D7wAcltw///APpdDpatGgRRxxxRIwbNy4OP/zwT9zolovy8vLiyCOPjCOPPDJKSkrivvvuiz/+8Y+xfPnyiPjozW0fv80NAAAAAAAAAAAAAAAAIFtyruBWWUErnU5Hq1atYsyYMXH22WfH3nvvnVS8xHXp0iXOO++8OOecc+LRRx+N22+/PV599dWIiEpvvgMAAAAAAAAAAAAAAADIlpwruH282Na+ffs4/fTTY+LEidGpU6cEk+1a8vLy4oQTTogTTjghnn322bj11lvjxRdfjAi3twEAAAAAAAAAAAAAAACNI+cKbhH/KrZ16NAhvvrVr8aXvvSlaNOmTdKRdmkjR46MkSNHxrx58+KGG26IZ599NlKplKIbAAAAAAAAAAAAAAAAkFU5VXBLp9NRWFgYEyZMiK997WvRrl27pCM1KYMGDYrf/OY3MWfOnLj22mvjlVdeUXIDAAAAgBqU79iedIRdVssWOfW/oAEAAAAAAACALMiZ7y5o0aJFjB07Ni644ILo0qVL0nGatOHDh8e0adPi0UcfjV/84hdJxwEAAACAXVb5ju3xlXtvSjrGLuuu8ecruQEAAAAAAAAA1cqZ7yx4+OGHY9999006Rk45/vjj49hjj40VK1YkHQUAAAAAAAAAAAAAAADIQXlJB2goym3Z0aJFi+jevXvSMQAAAAAAAAAAAAAAAIAclDMFNwAAAAAAAAAAAAAAAACaFgU3AAAAAAAAAAAAAAAAABKh4AYAAAAAAAAAAAAAAABAIhTcAAAAAAAAAAAAAAAAAEiEghsAAAAAAAAAAAAAAAAAiVBwAwAAAAAAAAAAAAAAACARCm4AAAAAAAAAAAAAAAAAJELBDQAAAAAAAAAAAAAAAIBEKLgBAAAAAAAAAAAAAAAAkAgFNwAAAAAAAAAAAAAAAAASoeAGAAAAAAAAAAAAAAAAQCLykw5A9ZYsWRKzZ8+O559/PpYvXx5r166NdevWRV5eXrRt2zZ69OgR/fr1ixEjRsSIESOioKAg6cgAAAAAAAAAAAAAAAAAGVFw20XNnj07fvGLX8S8efN2fi2dTn9kZuvWrbFq1ar429/+Fr///e+jY8eO8aUvfSnOPvvsKCoqauzIAAAAAAAAAAAAAAAAALWi4FaDtWvXxqZNm6pcLygoiK5duzbYeZs3b47vfve78fTTT0fEJ0ttqVTqIz//8PratWvj5ptvjilTpsQ111wThx12WIPlAgAAAAAAAAAAAAAAAGhoCm41OO+88+If//hHletnnnlm/OAHP2iQs1asWBHnnHNOLF68eGdx7eOFto+rrPC2atWq+PrXvx4XXXRRfPWrX22QbAAAAAAAAAAAAAAAAAANTcGtGitWrIi5c+dWuZ6fnx8TJkxokLPWrVsXZ5xxRrzzzjsR8e/i2sdvcKtOKpXa+VxFRUX893//d2zfvj3OPffcBskIAAAAAAAAAAAAAAAA0JAU3Krx6KOPRkTlt6SlUqk49thjY88992yQsy699NJ455136lRs+3CuiH8X3dLpdPziF7+Inj17xujRoxskJwA0J+U7ticdYZfVsoX/jAQAAAAAAAAAAAAA6s93Jlfjz3/+885//nB57AMTJ05skHMee+yxePLJJ+tVbvuwDwp4H5TcfvSjH8VBBx3UYGU8AGgOyndsj6/ce1PSMXZZd40/X8kNAAAAAAAAAAAAAKi3vKQD7Kq2bNkSCxYs+Eih7cP/vOeee8bgwYPrfc727dvj2muv3fnzqsptHxTWqvrxcR/eZ/PmzfHjH/+43lkBAAAAAAAAAAAAAAAAGpKCWxVeeeWV2LFjR0R8tCz2we1oRxxxRIOc8+CDD8ayZct23rZWmQ/f7Pb/2bvz+CrrM2/818lGDDuKCwiKIIu7uOHOomitFoXppu2onY61yzzOU6d2arento9dtLXT2nZmWpXR1vqMAha1LmPiRt1FUBEULKACQlkFQxJC7t8f/SVNIBuQc+7k5P1+vfIiOfeV+/u5U4s9lo9XSx/NFd3qX0+SJJ544ol48cUXOyQzAAAAAAAAAAAAAAAAQEcoSjtAZzV//vxWr0+cOLFDzrnttttavNa42Na3b9+4+OKLY/z48TF06NDo2bNnrFmzJhYsWBB33313zJkzp6Hk1lJR7le/+lXccsstHZIbAAAAAAAAAAAAAAAAYE8puLVg3rx5Tb5uvB2ttLQ0xo0bt8dnzJ8/PxYvXtxsKa3+tUwmE6ecckr8+Mc/jv79+zeZOfDAA+PAAw+Mc845J/74xz/GN77xjdi6detO96v/+plnnonly5fHQQcdtMfZAQAAAAAAAAAAAAAAAPZUQdoBOqulS5c2KbVFRENpbPjw4VFcXLzHZ9x3333Nvt643HbMMcfEv//7v+9UbtvReeedFzfddFND5sbb3xrnb+lMAAAAAAAAAAAAAAAAgFxTcGvBypUrm309k8nEqFGj9vj+SZLEww8/vFOJrvHXhYWF8b3vfS9KSkradc8zzzwzLr/88p22wTU+s6KiYvdDAwAAAAAAAAAAAAAAAHQgBbdmrF27NqqrqyMimi2LdUTB7bXXXou//OUvzZ5Rv71t8uTJMXz48F267xVXXBG9evWKiKZlufrPFy1aFO+///6eRAcAAAAAAAAAAAAAAADoEApuzVixYkWr1w899NA9PuOpp55qc+biiy/e5fv27ds3pkyZ0qQ0t+PnL7/88i7fFwAAAAAAAAAAAAAAAKCjKbg1o36zWkv69++/x2c8//zzO73WeOPaAQccEMcff/xu3XvixImtXl+4cOFu3RcAAAAAAAAAAAAAAACgIym4NaOqqqrV67169dqj+9fW1sb8+fObFNrqJUkSmUwmJk+evNv3P/HEE6O4uDgiotkzli5dutv3BgAAAAAAAAAAAAAAAOgoCm7N2Lp1a6vXe/fuvUf3f/311xvOSJKk2Zkzzzxzt+9fXFwcBx10UIvXV6xYsdv3BgAAAAAAAAAAAAAAAOgoCm7NaGuD254W3ObNm7fTa403rZWWlsbxxx+/R2cccsghO5XnMplMJEkSa9eu3aN7AwAAAAAAAAAAAAAAAHQEBbdmtLXBrba2do/u//LLLzf7epIkkclkYuzYsVFcXLxHZ+y9994tXtu4ceMe3RsAAAAAAAAAAAAAAACgIxSlHaAzKihovfe3devWKCkp2e37z507t8nGth0dd9xxu33venvttVeL16qrq/f4/gAAAAAAAAB0P7V129OO0GkVFRSmHQEAAAAAoEtScGtGW+W1rVu3Rt++fXfr3itWrIjVq1dHJpOJJEmanRk7duxu3buxsrKyFq/V1NTs8f0BAAAAAAAA6F5q67bHT578RdoxOq2vnPlPrf7LbgEAAAAAaF7rq8q6qda2n0VEvPfee7t97+eee26n1xr/A+7CwsI45phjdvv+9Voqz0W0vaEOAAAAAAAAAAAAAAAAIBc0nZqx9957t3p92bJlu33vP/3pT82+Xl9IGzNmTJSWlu72/etVVVW1eK1nz557fH8AAAAAAAAAAAAAAACAPaXg1ox99tmn1et//vOfd+u+27dvjzlz5jTZ2NZYJpOJ448/frfuvaPNmze3eK2srKxDzgAAAAAAAAAAAAAAAADYEwpuzRg2bFiL15IkaXELW1uee+652LRpU8N9mnPcccft1r13tGbNmp1eqz/TBjcAAAAAAAAAAAAAAACgM1Bwa0bv3r1j4MCBERFNtq3Vf75w4cJYu3btLt939uzZbc6MHTt2l+/bnFWrVjX7eiaTib59+3bIGQAAAAAAAAAAAAAAAAB7QsGtBcccc0yTLWs7fn7HHXfs0v02bNgQDz30UJPCXMRfC2f19x45cmQMGDBgD1L/VV1dXSxbtmyns+oNGTJkj88AAAAAAAAAAAAAAAAA2FMKbi047rjjmn29vpB255137tIWt1tuuSWqqqoiomlZrvF9zzzzzN0Lu4Ply5dHdXV1i2cNHTq0Q84BAAAAAAAAAAAAAAAA2BMKbi2YNGnSTq81Lott3rw5/umf/ilqa2vbvNfcuXNj+vTpLW5Uq3fOOefsetBmzJ8/v9XrBx10UIecAwAAAAAAAAAAAAAAALAnFNxaMGTIkDjyyCMjSZImxbTGX8+bNy8uueSSePfdd1u8z5w5c+LKK69sKMI1Lsk1vu+wYcPi8MMP75DsL730UqvXbXADAAAAAAAAAAAAAAAAOoOitAN0Zp/85Cfj1Vdf3en1+pJbkiQxf/78OPfcc+OMM86I008/Pfbff/8oKCiId999N8rLy+OZZ55pMt/SvT75yU92WO6nn366SXmu8edFRUUxcuTIDjsLAAAAAAAAAAAAAAAAYHcpuLXiggsuiF/96lfx7rvv7lRQa1xaq62tjcceeywee+yxne6x4wa4eo1f69u3b0ybNq1DMi9evDhWrFjRbN6IiNGjR0dJSUmHnAUAAAAAAAAAAAAAAACwJwrSDtCZFRcXx9VXX93s5rWIv5XX6stkzX3UF9la2952xRVXRFlZWYdkfvTRR1u8lslk4phjjumQcwAAAAAAAAAAAAAAAAD2lIJbG84999w499xzW9zEVl9cqy+67fhRX3RrrP4+mUwmRowYEZdeemmH5Z09e3azOesde+yxHXYWAAAAAAAAAAAAAAAAwJ5QcGuH//t//2+MGjWq1ZJbSx87arzRrbS0NH784x9HYWFhh+R85ZVXYunSpQ33b87YsWM75CwAAAAAAAAAAAAAAACAPaXg1g49e/aM3/zmN3HooYc2lNxa25LWksbltpKSkvjxj38cI0eO7LCcv//975s9s77sNmLEiNh///077DwAAAAAAAAAAAAAAACAPaHg1k4DBw6M3//+9zF58uSGwlh90a21wtuO15MkiX333Td++9vfxsSJEzss3/r16+OBBx5oNceECRM67DwAAAAAAAAAAAAAAACAPaXgtgt69eoVP/vZz+LnP/95HHLIIZEkSUPZLWLnwlvjUlv91rZPfepTMWvWrDjqqKM6NNudd94ZNTU1O2VpTMENAAAAAAAAAAAAAAAA6EyK0g7QFZ199tlx9tlnx7PPPhsPPfRQPPfcc7F8+fKoq6vbaXavvfaK4447Lk4++eT4yEc+EgMHDuzwPFu2bInbb789IqJJ4a6xfv36xbHHHtvhZwMAAAAAAAAAAAAAAADsLgW3PTBu3LgYN25cRETU1NTEihUrYvPmzVFbWxt9+/aNfv36Rf/+/aOgILuL8hYtWhSTJk1qdeawww7LagYAAAAAAAAAAAAAAACAXaXg1kFKSkpi2LBhqZx9/PHHx/HHH5/K2QAAAAAAAAAAAAAAAAC7K7urxQAAAAAAAAAAAAAAAACgBQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVORlwa22tjbtCAAAAAAAAAAAAAAAAAC0IS8Lbv/+7/8eF154Ydx8882xYMGCtOMAAAAAAAAAAAAAAAAA0IyitANky6JFi+KNN96IX/ziF7HffvvFhAkTYuLEiTFu3LgoLi5OOx4AAAAAAAAAAAAAAABAt5e3BbeIiCRJIiLivffei7vuuivuuuuuKCsri9NOOy0mTZoU48ePjz59+qScEgAAAAAAAAAAAAAAAKB7yuuCWyaTafi8vuz2wQcfxCOPPBKPPPJIFBYWxtixY2PixIkxadKkGDJkSFpRAQAAAAAAAAAAAAAAALqdvC64Rfy12JbJZJotu9XW1sYLL7wQL7zwQvzwhz+MESNGNJTdjjrqqLQiAwAAAAAAAAAAAAAAAHQLeV9wi/hboS0iWiy7RUQsXrw4lixZEv/5n/8Z++yzT0yYMCEmTpwYp5xySpSUlOQ0MwAAAAAAAAAAAAAAAEC+y/uCWyaTaVJia6vsVn/9L3/5S9x9991x9913R2lpaZx66qkxadKkGD9+fPTv3z93DwAAAAAAAAAAAAAAAACQp/Ky4FZfWkuSZKcSW/3rjX/d8ft2nNu6dWuUl5dHeXl5FBQUxDHHHBMTJ06MSZMmxcEHH5ylpwAAAAAAAAAAAAAAAADIb3lZcPv85z8fJ554YlRUVERFRUUsX7684VpzW9ua+7ylue3bt8fcuXNj7ty5ceONN8bBBx8ckyZNiokTJ8bYsWOz+VgAAAAAAAAAAAAAAAAAeSUvC24FBQVxwgknxAknnBBf/epX46233ory8vKoqKiI+fPnN5TV9rTsFhGxdOnSuOWWW+KWW26JAQMGxJlnnhkTJ06M0047LUpLS7P5mAAAAAAAAAAAAAAAAABdWl4W3HY0fPjwGD58eFxxxRWxbt26qKioiPLy8nj22WejqqoqIna/7Nb4+rp162LWrFkxa9as6NGjR4wbN65hu9vee++dzUcEAAAAAAAAAAAAAAAA6HK6RcGtsb333js++tGPxkc/+tGoqqqKOXPmREVFRTz++OOxfv36iGi9xNa47NbcbP31qqqqeOKJJ+KJJ56Ib3/723HUUUfFxIkTY9KkSTF8+PBsPiIAAAAAAAAAAAAAAABAl9DtCm6NlZaWxllnnRVnnXVWJEkSL7/8cpSXl0dFRUUsXbq0YW53t7s1LsXNnz8/5s+fHzfddFMMGTKkYbPbcccdFwUFBdl8TAAAAAAAAAAAAAAAAIBOqVsX3BrLZDIxduzYGDt2bHzlK1+JZcuWRXl5eZSXl8e8efOirq6uYW5Pym4REW+//XZMnz49pk+fHn369Inx48fHxIkT4/TTT4+ysrJsPiYAAAAAAAAAAAAAAABAp6Hg1oKDDz44/uEf/iH+4R/+IdavXx+PP/54VFRUxJ/+9KfYunVrROx+2a3x9U2bNsXs2bNj9uzZUVxcHCeddFJMmjQpJkyYEPvtt182HxEAAAAAAAAAAAAAAAAgVQpu7TBgwICYOnVqTJ06NWpqauLpp5+O8vLyeOyxx2Lt2rUR0XqJrXHZrbnZ+us1NTUxZ86cmDNnTnznO9+Jww8/PCZOnBiTJk2KUaNGZfMRAQAAAAAAAAAAAAAAAHJOwW0XlZSUxPjx42P8+PERETF//vwoLy+PioqKWLJkScPc7m53a3zttddeiwULFsTPf/7zGDRoUEycODEmTpwYJ554YhQWFmbj8QAAAAAAAAAAAAAAAAByRsFtDx199NFx9NFHx5e//OV45513ory8PMrLy2Pu3Lmxffv2iNizslv99RUrVsRvf/vb+O1vfxu9e/eO008/PSZNmhRnnHFG9OrVK9uPCQAAAAAAAAAAAAAAANDhFNw60JAhQ+Kyyy6Lyy67LDZt2hSPPfZYVFRUxJw5c6KysjIi2l92q59trP76+++/H3/84x/jj3/8YxQVFcUJJ5wQkyZNiokTJ8YBBxyQrccDAAAAAAAAAAAAAAAA6FAKblnSt2/fuPDCC+PCCy+MmpqaePbZZ6O8vDwef/zxWL16dcNcSyW2HT9vqRi3bdu2eOaZZ+KZZ56J733vezF69OiYOHFiTJo0KQ477LBsPR4AAAAAAAAAAAAAAADAHlNwy4GSkpI444wz4owzzoiIiFdffTUqKiqivLw83nzzzYa59m53a21u4cKFsWjRovjlL38Z++23X0ycODEmTpwYJ510UhQXF2fl+QAAAAAAAAAAAAAAAAB2h4JbCo488sg48sgj46qrrooVK1ZEeXl5VFRUxIsvvhi1tbURsWdlt/rr7733Xvz+97+P3//+91FWVhann356TJw4McaPHx99+vTJ9mMCAAAAAAAAAAAAAAAAtErBLWWDBw+Ov//7v4+///u/j82bN8cTTzwR5eXl8dRTT8WWLVsiov1lt/rZxuqvf/DBB/Hwww/Hww8/HIWFhTF27NiYNGlSTJw4MYYMGZKtxwMAAAAAAAAAAAAAAABokYJbJ9K7d+84//zz4/zzz4/a2tp47rnnoqKiIioqKmLVqlUNcy2V2Hb8vKViXG1tbbzwwgvxwgsvxA9+8IMYMWJETJw4MSZNmhRHHXVUth4PAAAAAAAAAAAAAAAAoAkFt06qqKgoTj311Dj11FPjm9/8ZixcuDDKy8ujoqIiXn/99Ya59m53a21u8eLFsWTJkvjP//zP2GeffWLChAlx3XXXZevRAAAAAAAAAAAAAAAAACIioiDtALTPmDFj4ktf+lLMnDkzHn/88fjmN78Zp556ahQVFUWSJA2FtfoiW3Nb3lqbq7/2l7/8Je6+++7cPhwAAAAAAAAAAAAAAADQLdng1gXtv//+cckll8Qll1wSW7ZsiSeffDIqKiriySefjPfffz8idt7YFvG3rW2Nt7fVz+44AwAAAAAAAAAAAAAAAJBtCm5dXK9eveK8886L8847L7Zv3x4vvPBClJeXx2OPPRbvvvtuw9yOhbfGRbbGW90AAAAAAAAAAAAAAAAAckXBLY8UFhbGuHHjYty4cfH1r3893njjjaioqIjy8vJYsGBBkyKbrW0AAAAAAAAAAAAAAABA2hTc8tioUaNi1KhR8fnPfz7WrFkTFRUVUVFREc8++2zU1NRExM5lNwAAAAAAAAAAAAAAAIBcUXDrJvbdd9/4xCc+EZ/4xCeisrIy5syZE+Xl5fHEE0/Exo0bIyIU3QAAAAAAAAAAAAAAAICcUnDrhsrKymLy5MkxefLkqKuri5deeqlhu9vy5cvTjgcAAAAAAAAAAAAAAAB0Ewpu3VxBQUGccMIJccIJJ8RXv/rVWLJkSVRUVKQdCwAAAAAAAAAAAAAAAOgGFNxoYsSIETFixIi0YwAAAAAAAAAAAAAAAADdQEHaAQAAAAAAAAAAAAAAAADonhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAACg0yoqKEw7AgCQRQpuAAAAAAAAAAAAAAAAAKSiKO0ANLVly5ZYtGhRrFu3Lt5///3YuHFjRESUlZVF3759Y+jQoXHwwQdHnz590g0KAAAAAAAAAAAAAAAAsIcU3DqBl19+OWbPnh1z586NJUuWRF1dXavzmUwmhg8fHuPGjYsLLrggjjrqqBwlBQAAAAAAAAAAAAAAAOg4Cm4puvfee+P222+PhQsXRkREkiTt+r4kSWLx4sWxZMmS+O1vfxsjRoyIL33pS3HOOedkMy4AAAAAAAAAAAAAAABAh1Jw+/+tW7cuXnnllVi+fHmsXr06KisrIyKiT58+0bt379h///3jiCOOiEMOOWSPz1q+fHlce+21MXfu3IhoWmzLZDLtukeSJA3ft3jx4vjnf/7nOPbYY+MHP/hBDB06dI8zAgAAAAAAAAAAAAAAAGRbty64rV27NmbOnBn33XdfLFmypF3f07Nnz5gwYUL83d/9XZx00km7fOaMGTPiu9/9blRXVzcU1HYstbW1yS2TyTT5nvqy29y5c2PKlCnxox/9KM4+++xdzgYAAAAAAAAAAAAA0JXU1NamHaFTKynq1pUBALqIbvl3q61bt8Yvf/nLuOOOO5oUzdpjy5Ytcf/998f9998fY8aMie985ztx5JFHtut7/+u//it+8IMf7FRs25Xzm5tvXHbbunVrXHXVVfGNb3wjLr744l26LwAAAAAAAAAAAABAV1FTWxun/Ohnacfo1J6+5n8puQHQ6RWkHSDXFixYEBdeeGH85je/iaqqqiZls/Z+1G9Me/311+MTn/hE/PSnP23z3OnTpzeU23a8z55qfJ9MJhN1dXXxve99Lx544IE9vjcAAAAAAAAAAAAAAABAtnSrgtucOXPi05/+dLz99ttNimaNy2ZtfUQ0LcNt3749/uM//iO++93vtnjuvHnz4oYbbmj43ohd39rWHjuW3K699tp44403OvwcAAAAAAAAAAAAAAAAgI7QbQpuc+fOjS984QtRWVkZEU2LZrtSNmuu7JYkSdx5553xn//5nzvNb9myJa6++urYvn17u85ra3tce/LV36e6ujq+/OUvR01NTbufDwAAAAAAAAAAAAAAACBXukXBbc2aNfHFL34xampqdrvY1pwdS24333xzLFmypMnML3/5y1ixYkXDTHN2LLC1d3tcW7kiIv785z/H9OnT9+QxAQAAAAAAAAAAAAAAALKiKO0AufCNb3wjNmzY0KRA1lGSJGm4b01NTVx//fVx6623RkTEpk2b4q677mqxjNZcnn79+sWgQYOiX79+0a9fv6irq4uNGzfGpk2bYsWKFfH++++3+v073j9JkviP//iP+NjHPhb9+vXb4+cFoOuprduedoROraigMO0IAAAAAAAAAAAAAADdVt4X3MrLy+PJJ59sV7mtta1oje14j/qSW5Ik8cwzz8Rbb70Vw4cPjzvuuCMqKyub3d7W+LWjjz46PvKRj8SJJ54Yhx56aKvnLlq0KJ577rmYOXNmvPnmmw3b3FrKFBFRWVkZd911V1x55ZXtej4A8kdt3fb4yZO/SDtGp/aVM/+p3f8bAAAAAAAAAAAAAACAjpX3Bbef/OQnDZ+3tumsteu7Ov///t//i2uvvTZmzJix0x+Yb/y9o0aNiquvvjrOOOOMdp87ZsyYGDNmTFx22WXx4IMPxk9/+tNYvnx5syW3+u9JkiR+97vfxRVXXBEFBQXtOgsAAACA7sX259bZ/gwAAAAAAAAAkB15XXB76qmn4q233mqx/BXRdJPaMcccE2eeeWaMGzcuBg4cGPvss08kSRLr1q2Lv/zlL/H888/HE088EXPnzm11c9qcOXNi8eLFsWrVqiYzjT+fMGFC/OQnP4m99tprt5/vQx/6UJx22mnxxS9+MZ5//vmd8jTe4rZ27dp47rnn4uSTT97t8wAAAADIT7Y/t832ZwAAAAAAAACA7Mjrgttdd93V4rXGm9RGjx4d1157bZx44onNzh544IFx4IEHxrHHHhuf+9zn4sUXX4zrr78+Xn/99YZSWX2ZLEmSWLp0acycOXOn8+pnzj777Pi3f/u3DvkDMb17945bb701Pve5z8Wf/vSnVst8Dz30kIIbAAAAAAAAAAAAAAAA0GkUpB0gWyorK+Opp55qtkTWuJQ2YcKE+O///u8Wy23NOf744+Puu++OyZMnN9mS1tidd97Z5Lx6++yzT3z3u9/t0H/bc1FRUfzgBz+Ifv367XRe/ddJksTTTz/dYWcCAAAAAAAAAAAAAAAA7Km8LbjNmTMnampqIiKabDRrvEnt5JNPjptvvjlKSkp2+f6FhYVx0003xWmnndZke1u96urqJmfXz1x77bXRt2/fPXm0Zg0cODC++tWv7rS9rfHX7777bqxevbrDzwYAAAAAAAAAAAAAAADYHXlbcHvxxRd3eq3xZrMePXrEddddF4WFhbt9RmFhYVx33XWx1157Nbl/461uO25vO+ecc3b7vLacf/75MWDAgJ3ObezVV1/N2vkAAAAAAAAAAAAAAAAAuyJvC27z5s1r9vX68tnf//3fx5AhQ/b4nEGDBsVll1220+a05s6cOnVqFBRk70deXFwcU6ZMaTXLkiVLsnY+AAAAAAAAAAAAAAAAwK4oSjtAtixevLjFLWYREVOnTu2ws6ZOnRq/+tWvmrzWXMls0qRJHXZmS84+++y47bbbWrz+5z//OesZ6Frq6uri1Vdfjeeffz6WLFkSb731VqxduzY++OCDqKysjOLi4ujZs2f06tUrDjrooBg+fHgcdthhceqppzZsDAQAAAAAAAAAAAAAAIDdkZcFt9WrV8fWrVsjk8k0FM0af37EEUfEwQcf3GHnDRkyJI4++uiYP3/+TmfWKywsjNGjR3fYmS057LDDorCwMOrq6ppkqffee+9lPUM+WL9+fbz66qvxxhtvRHV1dZvzl156afTp0ycHyTrOokWL4re//W08+uijsWHDhhbnamtrY+vWrbF27dpYtmxZPPHEExERUVBQEEcffXRcdNFFMWXKlCgtLc1VdAAAAAAAAAAAAAAAAPJEXhbcVqxY0eK1TCYTxx13XIefOXbs2Jg/f/5Or9cXzA455JAoKSnp8HN3VFpaGoccckizG+ySJIl169ZlPUNXs2nTpliwYEG89tpr8eqrr8Zrr70WK1eu3KV7XHTRRV2m4Pb666/HD3/4w3j22Wf36D51dXXx8ssvx8svvxw/+clP4jOf+UxcfvnlOfnrHAAAAAAAAAAAAAAAgPyQlwW39evXt3p91KhRHX5ma/fMZDIxbNiwDj+zJcOGDYvFixfvlCFJklY3dXUHW7Zsiddffz1ee+21ho/ly5enHSsntm7dGj/+8Y/jzjvvjO3bt3fovTdu3Bg/+clPYtasWfHd7343TjjhhA69PwAAAAAAAAAAAAAAAPkpLwtubZW4Ro4c2eFnHnrooa1e79WrV4ef2ZLevXu3eK2qqipnOdJWXV3dUGar38y2dOnSqKurSztazq1YsSK++MUvxsKFC7N6ztKlS+PSSy+Na665Ji677LKsngUAAAAAAAAAAAAAAEDXl5cFt61bt7Z6vV+/fh1+Zv/+/Vu93lrprKO1dta2bdtyliNtDzzwQHzta19LO0bqFi5cGJdffnnOtvdt3749vv/978fSpUvj//yf/xOZTCYn5wIAAAAAAAAAAAAAAND1FKQdIBtqampavZ6NbWo9e/bM+ZntPStJkobPa2trc5aD9L311lvxmc98JmfltsbuuuuuuP7663N+LgAAAAAAAAAAAAAAAF1HXm5wa6vE1VYZbXe0dc+iotz9qAsLC3N2Fp3XunXr4vLLL4/169fv0vcNHDgwjjzyyBg8eHD06dMnqqurY8OGDbFo0aJ48803d2kL4O233x777rtv/OM//uOuxgcAAAAAAAAAAAAAAKAbyMuCW+ONZc3JRtkslwU2aEuSJHHNNdfE6tWr2zWfyWTi/PPPj4svvjjGjh3b4tzGjRvjgQceiF//+texatWqdt37pz/9aYwdOzaOO+64ds0DAAAAAAAAAAAAAADQfRSkHQDoeLfcckvMmTOnXbMHH3xw3HPPPXHjjTe2Wm6LiOjXr19ccskl8fDDD8dnP/vZyGQybd6/trY2vvzlL8eWLVvalQcAAAAAAAAAAAAAAIDuQ8ENdlBWVhbHHXdcXHrppTF16tS04+yy9957L37xi1+0a/bEE0+MGTNmxBFHHLFLZ/To0SO+8pWvxE033dSu7YW7kgkAAAAAAAAAAAAAAIDuo+1mCuSx0tLSGD16dBxxxBENH8OHD4+Cgr92P2fOnBkzZ85MOeWu+dGPfhSVlZVtzh199NHxH//xH1FWVrbbZ33oQx+K7du3x9VXX93m7B133BF/93d/F8OHD9/t8wAAAAAAAAAAAAAAAMgvCm50GyUlJTFy5MiGItuRRx4ZI0aMaNcGsq7ijTfeiAceeKDNub59+8ZPf/rTPSq31Tv//PNj3rx5cccdd7Q6t23btrj55pvjpptu2uMzAQAAAAAAAAAAAAAAyA/50+yBHQwcODA++tGPNhTaRo0aFcXFxWnHyqrf/OY37Zr72te+FoMGDeqwc6+55pp44okn4u2332517uGHH4533nknhgwZ0mFnAwAAAAAAAAAAAAAA0HUVpB0AsuX000+P733ve/GJT3wijjjiiLwvt61atSr++Mc/tjl3xBFHxIUXXtihZ5eUlMQ111zT5tz27dvjtttu69CzAQAAAAAAAAAAAAAA6LoU3CBP3HvvvVFbW9vm3Be+8IXIZDIdfv7ZZ58dI0eObHNu9uzZUVNT0+HnAwAAAAAAAAAAAAAA0PUouEGeuP/++9ucOfjgg2PChAlZy3DZZZe1ObN58+Z4/PHHs5YBAAAAAAAAAAAAAACArkPBDfLAwoULY8mSJW3OTZkyJQoKsvdf+w996EOx1157tTl33333ZS0DAAAAAAAAAAAAAAAAXYeCG+SBxx57rF1zH/7wh7Oao6ysrF0b4ubMmRPbtm3LahYAAAAAAAAAAAAAAAA6PwU3yAPPPPNMmzMjRoyIgw46KOtZJk2a1OZMZWVlzJs3L+tZAAAAAAAAAAAAAAAA6NwU3KCL27p1a7z88sttzp188sk5SPPXczKZTJtzTz/9dA7SAAAAAAAAAAAAAAAA0JkpuEEXN3/+/Ni2bVubcyeddFIO0kTsvffeMWLEiDbnXnzxxRykAQAAAAAAAKCzKyooTDsCAAAAAJCiorQDpGHSpEk5P/O2226Lu+++OydnbdmyJSfn0DksXLiwXXNHHHFElpM0PWvx4sWtzrQ3NwAAAAAAAAAAAAAAAPmr2xTckiRp+HXFihVZP2fHMzdt2hSbNm3K2rltZSF/LViwoM2Z/v37xwEHHJCDNH91+OGHx6xZs1qd2bx5c7zzzjsxZMiQHKUCAAAAAAAAAAAAAACgs+k2BbfGMplMVu7bWqEsW2e2RLmt+1i0aFGbMyNHjsxBkl0/b+HChQpuAAAAAAAAAAAAAAAA3VhB2gGA3ZckSbz99tttzh100EE5SPM3Q4cObdfcsmXLshsEAAAAAAAAAAAAAACATq1bbnBLY7uZjWpkw5o1a6K6urrNufYWzjrK/vvvH6WlpVFVVdXq3LvvvpujRAAAAAAAAAAAAAAAAHRG3bLgBvlixYoV7ZobNGhQlpM0lclkYr/99ovly5e3Otfe/AAAAAAAAAB0TzW1tWlH6LRKivyxHwAAAADyg3/SBV3YypUr2zW3zz77ZDlJ82cquAEAAAAAAACwu2pqa+OUH/0s7Rid1tPX/C8lNwAAAADyQt7/U65MJpN2BMia9evXt2surYJbWzZs2JCDJAAAAAAAAAAAAAAAAHRWeV9wS5Ik7QiQNZs2bWrXXP/+/bOcZGcDBgxoc2bz5s2RJIkiKgAAAAAAAAAAAAAAQDeVlwW3QYMGxQknnJB2DMi6jRs3tmuuV69e2Q3SjJ49e7Y5s3379nj//fejb9++OUgEAAAAAAAAAAAAAABAZ5OXBbcpU6bElClT0o4BWdeeDW7FxcVRUlKSgzRNtafgFhEKbrupqqoq5s6dm3YMOpFjjjkmCgoK0o4BUVdXF/PmzUs7BgAALfDegc7CewcAgM7Newfo2rznAgByxXsH6Nq8dwDoupIkSTtCh8vLght0FzU1NW3OlJWV5SDJztpbcKuqqspykvyVj39TAvKD358AAID28N4BAAAge7znAgAA2sN7BwA6C//aBOjC2lNwKypKp8fa3nO3bduW5SQAAAAAAAAAAAAAAAB0Vgpu0IW1pxxWWFiYgyS7f25tbW2WkwAAAAAAAAAAAAAAANBZKbhBF9aeclhaG9zaW3BrzxY6AAAAAAAAAAAAAAAA8pOCG5AVmUwm7QgAAAAAAAAAAAAAAAB0cumsdgI6RHu2s7Vny1s2tPfc4uLiLCfJX0qEQGfl9ycAAKA9vHcAAADIHu+5AACA9vDeAaBrSpIk7QgdTsENurD2lMO2b9+egyS7f66C2+4pLS2Nww8/PO0YADspKCiIsWPHph0DAADo5Lx3AAAAyB7vuQAAgPbw3gGg61qwYEFUVVWlHaNDFaQdANh9JSUlbc7Y4AYAAAAAAAAAAAAAAEBnpeAGXVh7Cm6VlZU5SLKzDz74oF1zpaWlWU4CAAAAAAAAAAAAAABAZ6XgBl1Y375925zZtm1b1NTU5CBNU+0tuPXp0yfLSQAAAAAAAAAAAAAAAOisFNygC2tPwS0iYsuWLVlOsrP2FNwKCgoU3AAAAADyWFFBYdoRAAAAAAAAAIBOTsENurB+/fq1a27Dhg3ZDbKbZ/bp0ycymUwO0gAAAAAAAAAAAAAAANAZKbhBF9a/f/92za1duzbLSXbvzPbmBwAAAAAAAAAAAAAAID8puEEXNmjQoHbNrVu3LstJdtaegtvgwYNzkAQAAAAAAAAAAAAAAIDOSsENurADDzywXXMrV67McpKmkiSJ9957r805BTcAAAAAAAAAAAAAAIDuTcENurB99903evTo0ebc22+/nYM0f7N69eqoqqpqc669BT0AAAAAAAAAAAAAAADyU1HaAfLZH/7wh5gxY0YqZ59yyilx5ZVXpnI2uZPJZGLo0KGxePHiVueWLVuWm0D/v/YW6g466KAsJwEAAACgs6qprU07QqdVUuQf3QMAAAAAAADQffh/ybNo5cqV8fzzz0cmk8npuUmSxEsvvRRnnHFGHHbYYTk9m9wbPXp0mwW3tq53tDfffLNdc/76BAAAAOieampr45Qf/SztGJ3W09f8LyU3AAAAAAAAALqNbvP/kF9++eWxdOnSNue+8IUvxMc+9rEOPz9Jkg6/Z2u2b98e3/rWt+Luu+/OecGO3DrssMPivvvua3Vm/fr1sWrVqjjggANykmnBggVtzvTu3TsOPPDAHKQBAAAAAAAAAAAAAACgs+oWBbf77rsvnnnmmTbnJk2alJVyW0SkssVtwYIFMWvWrJg6dWpOzya32rsFbcGCBTkruL322mttzowZM0b5EgAAAAAAAAAAAAAAoJsrSDtAttXU1MRNN90UmUym1Y/hw4fHDTfckLUcSZLk7CPir4W6JEniF7/4RdTW1mbtuUjfUUcdFcXFxW3OPfvsszlIE7Fu3bpYvHhxm3PHHXdcDtIAAAAAAAAAAAAAAADQmeV9we0Pf/hDrFy5ssXrSZJEUVFR3HjjjVFWVpbDZNlTX3KLiFi5cmXcc889KaYh28rKyuKYY45pc649Www7wrPPPtvkr8GWnHrqqTlIAwAAAAAAAAAAAAAAQGeW9wW3W2+9NTKZTETETlvOkiSJTCYTV155ZYwZMybNmFlRv8Xt17/+ddpRyLJTTjmlzZklS5bE22+/nfUs5eXlbc60t5QHAAAAAAAAAAAAAABAfsvrgltFRUUsXbo0IppuNasvfmUymRgzZkx8/vOfTyVfJpPp0I/Gdtzi9vjjj+f46cilCRMmtGvugQceyGqOrVu3xmOPPdbm3KmnnhrFxcVZzQIAAAAAAAAAAAAAAEDnl9cFt7vvvrvNmWuvvTYKCtL5MTTeKNcRHzuW3Bq78847c/hk5NqYMWNi+PDhbc7de++9TcqPHe3BBx+MysrKNucuuOCCrGUAAAAAAAAAAAAAAACg6yhKO0C2rF+/Pp566qmdSl+Nt7dNnDgxjj/++Jzmanx+R569devWeO211xruv+N5c+bMidWrV8d+++3XYWfSuVxwwQXx05/+tNWZZcuWRUVFRUyaNCkrGW677bY2Z3r37h3jx4/PyvkAAAAAAAAAAAAAAAB0LXlbcLv//vujtra2SeGrcdmtoKAg/uVf/iWteBERcccdd3TYverq6uK8886L5cuXNzxz461uSZLEQw89FJdeemmHnUnncuGFF8bNN98ctbW1rc798pe/jIkTJ7a68W93/M///E+8+eabbc5dcMEF0aNHjw49GwAAAAAAAAAAAAAAgK6pIO0A2VJeXt7s6/Wlr/Hjx8ewYcNynCp7CgoK4sorr2yyvW1HDz/8cA4TkWsHHHBAfOhDH2pz7rXXXos//OEPHXp2TU1N/OhHP2pzrrCwMC6//PIOPRsAAAAAAAAAAAAAAICuKy8Lblu2bImXXnqp1Q1V+Viy+chHPhIHHXRQRDTdVle/0W3evHmxfv36tOKRA5/97GfbNff9738/Vq1a1WHn3nDDDfH222+3OTd58uQYOnRoh50LAAAAAAAAAAAAAABA15aXBbc5c+ZEbW1tRETDRrP6kldExOjRo+P4449PLV+2FBQUxCc+8YkmW9x2/Py5555LIxo5Mnr06Pjwhz/c5tzGjRvjqquuisrKyj0+8/7774/bb7+9zbni4uL4p3/6pz0+DwAAAAAAAAAAAAAAgPyRlwW3F198scVrmUymXQWgruqss85q9foLL7yQoySk5ZprromysrI25+bPnx9XXnllbNmyZbfPeuihh+KrX/1qu2Y//elPx/Dhw3f7LAAAAAAAAAAAAAAAAPJPXhbcXn755Vavn3feeTlKkntDhgyJQw89NJIkiUwm0+RakiQKbt3A/vvvH1/84hfbNfvcc8/FtGnT4rXXXtulM6qrq+PGG2+Mf/7nf27YlthRmQAAAAAAAAAAAAAAAOg+itIO0NGqqqrijTfeaFLuymQykSRJREQcdthhMWjQoLTi5cRZZ50VixcvbvJa/c/gz3/+c1RXV0ePHj1SSpd7o0aNyvoZkyZN2u3vHTx4cFRUVHRgmojPfOYz8fTTT8ef/vSnNmeXLVsWH/3oR+P888+Piy++OI499tgWZzdu3BgPPPBA/OY3v4mVK1e2K0tRUVH8+Mc/jl69erU7PwAAAAAAAAAAAAAAAN1D3hXc3nrrraitrW1SaquXyWTixBNPTClZ7hx//PFNvm68za2uri7eeuutOOyww9KIRo4UFBTEDTfcEBdeeGGsWbOmzfm6urqYPXt2zJ49O/bdd9846qijYvDgwdG7d++orq6ODRs2xKJFi+KNN96Ibdu27VKWq666aqe/JgHo+ooKCtOOAAAAAAAAAAAAAADkgbwruP35z39u9fpxxx2XoyTpaau89uabbyq4dQN777133HbbbfGpT30qNmzY0O7vW7NmTTz66KMdkuHTn/50XHHFFR1yLwAAAAAAAAAAAAAAAPJPQdoBOlpbBbexY8fmKEl6+vfvH/369YuIaNjc1tjSpUtznIi0jBgxIm699dbo379/zs/++Mc/Hl//+tdzfi4AAAAAAAAAAAAAAABdR94V3FauXNnk68YFr969e8eAAQNyHSkVBx54YCRJ0uy11atX5zgNaTrssMPinnvuidGjR+fkvMLCwvjXf/3XuO6665otWAIAAAAAAAAAAAAAAEC9vCu4rV27dqfX6oteQ4YMyXWc1Oy///4tXvvLX/6SwyR0BgceeGD8/ve/j0996lNRWFiYtXOGDRsW06dPj8svvzxrZwAAAAAAAAAAAAAAAJA/ukXBLeKvm9yGDh2a4zTp6devX7OvJ0kSa9asyW0YOoWysrL45je/GXfffXecdNJJHXrvfv36xf/+3/87Zs+eHSeeeGKH3hsAAAAAAAAAAAAAAID8VZR2gI62YcOGyGQyzV7r06dPjtP8TUuZsqW5Z81kMpEkSbz//vs5zULncvjhh8ftt98eixYtittvvz3Ky8tj48aNu3yfgoKCOPLII2Pq1Klx4YUXRmlpaceHBaBLqqmtTTtCp1VSlHf/8xsAAAAAAAAAAAAA9kje/Qnb6urqFq+VlZXlMMnfJEmS8zNLSkpavFZVVZXDJOl744030o7QKY0ePTquv/76qKuri/nz58cLL7wQixcvjrfeeivWrVsXH3zwQVRWVkZRUVH07NkzevfuHUOHDo0RI0bEmDFj4vTTT48BAwak/RgAdDI1tbVxyo9+lnaMTuvpa/6XkhsAAAAAAAAAAAAANJJ3f7q2tYJbz549c5gkYsKECbHPPvvk9Mx6xcXFLV6rqanJYRI6u4KCgjj22GPj2GOPTTsKAAAAAAAAAAAAAAAA3UzeFdw6U3lr9OjRMXr06FTObm1rXGf6GQEAAAAAAAAAAAAAAADdV0HaATpaUVHLnb2tW7fmMEm6qqqqWrxWWFiYwyQAAAAAAAAAAAAAAAAAzcu7gttee+3V4rXq6uocJklXawW30tLSHCYBAAAAAAAAAAAAAAAAaF7eFdx69OjR4rWNGzfmLkjKNm3a1OI1BTcAAAAAAAAAAAAAAACgM8i7gltrG9xWrlyZwyTpWrVqVYvXWvsZAQAAAAAAAAAAAAAAAORK3hXcBg4cGEmSNHktk8lEkiStlr7yzcqVKyOTyTR5LUmSyGQysc8++6SUCgAAAAAAAAAAAAAAAOBv8q7gdsABB7R4bc2aNVFZWZnDNOmorKyM9957r8Xrrf2MAAAAAAAAAAAAAAAAAHIl7wpugwYNavJ1421udXV18eqrr+Y6Us699tprUVdXFxGx0za7iIjBgwfnOhIAAAAAAAAAAAAAAADATvKu4HbggQe2ev2VV17JUZL0tPWMbf2MAAAAAAAAAAAAAAAAAHIh7wpuhx12WKvXn3zyyRwlSc8TTzzR6vUxY8bkKAkAAAAAAAAAAAAAAABAy/Ku4DZq1Kjo0aNHRERkMpmG1zOZTCRJEnPnzo0NGzakFS/r1q9fH3Pnzt3p2euVlJTE6NGj04gGAAAAAAAAAAAAAAAA0ETeFdyKiopizJgxkSRJw2uNP6+rq4uHHnoojWg58dBDD8X27dsjInb6GWQymRgzZkwUFRWlFQ8AAAAAAAAAAAAAAACgQd4V3CIiTjjhhGZfr9/i9l//9V85TpQ7t99+e5ONbTtq6WcDAAAAAAAAAAAAAAAAkGt5WXA7++yzd3qt8Taz5cuXR0VFRS4j5UR5eXksW7YsIpo+b2PN/WwAAAAAAAAAAAAAAAAA0pCXBbejjjoq9ttvv4iInbaZ1W9xu+GGG6K2tjaNeFmxbdu2uPHGG3d6vfHz77vvvnHUUUflMhYAAAAAAAAAAAAAAABAi/Ky4Bbx101lO24xa/z1smXL4rbbbst1rKy57bbbYunSpQ0FvsaSJIlMJhOTJ09OKR0AAAAAAAAAAAAAAADAzvK24HbJJZc0bC9raYvbz3/+83j11VfTiNehXnnllfj5z3/e7HM2/vziiy/OdTQAAAAAAAAAAAAAAACAFuVtwW3YsGFx2mmntbjFLZPJRE1NTVx11VWxfv36NCJ2iPXr18dVV10V27Zti4hocXvbqaeeGsOGDUsjIgAAAAAAAAAAAAAAAECz8rbgFhFx+eWXN/t645LbypUr47LLLuuSJbf169fHZZddFqtWrWrYSteSz3zmMzlMBgAAAAAAAAAAAAAAANC2vC64nXLKKXHqqac2bDFrrHEZ7M0334xLL700Vq1aleuIu23lypVx6aWXxptvvrnTs0VEQ+Etk8nEKaecEieffHIKKQEAAAAAAAAAAAAAAABaltcFt4iIr33ta1FUVBQR0WzJLZPJRCaTicWLF8dFF10UTz31VBoxd8mcOXNi6tSpsWTJkoZnalzYa/ychYWFce211+Y8IwAAAAAAAAAAAAAAAEBb8r7gNmLEiLjkkkuaFMAaq389k8nExo0b43Of+1x861vfio0bN+YwZfts2rQpvvWtb8UVV1wRGzdubMje3LPVl/c+9alPxfDhw3MdFQAAAAAAAAAAAAAAAKBNeV9wi4i4+uqrY9SoURGx8xa3iKYlt7q6urj77rvj3HPPjVtuuSW2bNmS06zN+eCDD+KWW26Jc845J+6+++6oq6tr2Dy3Y7mt/rVMJhOjRo2KL3/5yymlBgAAAAAAAAAAAAAAAGhdtyi4lZSUxE033RSlpaUR0XbJLUmS2LhxY9x4440xYcKE+OEPfxgLFy7MaeaIiEWLFsWPfvSjmDBhQtx4440NW9vq8zdXbqu31157xU033RQlJSU5zQwAAAAAAAAAAAAAAADQXkVpB8iVQw45JL7//e/Hl7/85YaS2I4FsfrXGxfINm/eHNOnT4/p06fHQQcdFGeddVaceOKJcdxxx0XPnj07NGNlZWW89NJL8fzzz0d5eXksXbq0IUdE0wJbS+W2JEmisLAwvv/978ewYcM6NB8AAAAAAAAAAAAAAABAR+o2BbeIiHPPPTc2bdoU3/72txuKbM2V3CJip6JbRMSyZcvilltuiVtuuSUKCwvj4IMPjuHDh8eIESNiyJAhMXDgwNh7771jwIABUVpaGj169GjYoFZTUxM1NTVRVVUV69evj3Xr1sVf/vKXeOedd2LJkiXx1ltvxdKlS2P79u1NzqzPsmO+5tQX9L797W/HOeec0wE/MQAAAAAAAAAAAAAAAIDs6VYFt4iIj3/847F58+a48cYbWyy5RTRfdGv8em1tbUMx7ZFHHtnjXC1tZGvpekuzV199dXzsYx/b4zwAAAAAAAAAAAAAAAAA2dbtCm4REZ/97Gejf//+8e1vfzu2b9/eYsktYudNajuW3Vornu2qXSm1NZ5PkiSKioriO9/5TkybNq3D8gAAAAAAAAAAAAAAAABkU7csuEVETJs2LQYNGhRXXXVVvP/++03KYi1prezWUdpbmGuct0+fPvGzn/0sxo0b1+F5AAAAAAAAAAAAAAAAALKlIO0AaTr55JPj3nvvjZNOOqmhWNbe4lr99raO/mhL43xJksS4cePi3nvvVW4DAAAAAAAAAAAAAAAAupxuXXCLiBg0aFD813/9V3zjG9+I0tLSXS665cqOxbbS0tL45je/GdOnT49BgwalnA4AAAAAAAAAAAAAAABg13X7glu9T33qU/Hoo4/GxRdfHEVFRTsV3dIou+14dpIkUVhYGJdcckk8+uijcckll+Q8EwAAAAAAAAAAAAAAAEBHUXBrZO+9945vfetb8eCDD8bHPvaxKCsriyRJclp2a67UliRJlJWVxcc//vF46KGH4pvf/GbsvffeWcsAAAAAAAAAAAAAAAAAkAtFaQfojA488MC47rrr4l//9V/jvvvui5kzZ8Yrr7yyU9GtJfVzLWmrINf4nKOPPjqmTZsW559/fpSVle3ikwAAAAAAAAAAAAAAAAB0Xgpurajfmvbxj3881q1bF08++WQ88cQT8eKLL8batWt3mq8vrrV3w1tzRbh99tknjjvuuDjzzDPjzDPPtKkNAAAAAAAAAAAAAAAAyFsKbu209957x0UXXRQXXXRRRESsWbMmXn/99Vi4cGG8/fbb8d5778V7770Xq1evjsrKylbvVVZWFvvtt1/sv//+sf/++8eQIUNizJgxcdhhh8V+++2Xi8cBAAAAAAAAAAAAAAAASJ2C227ad999Y999943x48c3e72qqiqqqqqiuro6IiJ69OgRpaWl0aNHj3ZveAMAAAAAAAAAAAAAAADIZwpuWVJaWhqlpaVpxwAAAAAAAAAAAAAAAADotArSDgAAAAAAAAAAAAAAAABA96TgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEhF3hTcHnjggbQj5KXVq1fHiy++mHYMAAAAAAAAAAAAAAAAIA/lTcHt6quvjmnTpsUzzzyTdpS8sHnz5rjhhhvinHPOiWeffTbtOAAAAAAAAAAAAAAAAEAeypuCW0TE66+/Hp/5zGfiH//xH+ONN95IO06XVFNTE7fcckucddZZceutt0Z1dXXakQAAAAAAAAAAAAAAAIA8VZR2gI6WJEnMmTMn/vSnP8WHP/zhuOKKK+LQQw9NO1anV1NTE/fcc0/8+te/jvfeey+SJImIiEwmk3IyAAAAAAAAAAAAAAAAIF/lXcEtk8lEkiSRJEncf//98cADD8T48ePjiiuuiGOOOSbteJ3Oli1b4ne/+13ccccdsW7duibFtvrPAQAAAAAAAAAAAAAAALIh7wpuSZI0bB2rL7o99thj8dhjj8Xxxx8fV1xxRZx++ukpp0zfmjVrYvr06fHf//3f8cEHH9jYBgAAAAAAAAAAAAAAAORc3hXcIv5WcmtcdIuIePHFF+PFF1+MoUOHxsc//vG48MILY8CAAWlGzbknn3wy7r777njsscdi+/btzRbbGpcEAQAAAAAAAAAAAAAAALIl7wpuO5bamiu6LV++PG644Ya46aab4qyzzoqPfexjcfLJJ6cTOAdWr14d99xzT8yYMSNWrVoVEdFisa2x+mvKbgAAAAAAAAAAAAAAAEA25E3B7de//nV873vfi+XLlzeU2pIkaVLa2rHMtW3btnjooYfioYceikGDBsXkyZNj8uTJceyxx6bxCB1q9erV8eijj8YjjzwSL774YtTV1bX6s9jx9SRJorCwMD7xiU/Epz/96dwFBwAAAAAAAAAAAAAAALqNvCm4nX766XH//ffHbbfdFr/61a9i69atO21ua22r24oVK2L69Okxffr0GDhwYJx99tlx9tlnx/HHHx9FRV3jx7R8+fIoLy+PRx55JF555ZVmn7ux1gpvxx9/fHzjG9+I0aNH5yA5AAAAAAAAAAAAAAAA0B11jeZWOxUXF8cVV1wRU6ZMiR/84Afx4IMPNltma67o1vj1NWvWxJ133hl33nlnlJaWxjHHHBMnnnhinHDCCXH00UdHcXFxjp+seW+//XY899xz8fzzz8fzzz8fa9asabjWnm1tzV3bd9994ytf+UpccMEFWUwOAAAAAAAAAAAAAAAAkGcFt3r77bdf3HTTTXHxxRfHj3/845g3b16rRbeIlstuW7dujWeffTaeffbZiIjo0aNHHHHEETFq1KgYOXJkjBw5Mg499NDo1atX1p6nrq4uli5dGm+88Ua8+eab8eabb8aCBQtaLLTVP09jbRXbevbsGZdeeml89rOfjbKysiw8BQAAAAAAAAAAAAAAAEBTeVlwq3fCCSfEXXfdFY8//nj827/9WyxcuLDZotuOn7dUdouIqKqqipdeeileeumlJmcdcMABMXjw4Nh3331jv/32a/jo379/7LXXXtGjR4/o0aNHlJaWRklJSWzfvj2qqqqiuro6qqqqoqqqKj744INYvXp1w8d7770Xq1evjuXLl8e2bduanNdWoa25mR3nkiSJ0tLSuPjii+Mf//Efo3///q3+PAEAAAAAAAAAAAAAAAA6Ul4X3OqNHz8+xo8fHw8++GDcfPPN8dZbb0XEzmWv5j7fsey24/V6K1eujFWrVnV09GbPqs/V3tkd55MkieLi4vjYxz4WV155ZQwcOHDPgwIAAAAAAAAAAAAAAADsom5RcKv3oQ99KM4999x48MEHY/r06fHKK69ERLS41a25r5srvLU021F297zminm9e/eOv/u7v4tLL7009t9//w7LCAAAAAAAAAAAAAAAALCrulXBLeKvpa/zzjsvzjvvvHj55Zfjtttui/Ly8ti+fftO5bXmCmStbVRrqYjWEXalPNfcMwwdOjQ+/elPx7Rp06KsrKzD8wEAAAAAAAAAAAAAAADsqm5XcGvs2GOPjWOPPTZWrlwZd9xxR8yePTvWrVsXETsX1toqmGVre1t7NbetraCgIE455ZT45Cc/GZMmTcpqAQ8AAAAAAAAAAAAAAABgV3Xrglu9QYMGxVe/+tX4l3/5l5gzZ0784Q9/iIqKiqiqqoqIXS+75UJzZbX6XCNHjowpU6bE+eefH/vtt1+uowEAAAAAAAAAAAAAAAC0i4JbI4WFhXHmmWfGmWeeGVu2bImHH344HnrooXj++eejuro6InYuu9XLZumtpc1rjc8cNmxYTJgwIT7ykY/E6NGjs5YFAAAAAAAAAAAAAAAAoKMouLWgV69eMW3atJg2bVpUV1fHc889F0899VQ8+eSTsXz58iazLZXedtRSCa4937vj95eVlcVJJ50UZ5xxRpxxxhkxePDgdt0DAAAAAAAAAAAAAAAAoLNQcGuHHj16NBTJvv71r8eKFSti/vz58eqrr8Zrr70WCxcujC1btjT7vY3La7tbgisoKIhhw4bF4YcfHkcccUQceeSRccQRR0RxcfHuPxQAAAAAAAAAAAAAAABAyhTcdsPgwYNj8ODBcd555zW8tnTp0njrrbdixYoVsXLlyli5cmWsWLEi1qxZEx988EFUVVW1uMGtuLg4ysrKol+/fjFo0KAYPHhwDBo0KAYNGhRDhw6N0aNHR1lZWa4eDwAAAAAAAAAAAAAAACAnFNw6yLBhw2LYsGGtzlRXV0dlZWVUV1dHUVFRlJaWRllZWRQUFOQoJQAAAAAAAAAAAAAAAEDnoeCWQz169IgePXqkHQMAAAAAAAAAAAAAAACgU7A6DAAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEhFUdoB8tmGDRti7dq1sW7duvjggw+ipqYmampqIkmSVHNdeOGFqZ4PAAAAAAAAAAAAAAAAEKHg1mHWrl0bzz77bLz00kvx+uuvx9KlS2Pz5s1px2qWghsAAAAAAAAAAAAAAADQGSi47YHq6ur4wx/+EH/4wx/i5ZdfbrKZLe0tbS3JZDJpRwAAAAAAAAAAAAAAAACICAW33VJTUxPTp0+PW2+9NTZt2hQROxfaOmORrLOW7gAAAAAAAAAAAAAAAIDuScFtF82dOzeuueaaWLFiRZPCWHOFts5UKOuMhTsAAAAAAAAAAAAAAACge1Nw2wXTp0+PG2+8MWprayNi59JYZyq0AQAAAAAAAAAAAAAAAHR2Cm7tdPPNN8cvfvGLSJKkSbFNqQ0AAAAAAAAAAAAAAABg9yi4tcOMGTPi5ptvjoi/bW1rq9i243Y3AAAAAAAAAAAAAAAAAJpScGvDsmXL4rrrrmvX1rbmSm02vAEAAAAAAAAAAAAAAAA0T8GtDd/+9rejuro6MplMu4pt9TOZTCaGDBkSo0aNigMPPDB69eoVPXv2jJ49e0ZRkR87AAAAAAAAAAAAAAAAgKZVK55//vl47toc9O8AAQAASURBVLnn2lVuS5IkevToERMmTIjzzz8/Tj311Nhrr71yGRcAAAAAAAAAAAAAAACgS1Fwa8Xtt9/e4rXGW9siIj760Y/G1VdfHf369ctyKgAAAAAAAAAAAAAAAID8oODWgs2bN8eTTz65U5EtounWtr59+8avfvWrGDt2bK4jAgAAAAAAAAAAAAAAAHRpCm4teO6556KmpiYymUwkSdLweuNyW//+/eO2226L0aNHpxUTGowaNSrtCLvsoosuih/84AdpxwAAAAAAAAAAAAAAACAlBWkH6KxeeumlFq8lSRKZTCauu+465TYAAAAAAAAAAAAAAACA3aTg1oIlS5bs9Fr9NrdMJhOnnHJKnH322SkkAwAAAAAAAAAAAAAAAMgPCm4teOeddyKTybR4/dJLL81hGgAAAAAAAAAAAAAAAID8o+DWgg0bNjT5unHZba+99opx48blOhLknZEjR6YdAQAAAAAAAAAAAAAAgBQpuLVg69atO72WJElkMpk49thjo6SkJIVUkD+KiopiypQpaccAAAAAAAAAAAAAAAAgRQpuLairq2vx2r777pvDJJCfzjzzzNh7773TjgEAAAAAAAAAAAAAAECKFNxa0LNnzxavDRgwIIdJID9NmzYt7QgAAAAAAAAAAAAAAACkrCjtAJ1V79694/3332/22l577ZXjNNC2N954I+0IsXLlypg4cWIkSdLq3D777BNnnnlmjlIBAAAAAAAAAAAAAADQWdng1oLBgwe3WNLZunVrjtNA1zBz5sw2y20REVOmTImiIv1aAAAAAAAAAAAAAACA7k7BrQUjR45s8dqaNWtymAS6hiRJYtasWe2anTZtWpbTAAAAAAAAAAAAAAAA0BUouLXg8MMPb/Ha22+/ncMk0DU8++yz8e6777Y5d8wxx8Tw4cNzkAgAAAAAAAAAAAAAAIDOTsGtBWeccUYUFPz1x5PJZBp+TZIkFi5cGDU1NWnGg05nxowZ7ZqzvQ0AAAAAAAAAAAAAAIB6Cm4tGDBgQIwdOzaSJImIaPg1ImLbtm3xzDPPpBUNOp3NmzfH//zP/7Q5t9dee8V5552Xg0QAAAAAAAAAAAAAAAB0BQpurbj44otbvDZ79uwcJoHO7YEHHoiqqqo2584555zo1atXDhIBAAAAAAAAAAAAAADQFSi4teLcc8+NoUOHRkREJpNp+DVJknj44YfjnXfeSTMedBozZsxo19y0adOynAQAAAAAAAAAAAAAAICuRMGtFQUFBXHNNddEkiQREQ2/RkRs3749rr/++rSiQaexZMmSeOWVV9qcGzp0aJxwwgk5SAQAAAAAAAAAAAAAAEBXoeDWhrPOOismT54cSZI0bG+r//Xxxx+P//7v/047IqTqnnvuadfcRRdd1LAJEQAAAAAAAAAAAAAAACIU3Nrluuuui6FDh0ZENBR06ktu3/3ud+Opp55KMx6kpra2NmbPnt3mXEFBQVx00UU5SAQAAAAAAAAAAAAAAEBXouDWDv369Yt///d/jz59+jR5PZPJxLZt2+JLX/pS/PGPf0wpHaTn8ccfj3Xr1rU5d8opp8QBBxyQg0QAAAAAAAAAAAAAAAB0JQpu7XTIIYfErbfeGv379294LUmSyGQyUV1dHVdffXV85zvfiQ8++CDFlJBb99xzT7vmpk2bluUkAAAAAAAAAAAAAAAAdEUKbrvg8MMPj9/97ncxaNCghnJbxF83uSVJEnfddVecc845cfvtt0dlZWXKaSG71q5dG0899VSbc/369YuzzjorB4kAAAAAAAAAAAAAAADoahTcdtGwYcPi3nvvjcmTJ0eSJA2v15fc1q5dG9///vfjtNNOi2uuuSYeeOCBWL16dYqJITvuvffeqK2tbXPu/PPPj5KSkhwkAgAAAAAAAAAAAAAAoKspSjtAR/na176W0/N69uwZ/fr1i40bNzaU2+o3uiVJEpWVlXHffffFfffdFxERffr0iQMPPDAGDhwYPXv2TK3wk8lk4vrrr0/lbPLLzJkz2zU3bdq0LCcBAAAAAAAAAAAAAACgq8qbgtusWbMaCma5Vr/Jrb7k1rjoVm/Tpk2xadOm1DLW51FwoyPMmzcv3nrrrTbnRo8eHYcddlgOEgEAAAAAAAAAAAAAANAV5U3BrV7jUlma5zcuujW+lnY+6AgzZsxo15ztbQAAAAAAAAAAAAAAALQm7wpuud6Q1lJhbcfXmyu85ZpyHR1h69at8cc//rHNueLi4rjgggtykAgAAAAAAAAAAAAAAICuKu8Kbp21xJV2rrTLdeSPhx9+OLZs2dLm3KRJk6J///45SAQAAAAAAAAAAAAAAEBXVZB2AKBrmTFjRrvmpk2bluUkAAAAAAAAAAAAAAAAdHUKbkC7vfPOO/HCCy+0ObfffvvFaaedloNEAAAAAAAAAAAAAAAAdGVFaQfoaJlMJu0IkLdmzJgRSZK0OXfRRRdFQYH+bDZVVVXF3Llz045BJ3LMMcf47x10YXV1dTFv3ry0YwAA3YD3DtC1ee8AAOSK9w7QtXnvAADkivcO0LV57wDQdbWn19HV5FXBLR//A4LOoq6uLu699952zU6dOjW7YYgIv+cB5Bu/rwMAAO3hvQMAANAe3jsAAADt4b0DAJ1F3hTcysvL044Aee3pp5+OVatWtTl3wgknxEEHHZSDRAAAAAAAAAAAAAAAAHR1eVNwGzx4cNoRIK/NmDGjXXPTpk3LchIAAAAAAAAAAAAAAADyRUHaAYDOb9OmTfHoo4+2OdezZ88455xzcpAIAAAAAAAAAAAAAACAfKDgBrTp/vvvj5qamjbnPvShD0VZWVkOEgEAAAAAAAAAAAAAAJAPitIOAHR+M2bMaNfctGnTspyExjKZTNoRAOhAfl8HAADaw3sHAACgPbx3AAAA2sN7B4CuKUmStCN0OAU3oFWLFi2KBQsWtDk3bNiwGDt2bA4SERFRWloahx9+eNoxAOggBQUF/j4KAAC0yXsHAACgPbx3AAAA2sN7B4Cua8GCBVFVVZV2jA5VkHYAoHOzvQ0AAAAAAAAAAAAAAIBsUXADWlRTUxP33Xdfm3OFhYUxZcqUHCQCAAAAAAAAAAAAAAAgnyi4AS2qqKiIDRs2tDl3xhlnxL777puDRAAAAAAAAAAAAAAAAOQTBTegRTNnzmzX3LRp07KcBAAAAAAAAAAAAAAAgHyk4AY0a/Xq1TFnzpw25wYMGBDjx4/PfiAAAAAAAAAAAAAAAADyTlHaATqzr33ta82+nslk4vrrr89xmvZ77LHH4pFHHmn2WmfPTudx7733xvbt29ucmzJlShQXF+cgEQAAAAAAAAAAAAAAAPlGwa0Vs2bNikwm0+S1JEk6fUls0aJFXTY7ncfMmTPbNTd16tQsJwEAAAAAAAAAAAAAACBfKbi1Q5IkaUfYbV05O+l58cUXY9myZW3OHXnkkTFy5MjsBwIAAAAAAAAAAAAAACAvKbi1Q+NNaF2tMNaVs5OeGTNmtGtu2rRpWU4CAAAAAAAAAAAAAABAPitIO0BXkCRJly2HdeXspKOysjIeeuihNudKS0vj/PPPz0EiAAAAAAAAAAAAAAAA8pWCG9DEgw8+GJWVlW3OnX322dG7d+8cJAIAAAAAAAAAAAAAACBfKbgBTcyYMaNdc9OmTctyEgAAAAAAAAAAAAAAAPKdghvQYNmyZfHSSy+1OTd48OAYN25cDhIBAAAAAAAAAAAAAACQzxTcgAYzZ85s19zUqVMjk8lkOQ0AAAAAAAAAAAAAAAD5TsEtD9XV1TX5unERSSmJlmzfvj3uvffeNucymUxcdNFF2Q8EAAAAAAAAAAAAAABA3lNwy0Nbt25t8VpRUVEOk9CVzJkzJ1avXt3m3Lhx42Lw4ME5SAQAAAAAAAAAAAAAAEC+U3DLQ5WVlS1eKykpyWESupIZM2a0a27atGlZTgIAAAAAAAAAAAAAAEB3oeCWh1asWNHitT59+uQwCV3Fhg0boqKios25Pn36xOTJk3OQCAAAAAAAAAAAAAAAgO5AwS0PLV68ODKZTJPXkiSJiIj+/funEYlObvbs2bFt27Y25z784Q9Hjx49cpAIAAAAAAAAAAAAAACA7kDBLc8sWbIkVq5cGRF/K7XVy2Qysf/++6cRi05u5syZ7ZqbNm1alpMAAAAAAAAAAAAAAADQnSi45Znf/e53rV4/+OCDcxOELmPBggWxaNGiNudGjhwZRx55ZA4SAQAAAAAAAAAAAAAA0F0ouOWRRx55JO66667IZDItzowePTqHiegKZsyY0a4529sAAAAAAAAAAAAAAADoaEVpB2DPbNmyJV544YWYNWtWPProo5EkSWQymUiSpNn5sWPH5jghnVlNTU088MADbc4VFxfHRz7ykRwkAgAAAAAAAAAAAAAAoDvJ+4Lb1772tS5137bU1tZGZWVlbNy4MVatWhWrVq1quNZcua3x14ccckgMHjw455npvB599NHYuHFjm3MTJkyIAQMGZD8QAAAAAAAAAAAAAAAA3UreF9xmzZoVmUxmt7+/cVms/vMkSeLee+/d02h7bMctba09ZyaTifPOOy/bkehiZsyY0a65adOmZTkJAAAAAAAAAAAAAAAA3VHeF9zq7VgG62z32x3NFdp23N5Wr6SkJD75yU/mJBddw6pVq+Lpp59uc27gwIFx+umn5yARAAAAAAAAAAAAAAAA3U23Kbjtzha31kpse7IVriO1VbRLkiQymUxcfvnlMWDAgByloiuYNWtW1NXVtTl34YUXRmFhYQ4SAQAAAAAAAAAAAAAA0N10m4JbPm5wa03jAt7hhx8eX/jCF1JMQ2eTJEnMmjWrXbNTp07NchoAAAAAAAAAgP+PvTuPrrK8Fz3+2yEJEAYFAUVmqUwiIIMkPXBor7OtQ2up1rYO9dbWlqptT9vT0+tpHWpPZ69Vj7W2RVFb8Sp6tFasYK1DgqKCCkRUEBmUSQmgkECy7x9d2SZkDsneSfh81soi2e+zn/f3Bo49+4/vegAAAAA4UB0wgduBomrYlkwmY/To0XHzzTdHbm5uBqeirXn22WfjrbfeanDdxIkT44gjjkjDRAAAAAAAAAAAAAAAAByIsjI9AM2TSCRq/Yr4Z9iWSCTiC1/4Qtx1113Rp0+fDE9LW3Pvvfc2ap3T2wAAAAAAAAAAAAAAAGhNB8wJblVPNmusZDLZovu1hn1n7N27d5xyyilx/vnnx+DBgzM0FW3Zzp0749FHH21wXV5eXpx66qlpmAgAAAAAAAAAAAAAAIAD1QERuNUXqrWlPZsiKysrDjrooOjfv38MGzYsxowZE5MmTYpx48ZFVpaD+ajbww8/HLt27Wpw3cknnxzdunVLw0QAAAAAAAAAAAAAAAAcqDp84LZgwYJmvS+ZTMbxxx8fiUQiFbNVfp9IJOKxxx5ryTEbJSsrK7Kzs6Nz587Ro0ePNnOKHO3Lvffe26h1Z511VitPAgAAAAAAAAAAAAAAwIGuwwduAwYMaFf7QmsqLS2N6dOnx7Rp0+pdl5ubG5MnT07TVAAAAAAAAAAAAAAAAByoOnzgBnyoc+fOMWvWrEyPAQAAAAAAAAAAAAAAABERkZXpAQAAAAAAAAAAAAAAAAA4MDnBrRESiUSmRwAAAAAAAAAAAAAAAADocARuDUgmk5keAQAAAAAAAAAAAAAAAKBDErjVY9asWZkeAQAAAAAAAAAAAAAAAKDDErjVQ+AGAAAAAAAAAAAAAAAA0HqyMj0AAAAAAAAAAAAAAAAAAAcmgRsAAAAAAAAAAAAAAAAAGSFwAwAAAAAAAAAAAAAAACAjBG4AAAAAAAAAAAAAAAAAZITADQAAAAAAAAAAAAAAAICMELgBAAAAAAAAAAAAAAAAkBECNwAAAAAAAAAAAAAAAAAyQuAGAAAAAAAAAAAAAAAAQEYI3AAAAAAAAAAAAAAAAADICIEbAAAAAAAAAAAAAAAAABmRnekBWsro0aMzPUK7kEgkYvny5ZkeAwAAAAAAAAAAAAAAAKDjBG7JZDLTIwAAAAAAAAAAAAAAAADQBB0mcIv45+lk1E0ECAAAAAAAAAAAAAAAALQlHSpwixBx1UX8BwAAAAAAAAAAAAAAALQ1WZkeAAAAAAAAAAAAAAAAAIADk8ANAAAAAAAAAAAAAAAAgIzIzvQALS2RSKT1fslkssnvaeyMzdm7KfsDAAAAAAAAAAAAAAAAZFKHC9yaG4W1loZis9rmrXxPbe9tzPO1td8BAAAAAAAAAAAAAAAAQG06TOA2ZcqUtN9z1apVsXXr1kgkEjWisqpxWm3XevbsGb179468vLzIzc2NTp06RVlZWZSVlcW2bdvi3XffjbKyshrvq2vfyhkSiUSMHz8+cnJyWvJRAQAAAAAAAAAAAAAAAFpchwnc5syZk7Z77dq1K375y1/G888/X+OUtcqfK+OzrKysGD9+fBxzzDExfvz4GD58eAwZMiRyc3MbvM/mzZtjzZo1sXz58li6dGkUFhbGu+++m7rPvveq/L6kpCSuvvrqmDx5cos8LwAAAAAAAAAAAAAAAEBr6DCBW7q8/vrrcckll8S6desi4sO4bN/YbMyYMTFz5sw46aSTonfv3s26V9++faNv376pUC2ZTMaLL74Y9913X/zlL3+JXbt2pUK3ytPbIiLefPPNOO+88+LLX/5yfPOb39yv5wUAAAAAAAAAAAAAAABoLVmZHqA9eeKJJ+Kcc86JtWvXVjs1rWrcNm7cuPjDH/4Q9913X3zuc59rdtxWm0QiERMnToxrrrkmnnjiibj44oujS5cuqbgtmUymvioqKuKWW26JSy+9NEpLS1tsBgAAAAAAAAAAAAAAAICWInBrpMLCwpg1a1bs3LkzdWpaRKTCss6dO8cVV1wRd999d3z0ox9t9Xl69uwZ3/rWt+KBBx6IKVOmVDvBreqpbn/729/i0ksvjYqKilafCQAAAAAAAAAAAAAAAKApBG6N8Oqrr8asWbNiz549qYisUjKZjP79+8ef//zn+PznP1/jemsbPHhw3HbbbXHeeedVO8kt4sP47h//+EdcccUVaZ0LAAAAAAAAAAAAAAAAoCECtwbs3bs3vvvd78b7779fa9x2+OGHxx133BGjRo3K0IQRWVlZ8R//8R9xySWXVIvcqn5/3333xV//+teMzQgAAAAAAAAAAAAAAACwL4FbA26++eZ49dVXa43bunbtGjfffHMMGDAgQ9NVd9lll8UnPvGJVNhWqTJyu/rqq6OkpCSDEwIAAAAAAAAAAAAAAAB8SOBWjx07dsQf//jHVCyWTCZTfyYSifjWt74VI0aMyOSINVx99dVx6KGHRsSHYVul9957L26//fZMjQYAAAAAAAAAAAAAAABQjcCtHnfddVe8//77ERE1TkUbOnRofP7zn8/UaHXKy8uLyy+/vFrYFvFh7HbHHXfErl27MjQdAAAAAAAAAAAAAAAAwIcEbvW47777qkVtER+Gbl/4whciK6tt/vo++clPRp8+fSKi5ilu27dvj8cffzxTowEAAAAAAAAAAAAAAACktM1Cqw1YtWpVrFmzJiJqnt6WSCTilFNOydRoDcrJyYkTTjihxilulRYsWJDmiQAAAAAAAAAAAAAAAABqErjV4emnn67xWmUwNmLEiOjdu3e6R2qS/Pz8Gq9Vnub2zDPPZGAiAAAAAAAAAAAAAAAAgOoEbnVYuXJlra8nEon4yEc+kuZpmu7II4+s9nPV09y2bdsWW7ZsSfdIAAAAAAAAAAAAAAAAANUI3Orw2muv1XmtX79+aZykeRqasb7nAwAAAAAAAAAAAAAAAEgHgVsdNm3aFIlEotZr3bp1S/M0TZeXl1fv9U2bNqVpEgAAAAAAAAAAAAAAAIDaCdzq8P7779d5rbS0NI2TNE9ZWVm91+t7PgAAAAAAAAAAAAAAAIB0ELjVob4AbNu2bekbpJnee++9eq9/8MEHaZoEAAAAAAAAAAAAAAAAoHYCtzpkZ2fXeW3VqlVpnKR5GpqxvucDAAAAAAAAAAAAAAAASAeBWx26d+9e47VEIhHJZDKWLVsWZWVlGZiq8V544YV6r3fr1i1NkwAAAAAAAAAAAAAAAADUTuBWhz59+kQymUz9XPX73bt3x9NPP52JsRptwYIF9V7v27dvmiYBAAAAAAAAAAAAAAAAqJ3ArQ7Dhw+v9/qdd96Zpkma7vnnn4/i4uLUiXO1aej5AAAAAAAAAAAAAAAAAFqbwK0Oo0aNqvFaMplMRWNPP/10LFq0KAOTNexXv/pVjdcSiUTq++7du8fAgQPTORIAAAAAAAAAAAAAAABADQK3OkyfPr3Oa5WR2w9/+MPYuXNnGqdq2J133hnPP/98rae3VQZ6BQUF1YI3AAAAAAAAAAAAAAAAgEwQuNVh1KhRcfjhh0dE9dPPqkZja9asiX/7t3+L8vLytM9Xm6Kioviv//qvBuO1//W//leaJgIAAAAAAAAAAAAAAACom8CtHp/97GdrnIIW8eFJaMlkMp544om49NJLY/fu3RmY8ENPPfVUXHLJJbFnz57UjJWqBm89e/aMU089Ne3zAQAAAAAAAAAAAAAAAOxL4FaPz372s9G1a9eIiBqnolWN3BYuXBjnnHNOrFq1Ku0zJpPJ+O1vfxtf+cpXYteuXamZaluXSCTinHPOidzc3LTPCQAAAAAAAAAAAAAAALAvgVs9evfuHRdffHGtwVhE9cituLg4zjzzzLj++utj586daZlv8eLF8ZnPfCauu+66KC8vrxHhRVQP83r37h1f/vKX0zIbAAAAAAAAAAAAAAAAQEMEbg246KKLYtiwYRFR8xS3iA8jt4iIsrKy+O///u847rjj4pe//GW89dZbLT7P3r1745FHHonzzjsvvvjFL8by5curzVDf6W3f/e53o3v37i0+EwAAAAAAAAAAAAAAAEBzZGd6gLYuNzc3rrvuujj77LOjtLQ0dWJbVfsGZiUlJXHrrbfGrbfeGqNGjYoZM2bEpEmTYvz48dGzZ88m3T+ZTMYbb7wRL774YhQWFsaTTz6ZOiGuco664rbKWROJRJx++ulxxhlnNOt3AAAAAAAAAAAAAAAAANAaBG6NMHLkyLj22mvj3/7t31LBWF2R276x2YoVK6K4uDi1rnfv3jFkyJDo27dv9O7dO7p16xY5OTnRqVOn2LNnT5SWlkZJSUls3bo11q9fH2vXro09e/ZUu0+l+k5tq3ra3Pjx4+PKK69sgd8EAAAAAAAAAAAAAAAAQMsRuDXSqaeeGjt37owf/vCHERF1Rm6V16rGZ1XXbd26Nd59991G3bOhcK2261XXJJPJGDlyZPzud7+LLl26NOqeAAAAAAAAAAAAAAAAAOmSlekB2pPPfvaz8Ytf/CJycnIionpsVlVl1Fb1VLeqX1Wv1/dVeY+qX1X3r03VNccee2zMmTMnevTo0dK/CgAAAAAAAAAAAAAAAID9JnBrok984hNx2223xaGHHlotYKtLY6K1+r7q2mNf+8Zz55xzTvzhD3+Inj17tvwvAQAAAAAAAAAAAAAAAKAFCNya4ZhjjokHH3wwPvGJT9SI1hrS2NPbGgraKu0bwvXp0yf++7//O370ox9Fdnb2/j8sAAAAAAAAAAAAAAAAQCsRuDVTjx494pe//GXMnj07Ro4cmYrR9j19rTXUdsJbTk5OXHTRRfHII4/Exz/+8Va7NwAAAAAAAAAAAAAAAEBLccTXfsrPz4958+bF/PnzY/bs2bFkyZKIqPtEt4ZOZKtNfft07949PvOZz8T5558f/fv3b/LeAAAAAAAAAAAAAAAAAJkicGsBiUQiTj755Dj55JNj+fLl8eCDD8b8+fNjw4YN1dZU/bOpqoZx2dnZUVBQEKeeemqceOKJ0a1bt/17AAAAAAAAAAAAAAAAAIAMELi1sDFjxsSYMWPie9/7XrzxxhtRVFQUL7zwQrz66qvx5ptvxt69e5u8Z69eveIjH/lIHH300TF16tSYNGlSdO/evRWmBwAAAAAAAAAAAAAAAEgfgVsrGj58eAwfPjw+//nPR0TE3r17Y926dbFp06bYsmVLbNu2LUpLS6O0tDTKy8sjNzc3OnfuHHl5edGnT5/o27dv9O/fP3r37p3hJwEAAAAAAAAAAAAAAABoeQK3NMrOzo6hQ4fG0KFDMz0KAAAAAAAAAAAAAAAAQMZlZXoAAAAAAAAAAAAAAAAAAA5MAjcAAAAAAAAAAAAAAAAAMkLgBgAAAAAAAAAAAAAAAEBGCNwAAAAAAAAAAAAAAAAAyAiBGwAAAAAAAAAAAAAAAAAZIXADAAAAAAAAAAAAAAAAICMEbgAAAAAAAAAAAAAAAABkhMANAAAAAAAAAAAAAAAAgIwQuAEAAAAAAAAAAAAAAACQEQI3AAAAAAAAAAAAAAAAADJC4AYAAAAAAAAAAAAAAABARgjcAAAAAAAAAAAAAAAAAMgIgRsAAAAAAAAAAAAAAAAAGZGd6QFayujRoxu1LpFIxPLly1t0z/akKc8PAAAAAAAAAAAAAAAA0Jo6TOCWTCbbxZ4AAAAAAAAAAAAAAAAA/FOHCdwi/nk6WX2aE6w1tGd7ItgDAAAAAAAAAAAAAAAA2pIOFbhF1B1x7U+o1hHCsI4U6gEAAAAAAAAAAAAAAAAdQ1amBwAAAAAAAAAAAAAAAADgwCRwAwAAAAAAAAAAAAAAACAjsjM9QEtLJBLtYk8AAAAAAAAAAAAAAACAA12HC9ySyWS72BMAAAAAAAAAAAAAAADgQNdhArcpU6a0iz0BAAAAAAAAAAAAAAAA+KcOE7jNmTOnXewJAAAAAAAAAAAAAAAAwD9lZXoAAAAAAAAAAAAAAAAAAA5MAjcAAAAAAAAAAAAAAAAAMkLgBgAAAAAAAAAAAAAAAEBGCNwAAAAAAAAAAAAAAAAAyAiBGwAAAAAAAAAAAAAAAAAZIXADAAAAAAAAAAAAAAAAICMEbgAAAAAAAAAAAAAAAABkhMANAAAAAAAAAAAAAAAAgIwQuAEAAAAAAAAAAAAAAACQEQI3AAAAAAAAAAAAAAAAADJC4AYAAAAAAAAAAAAAAABARgjcAAAAAAAAAAAAAAAAAMiI7EwP0JbddNNNsWDBgigoKIj8/PyYPHlydOnSJdNjAQAAAAAAAAAAAAAAAHQIArd6VFRUxLJly2L58uXx+9//PrKzs2P8+PGRn58fBQUFMX78+MjO9isEAAAAAAAAAAAAAAAAaA51ViMlk8nYs2dPPP/88/H888/HjTfeGF26dInJkyengrcxY8ZkekwAAAAAAAAAAAAAAACAdkPg1kiJRCIi/hm6Vdq1a1c89dRT8dRTT0VERM+ePWPq1KkxderUKCgoiCOOOCIjswIAAAAAAAAAAAAAAAC0BwK3Rkomk5FIJFKhW9XXK5WUlMTf/va3+Nvf/hYREX379k2d7pafnx/9+/dP68wAAAAAAAAAAAAAAAAAbZnArQmqxmwR0WDwtmnTpnjwwQfjwQcfjIiIwYMHp053mzp1avTu3bv1hwYAAAAAAAAAAAAAAABoowRu+6GpwduaNWvirbfeinvuuScSiUQceeSRqRPepkyZEt26dUvL3AAAAAAAAAAAAAAAAABtgcCtkaqGa/uGbXW9Xl/wlkwm49VXX42VK1fG7bffHp06dYqxY8emTnibOHFi5ObmtvBTAAAAAAAAAAAAAAAAALQdArd6DBw4MA4++ODYtm1b6rWGTmmr7/V935tMJlNr9u7dG0uXLo2lS5fGLbfcErm5uXHMMcdEQUFB5Ofnx9FHHx1ZWVkt9GQAAAAAAAAAAAAAAAAAmSdwq8eZZ54ZZ5xxRqxYsSKKioqisLAwFi9eHLt27UqtaW7w1tD7SktLY9GiRbFo0aKIiOjWrVtMnjw5FbyNHDlyv58PAAAAAAAAAAAAAAAAIJMEbg1IJBIxZsyYGDNmTHzpS19KnbRWWFgYRUVFsXTp0tizZ0+19fue0labhk5323fNzp0744knnognnngiIiJ69eoVU6dOjYKCgigoKIhBgwbt97MCAAAAAAAAAAAAAAAApJPArYmys7Nj0qRJMWnSpJg1a1bs3r07Fi9enAreVqxYERUVFRHR/NPdGvPed999Nx555JF45JFHIiKif//+kZ+fn/rq16/ffj8rAAAAAAAAAAAAAAAAQGsSuO2nLl26xLRp02LatGkREbF9+/ZYtGhRFBUVRWFhYaxatSq1tjWDtw0bNsS8efNi3rx5ERExbNiwKCgoiPz8/Jg6dWr07Nmz+Q8JAAAAAAAAAAAAAAAA0AoEbi2sZ8+eccIJJ8QJJ5wQERGbNm1KxW6LFi2KDRs2pNa2ZvC2atWqWL16ddx1112RlZUVI0eOTAVv06dP369nBAAAAAAAAAAAAAAAAGgJArdW1q9fvzj99NPj9NNPj4iIt956KwoLC1PB23vvvZda21rBW3l5eaxYsSJWrFgRf/zjH2P58uX7/VwAAAAAAAAAAAAAAAAA+0vglmaDBw+OwYMHx9lnnx0REcXFxakT3hYvXhzvv/9+am1rnvAGAAAAAAAAAAAAAAAAkGkCtwwbNWpUjBo1Ki644IIoLy+Pl156KQoLC6OoqCiWLFkSZWVlqbX7Rmv1BWtVr+0bugEAAAAAAAAAAAAAAAC0BQK3NqRTp05xzDHHxDHHHBNf+9rXorS0NJ5//vnUCW/Lly+P8vLyiGh67CZyAwAAAAAAAAAAAAAAANoagVsb1rlz5/joRz8aH/3oRyMiYufOnbFo0aLUCW+vv/56hicEAAAAAAAAAAAAAAAAaD6BWzvSvXv3OO644+K4446LiIgNGzbETTfdFPfff3/qZLf6TnIDAAAAAAAAAAAAAAAAaEsEbu1IMpmMZcuWpU5we+GFF2L37t2pawAAAAAAAAAAAAAAAADticCtjVu1alUqaHv22Wdj+/btqWuiNgAAAAAAAAAAAAAAAKA9E7i1MRs3bozCwsLU1+bNm1PX9g3aEolEndfqWgcAAAAAAAAAAAAAAADQVgjcMqykpCQWLVqUCtrWrFmTulZf0FbXmvrWAgAAAAAAAAAAAAAAALQlArc02717dyxevDgVtBUXF6citZYO2irXJhKJGDVqVOTn50dBQcH+PgIAAAAAAAAAAAAAAABAixC4tbLy8vJYunRpFBYWRlFRUSxZsiT27t0bEa0XtEVEDBkyJAoKCiI/Pz+mTp0avXr12p/HAAAAAAAAAAAAAAAAAGhxArdWUFxcnDqhbfHixbFr167UtYaituYGbf369Uud0FZQUBCHHXbY/jwCAAAAAAAAAAAAAAAAQKsTuLWAt956KxW0LVq0KLZt25a61txT2hpad9BBB8Wxxx6bitqOOOKI/XgCAAAAAAAAAAAAAAAAgPQTuDXD5s2bo6ioKAoLC6OoqCjefvvt1LXWCtq6du0aEydOTJ3QNmbMmFrfAwAAAAAAAAAAAAAAANBeCNwaYefOnbFo0aJU0PbGG2+krjU3aKttbdV12dnZMW7cuFTQNn78+MjJydmfxwAAAAAAAAAAAAAAAABoUwRu9fj73/8eN910UyxbtiwqKioiomWDtqprE4lEjB49OvLz8yM/Pz+mTJkSeXl5+/sIAAAAAAAAAAAAAAAAAG2WwK0er7zySrz00ks1Xq/v5LX61u27dsiQIVFQUBD5+fkxderU6NWr135ODBG/+c1v4oYbbsj0GDU8+uijMWTIkEyPAQAAAAAAAAAAAAAAQBsicGuElgra+vXrF/n5+VFQUBAFBQVx2GGHteygAAAAAAAAAAAAAAAAAO2IwK2R6oraIqqHbVXXHXTQQXHsscemorYjjjiiVWcEAAAAAAAAAAAAAAAAaE8EbvspkUikorauXbvGxIkTUye0jRkzptZT3QAAAAAAAAAAAAAAAAAQuDVb1bBt9OjR8Y1vfCOmT58eOTk5GZ4MAAAAAAAAAAAAAAAAoH0QuDVTMplMnc5WXFwc3/jGN2Ls2LGRn58f+fn5MWnSpMjNzc3wlAAAAAAAAAAAAAAAAABtl8BtP1Se4BYRUV5eHkuXLo2XXnopbrnllsjNzY1jjjkmCgoKoqCgII4++uhUEAcAAAAAAAAAAAAAAACAwK1FVIZryWQyFb2VlpbGokWLYtGiRXHddddF9+7d49hjj00Fb8OHD8/kyAAAAAAAAAAAAAAAAAAZJ3BrpKqnr1U9ua3y50QiUeOEtqrrduzYEQsXLoyFCxdGRMQhhxySit0KCgqif//+rTg9VHf77bfH1KlTMz0GAAAAAAAAAAAAAAAABziBWz169+4d2dnZsXfv3tRr+4ZslRHbvtFbQ8Hbli1b4qGHHoqHHnooIiIGDx4c+fn5UVBQEFOnTo1evXq1+PMAAAAAAAAAAAAAAAAAtCUCt3qce+65ceaZZ8Zzzz0XRUVFUVRUFMXFxalQrb6IranB25o1a+Ktt96KuXPnRiKRiJEjR6aCtylTpkTXrl1b4xEBAAAAAAAAAAAAAAAAMkbg1oC8vLyYMWNGzJgxIyIitm3bFosWLYrCwsIoLCyMNWvWpNa2VPCWTCZjxYoVUVxcHLNnz45OnTrF+PHjo6CgIAoKCmL8+PGRne2vDgAAAAAAAAAAAAAAAGjfVFJNdPDBB8dJJ50UJ510UkREbNy4MRW7FRUVxcaNG1Nr9yd4SyaTqTV79+6NF154IV544YW48cYbo2vXrjF58uRU8DZq1KhWeVYAAAAAAAAAAAAAAACA1iRw20+HHnponHnmmXHmmWdGRMTq1atTsduiRYuipKQktbaxwVt96yIiPvjgg3jyySfjySefjIh/RndTp05NBW+DBw9u0WcEAAAAAAAAAAAAAAAAaA0CtxY2bNiwGDZsWJx77rmRTCZjxYoVUVRUFIWFhbF48eLYtWtXam1dIVtDp7tVrqv03nvvxfz582P+/PkREdG/f//Iz8+PgoKCyM/Pj759+7b0YwIAAAAAAAAAAAAAAADsN4FbK0okEjFmzJgYM2ZMfOlLX4q9e/fG0qVLUye8LV26NPbs2VNtfdWQrbbT3Wpbt++aDRs2xLx582LevHkRETF8+PBU8DZ16tTo3r17iz8rAAAAAAAAAAAAAAAAQFMJ3NIoOzs7Jk2aFJMmTYpZs2bF7t27Y/HixVFYWBiFhYVRXFwcFRUVEVF/xNbU4O3111+PN954I+68887o1KlTvPLKK63xeAAAAAAAAAAAAAAAAABNInDLoC5dusS0adNi2rRpERGxffv2WLRoUeqEt1WrVqXW7k/wlkwmU2vKy8tb5VkAAAAAAAAAAAAAAAAAmkrg1ob07NkzTjjhhDjhhBMiImLTpk2p2G3RokWxYcOG1NraIrbavq9cW9vrAAAAAAAAAAAAAAAAAJkkcGvD+vXrF2eccUacccYZERGxZs2aKCoqisLCwli0aFG89957jdonmUzWOP0NAAAAAAAAAAAAAAAAINMEbu3IkCFDYsiQIXH22WdHRERxcXHccccdcf/990d5eXlEOKUNAAAAAAAAAAAAAAAAaD8Ebu3Mxo0bo7CwMPW1efPmiBC2AQAAAAAAAAAAAAAAAO2PwK2NKykpiUWLFqWCtjVr1qSuidoAAAAAAAAAAAAAAACA9kzg1sbs3r07Fi9enAraiouLUyHbvkFbIpFIfS92AwAAAAAAAAAAAAAAANobgVuGlZeXx9KlS6OwsDCKiopiyZIlsXfv3oioP2irJGyjufbu3RtLly6Nl19+OZYtWxZr166N9evXx86dO2P37t2Rk5MTXbp0iby8vDj00EPjsMMOi8GDB8eYMWNi7NixMWjQoEw/AgAAAAAAAAAAAAAAAO2cwC0DiouLo6ioKAoLC+O5556LXbt2pa41FLU1NmirLYaDSr/61a/ijTfeiB07dtS5prS0NEpLS6OkpCTefvvtGtcHDhwYH//4x+Okk06KKVOmtOa4AAAAAAAAAAAAAAAAdFACtzRYu3ZtFBYWpk5p27ZtW+paS57SVl8Ml52dHePGjYuCgoImTE5HtWTJkv3eY926dTFnzpyYM2dODB8+PD7/+c/HzJkzIzc3d/8HBAAAAAAAAAAAAAAA4IAgcGsFW7ZsqRa0VT39qjWDtqrvTSQSMXr06MjPz4+CgoKYPHly5OXlNeUxoNHeeOONuOqqq+L3v/99XH755XH66adneiQAAAAAAAAAAAAAAADaAYFbC9i5c2csWrQoFbS98cYbqWvpCtoiIoYOHRoFBQWRn58fU6dOjYMPPriRTwAtY/369fGd73wnHn744bj66qujb9++mR4JAAAAAAAAAAAAAACANkzg1gxlZWXx/PPPR1FRURQWFsayZcuioqIiItIbtB122GGRn5+fOqXt0EMPbcpjQKt5/PHH44wzzogbb7wxjjnmmEyPAwAAAAAAAAAAAAAAQBslcGuEZDIZL7/8chQWFkZhYWG8+OKLUVZWlrq2r33DtJYK2g4++OCYOnVqKmgbOnRoE54C0mvr1q1x/vnnxy9+8Ys48cQTMz0OAAAAAAAAAAAAAAAAbZDArR7PPvtszJ49O5577rnYuXNn6vWGTmlrqaAtLy8vJk+eHAUFBZGfnx+jR49uyviQcaWlpfGtb30rbrjhhvjYxz6W6XE6lN27d8cLL7yQ6TFoQyZMmBBZWVmZHgNopoqKiliyZEmmxwAADgA+O0D75rMDAJAuPjtA++azAwCQLj47QPvmswNA+9XYbqk9EbjV49lnn42FCxfWeL2hMK0+9cVwOTk5MWHChNQJbePGjYvsbH9FtKxhw4bFiBEj4sgjj4wjjzwyBg4cGD169Iju3btHjx49IpFIRGlpabz33nuxcePGeO2112LZsmXxzDPPxPr165t8vz179sSll14ad9xxR4wbN64VnujA1RH/RwngQOa/6wAAQGP47AAAADSGzw4AAEBj+OwAQFuhnmqElgzaqr63U6dOMXr06NQJbZMmTYouXbrs37Cwj7y8vCgoKIgZM2bEjBkz4rDDDmvwPTk5OdG9e/cYNGhQTJ48OfX6ihUrYu7cuTFv3rzYtWtXo2coLS2Nyy+/PO6///7o2bNns54DAAAAAAAAAAAAAACAjkfg1kgtEbRFRHzkIx+J/Pz8yM/Pj6lTp0aPHj1abEaoauzYsfG5z30uPvnJT7ZYODl69Oj44Q9/GF/72tfi//7f/xv33HNPo9+7fv36uOqqq+IXv/hFi8wCAAAAAAAAAAAAAABA+ydw208NBW2HH354FBQUpE5p69OnTzrH4wA0ZcqUuPfee2Ps2LGtdo++ffvGNddcEyeffHJ8+9vfjm3btjXqfQ8++GCcc8451U6FAwAAAAAAAAAAAAAA4MAlcGuihoK2Qw45JKZOnZoK2gYNGpTO8SDy8/PTdq9p06bFPffcExdccEGsX7++Ue/52c9+FnPnzm3lyQAAAAAAAAAAAAAAAGgPBG6NVDVsqxq0de/ePaZMmZIK2kaMGJGJ8SBjBg8eHLfddlt87nOfi82bNze4funSpbF48WKnuLWA2oJbANov/10HAAAaw2cHAACgMXx2AAAAGsNnB4D2qWrX1FEI3Bqp8i+/c+fOMXHixMjPz4+CgoIYO3ZsZGVlZXg6yKxBgwbFr3/96zj//POjvLy8wfVz5swRuO2nLl26xFFHHZXpMQBoIVlZWTFx4sRMjwEAALRxPjsAAACN4bMDAADQGD47ALRfy5Yti927d2d6jBYlcGtAdnZ2jB07NvLz8yM/Pz8mTpwYubm5mR4L2pwpU6bEF77whbjtttsaXPv3v/89Pvjgg8jLy0vDZAAAAAAAAAAAAAAAALRVArd6fOYzn4kLL7wwunXrlulRoF249NJL47777osdO3bUu2737t3x5JNPxkknnZSmyQAAAAAAAAAAAAAAAGiLsjI9QFt22GGHidugCbp37x5nn312o9Y+++yzrTwNAAAAAAAAAAAAAAAAbZ3ADWhRZ5xxRqPWLVmypHUHAQAAAAAAAAAAAAAAoM0TuAEtasSIETFw4MAG17366qtRUVGRhokAAAAAAAAAAAAAAABoqwRuQIubOHFig2v27NkTmzdvTsM0AAAAAAAAAAAAAAAAtFUCN6DFfeQjH2nUuvXr17fyJAAAAAAAAAAAAAAAALRlAjegxR1++OGNWrd9+/ZWngQAAAAAAAAAAAAAAIC2TOAGtLgePXo0at2uXbtaeRIAAAAAAAAAAAAAAADaMoEb0OI6d+7cqHWlpaWtPAkAAAAAAAAAAAAAAABtmcANaHGNDdcaG8IBAAAAAAAAAAAAAADQMQncgBa3Y8eORq3r2rVrK08CAAAAAAAAAAAAAABAWyZwA1rchg0bGrWue/furTwJAAAAAAAAAAAAAAAAbZnADWhxr7/+eqPWDRgwoJUnAQAAAAAAAAAAAAAAoC3LzvQALeW8887L9AjtQiKRiNtuuy3TY9DBvfDCCw2uycnJiUMPPTQN0wAAAAAAAAAAAAAAANBWdZjA7dlnn41EIpHpMdq0ZDLpd0SrW7lyZaxbt67BdcOHD4+sLIdIAgAAAAAAAAAAAAAAHMg6TOBWKZlMZnqENknYRro88MADjVo3YcKE1h0EAAAAAAAAAAAAAACANq/DBW5CLsicnTt3xt13392otZMnT27laQAAAAAAAAAAAAAAAGjrOlzg5gS32gn/SIfrr78+duzY0eC6nJyc+NjHPtb6AwEAAAAAAAAAAAAAANCmZWV6AKBjWLx4cdxxxx2NWjtt2rTo0aNHK08EAAAAAAAAAAAAAABAWydwA/bb2rVr4/LLL4/y8vJGrT/33HNbeSIAAAAAAAAAAAAAAADag+xMD9DSEolEWu+XTCYbXNNSMzXmXi15P9qPhQsXRp8+fWLcuHFpv/dbb70VF1xwQWzevLlR60eOHBn/+q//2spTAQAAAAAAAAAAAAAA0B50qBPckslk2r/qkkgkUl8tMVttezb190DHtWzZspg5c2ZccsklsXjx4rTd9+mnn46ZM2fG+vXrG/2eb3/72604EQAAAAAAAAAAAAAAAO1JhznBrbi4OK33e+yxx+LKK6+MLVu2RERUi9AqVb6WnZ0dI0eOjPHjx8fw4cNjyJAh0bdv3zjkkEMiLy8vcnNzo1OnTlFWVhZlZWWxbdu2ePfdd2PdunXx5ptvxooVK2LJkiWpe+0bzlW+lkwmI5FIxBlnnBHf//7346CDDkrb74O2YeHChbFw4cIYO3ZszJw5M0499dTo2bNni99n8+bNcf3118c999zTpHjyhBNOiBkzZrT4PAAAAAAAAAAAAAAAALRPHSZwS5cPPvggfvCDH8QjjzwSEVEt7qkaneXk5MTxxx8fJ598ckyfPj3y8vIa3Ltz587RuXPn6NGjRwwaNCjGjx9f7frKlStj4cKFMW/evFizZk2Ne1Z+/8ADD8RTTz0VP/nJT2L69On7/9C0O6+88kq88sor8eMf/zj+5V/+JWbMmBHTpk2LQYMG7de+xcXFMXfu3Ljvvvti165dTXpvv3794oc//OF+3R8AAAAAAAAAAAAAAICOReDWBO+880585StfiZUrV9YZtuXl5cUXv/jFOP/886N3794tev8RI0bEiBEj4qtf/Wo89dRTccMNN8SSJUtSJ7pVRm7JZDK2bNkSX/3qV+N73/tenHfeeS06B+1HWVlZPP744/H4449HRETfvn1j3LhxceSRR8awYcPi8MMPjz59+kSvXr2iS5cu0blz56ioqIjS0tJ477334p133ok33ngjli1bFk899VSsX7++WXPk5OTEddddF3379m3JxwMAAAAAAAAAAAAAAKCdE7g10ttvvx3nnHNObNq0qdppaZWSyWSceOKJ8Z//+Z/Rp0+fVp9n2rRpMW3atPjLX/4SP/7xj+Pdd9+tFrlFRJSXl8dPfvKT2L59e8yaNavVZ6Lt27x5cyxYsCAWLFiQtntmZ2fHr3/965g0aVLa7gkAAAAAAAAAAAAAAED7kJXpAdqDkpKSuOiii2Ljxo0REdXitmQyGdnZ2XHllVfG9ddfn5a4rapPfOITcf/998eECROqneBWOWcymYwbb7wx5s6dm9a5ICKic+fO8etf/zpOOOGETI8CAAAAAAAAAAAAAABAGyRwa4QrrrgiVq1aVeupbZ07d46bbropzj777AxNF9GvX7+4/fbb41/+5V/qjNyuuuqqKC4uztiMHHj69+8fd911V5x44omZHgUAAAAAAAAAAAAAAIA2SuDWgL/+9a/x6KOPpuK2ynCsMiT76U9/GtOnT8/kiBERkZubGzfddFOMHj06IqJG5LZ37974/ve/H+Xl5ZkckwPEmWeeGfPmzYuxY8dmehQAAAAAAAAAAAAAAADaMIFbPcrLy+PnP/956ueqp6MlEok4++yz4+STT87ghNV17tw5rr/++ujcuXNEVI/cIiKKi4tj3rx5mRqPVrTv6YKZMn78+Jg9e3b89Kc/jV69emV6HAAAAAAAAAAAAAAAANo4gVs9HnroodiwYUO1qK3SQQcdFN/+9rczOF3tBg0aFF/60peqhW0RH8Zut956a4YmozVdfPHFMXv27Lj44ovjqKOOiqys9P2fdqdOnWLGjBnxu9/9LubOnRsFBQVpuzcAAAAAAAAAAAAAAADtW3amB2jL/vSnP9V4rerpbT169MjAVA07//zz4w9/+EOUlpbWiPPWrFkThYWFIqQOJjc3NwoKCqKgoCC+/e1vx3vvvRfPPvtsvPzyy/HKK6/E8uXLo6SkpMXul5eXF1OmTIlp06bFKaecEn379m2xvQEAAAAAAAAAAAAAADhwCNzqsHXr1njppZeqndpW1ac+9ak0T9R4Bx10UHz84x+Pv/71r7XOv2DBAoFbB9erV6846aST4qSTTkq99tZbb8Xrr78e69evj/Xr18eGDRtiw4YNsWPHjti1a1fqq7y8PHJzc6Nz587RrVu36Nu3b/Tr1y8GDBgQI0aMiJEjR8aIESMiNzc3g08IAAAAAAAAAAAAAABARyBwq8M//vGPqKioqHECWkTEgAEDYujQoZkbrhGmTZsWf/3rX6u9Vvks//jHPzI0FZk0ePDgGDx4cKbHAAAAAAAAAAAAAAAAgJSsTA/QVq1YsaLGa5Wh26hRozIwUdOMHj262s/JZDL1/dq1a+P9999P90gAAAAAAAAAAAAAAAAA1Qjc6vD666/XeW3gwIFpnKR5BgwYUO/1+p4PAAAAAAAAAAAAAAAAIB0EbnVYu3ZtJBKJWq917949zdM0XUMzrlu3Lk2TAAAAAAAAAAAAAAAAANRO4FaHnTt31nlt7969aZykecrLy+u9Xt/zAQAAAAAAAAAAAAAAAKSDwK0O77//fp3X2kMctmPHjnqv1/d8AAAAAAAAAAAAAAAAAOkgcKtDMpms89qbb76ZvkGaac2aNfVer+/5AAAAAAAAAAAAAAAAANJB4FaH7t2713gtkUhEMpmM5cuXZ2Cipnn55Zfrvd6tW7c0TQIAAAAAAAAAAAAAAABQO4FbHQ4++OBqP1c98ey9996Ll156Kc0TNc0//vGPeq/v+3wAAAAAAAAAAAAAAAAA6SZwq8OwYcOqRW37mjt3bhqnaZq1a9dGYWFhJBKJOtcMGzYsjRMBAAAAAAAAAAAAAAAA1CRwq8ORRx5Z6+uJRCKSyWQ8+OCDsXbt2jRP1Tg33XRTVFRURMSHJ89Vjd2ys7MFbgAAAAAAAAAAAAAAAEDGCdzqUFBQUOO1qie6lZWVxZVXXpnOkRrlueeei/vvv7/W09uSyWQkEok45phjIjc3NwPTAQAAAAAAAAAAAAAAAHxI4FaHyZMnR7du3SKi+ulnlZFYMpmMp59+On7zm99kasQaNm7cGN/85jdTIV7VIK+qj33sY2mcCgAAAAAAAAAAAAAAAKB2Arc6ZGdnx+mnn15rJFY1crvpppvi1ltvzcCE1W3cuDHOO++82LJlS2q2SlUDvezs7DjjjDMyMSIAAAAAAAAAAAAAAABANQK3enzhC19IxWFVI7GI6pHbL3/5y7jiiiuirKwsE2PG4sWL46yzzoo1a9bUmLNS5bwnn3xyHHLIIWmeEAAAAAAAAAAAAAAAAKAmgVs9hg8fHmeeeWatp7hFVI/c/t//+39xxhlnRFFRUdrm27lzZ1x77bVx/vnnp05uq5yrUtXgLScnJy699NK0zQcAAAAAAAAAAAAAAABQH4FbA771rW9Fjx49IqLmKW4R1SO31atXx4UXXhgXXnhhPPnkk6020+bNm+OGG26I4447LubMmRPl5eW1xm37znjBBRfEoEGDWm0uAAAAAAAAAAAAAAAAgKbIzvQAbV3fvn3j6quvjssvv7zWwC3iw4Cs8vuioqIoKiqK/v37xwknnBAf+9jHYsKECdG1a9dmz/HWW2/FM888EwsXLoxnnnkmysvLUzFbXXFbZXiXSCTiqKOOcnobAAAAAAAAAAAAAAAA0KYI3Brh5JNPjgsuuCBmz56disb2VRmSVb2+YcOGuP322+P222+PTp06xfDhw+OII46IIUOGRN++faN3797RrVu3yMnJiU6dOsWePXuitLQ0SkpKYuvWrbF+/fpYs2ZNFBcXx3vvvVftXhHVT5SrLW6r1Lt377juuusiO9tfNwAAAAAAAAAAAAAAANB2KJ4a6d///d+jpKQk5s2bV+eJafWFZ3v37o1XX301Vq5c2eR71xev1RbbVZ2vZ8+e8fvf/z4GDhzY5PsCAAAAAAAAAAAAAAAAtCaBWxP8+Mc/jtzc3Lj77rtrnNZWVdXQbd8Yrbb1Dam6x773qGttMpmMvn37xs033xyjRo1q8j0BAAAAAAAAAAAAAAAAWltWpgdoT7KysuLKK6+M733ve9GpU6eIqBmxVVUZtO0bvDX1a9+9GhO3jR49OubOnRtHHXVUS/8aAAAAAAAAAAAAAAAAAFqEwK0ZLrzwwrjrrrti8ODBdZ7Wtq99A7WmftVn39PkLrzwwrj77rujf//+LffQAAAAAAAAAAAAAAAAAC1M4NZM48aNiwceeCAuueSS6NKlS6NDt5ZS9YS3yghu3Lhx8ac//Sm+973vRW5ubqvPAAAAAAAAAAAAAAAAALA/BG77oUuXLnHZZZfFI488Eueee24qdEsmk9UCtJYI3mrbr/JeY8aMiV/96lcxd+7cmDBhwn7fCwAAAAAAAAAAAAAAACAdsjM9QEdw6KGHxn/+53/G5ZdfHvfee2/85S9/iVdeeSV1vaUit8pT4iIievToEccff3x8+tOfjilTpuz33gAAAAAAAAAAAAAAAADpJnBrQT179owLL7wwLrzwwli7dm08+eSTsWjRonj++edjy5Yt+7V3dnZ2jBo1Ko499tjIz8+PgoKCyMnJaaHJAQAAAAAAAAAAAAAAANJP4NZKBg0aFOeee26ce+65ERHx7rvvxmuvvRZr1qyJTZs2xebNm6OkpCR2794dZWVlUV5eHrm5udG5c+fIy8uLQw45JPr16xf9+/ePj3zkIzF06NDIzvbXBQAAAAAAAAAAAAAAAHQciqk06d27d0ydOjWmTp2a6VEAAAAAAAAAAAAAAAAA2oSsTA8AAAAAAAAAAAAAAAAAwIFJ4AYAAAAAAAAAAAAAAABARgjcAAAAAAAAAAAAAAAAAMgIgRsAAAAAAAAAAAAAAAAAGSFwAwAAAAAAAAAAAAAAACAjBG4AAAAAAAAAAAAAAAAAZITADQAAAAAAAAAAAAAAAICMELgBAAAAAAAAAAAAAAAAkBECNwAAAAAAAAAAAAAAAAAyQuAGAAAAAAAAAAAAAAAAQEYI3AAAAAAAAAAAAAAAAADICIEbAAAAAAAAAAAAAAAAABmRnekBOqLS0tJYvXp1rFmzJrZs2RJbt26N999/P8rKyqKsrCwqKioyNlsikYhrr702Y/cHAAAAAAAAAAAAAAAAqCRwawG7du2Kv//971FYWBjPP/98rF69OpLJZKbHqiGZTArcAAAAAAAAAAAAAAAAgDZD4LYfXnrppbjttttiwYIFUVpaGhHRJsM2AAAAAAAAAAAAAAAAgLZI4NYMr7/+evzXf/1XPP300xFRM2pLJBKZGKtB4jsAAAAAAAAAAAAAAACgLRG4NdEtt9wS119/fZSXl6eCsdqCtrYWk7XV6A4AAAAAAAAAAAAAAAA4cAncGmnPnj3xrW99Kx577LFaw7a2FrQBAAAAAAAAAAAAAAAAtHUCt0YoLy+PSy65JJ5++ulIJpOpsE3UBgAAAAAAAAAAAAAAANB8ArdGuOaaa+Kpp56KRCLRqLit6sluAAAAAAAAAAAAAAAAANRO4NaAJ598Mv70pz81OWxzuhsAAAAAAAAAAAAAAABA/QRu9SgvL4+rrroq9XNd0dq+8Vt2dnaMGTMmRowYESNHjoxBgwZF9+7do1u3btGtW7fo1KlT6w8PAAAAAAAAAAAAAAAA0MYJ3Orx4IMPxtq1ayORSDQqbjv66KPjU5/6VJxyyinRq1evdI4KAAAAAAAAAAAAAAAA0O4I3Orx5z//uc5rVcO2vn37xne/+9047bTT0jUaAAAAAAAAAAAAAAAAQLsncKvD22+/HUuWLKn19Laqrx111FHxhz/8IQ466KBMjAkAAAAAAAAAAAAAAADQbgnc6lBUVFTr65VxWyKRiNGjR8cf//jH6NmzZ5qnAwAAAAAAAAAAAAAAAGj/sjI9QFv14osv1ngtkUikvu/UqVNce+214jYAAAAAAAAAAAAAAACAZhK41WH16tW1vl55ettnPvOZGDVqVJqnAgAAAAAAAAAAAAAAAOg4BG51WL9+fbUT2/b16U9/Oo3TAAAAAAAAAAAAAAAAAHQ8Arc67Nixo9rPVWO3Qw45JMaNG5fukQAAAAAAAAAAAAAAAAA6FIFbHXbt2lXjtWQyGYlEIsaPH5+BiQAAAAAAAAAAAAAAAAA6FoFbHbKy6v7VHHLIIWmcBAAAAAAAAAAAAAAAAKBjErjVoUePHnVe6927dxonAQAAAAAAAAAAAAAAAOiYBG51qC9wq+90NwAAAAAAAAAAAAAAAAAaR6lVh6FDh0Yymaz12gcffJDmaQAAAAAAAAAAAAAAAAA6HoFbHUaOHFnntQ0bNqRxEgAAAAAAAAAAAAAAAICOSeBWhwkTJtT6ejKZjFWrVqV3GAAAAAAAAAAAAAAAAIAOSOBWh49+9KPRtWvXiIhIJBLV/ly1alVs3749Y7MBAAAAAAAAAAAAAAAAdAQCtzp07tw5pk+fHslkMiIi9Wfl9wsXLszUaAAAAAAAAAAAAAAAAAAdgsCtHhdeeGGd1+655540TgIAAAAAAAAAAAAAAADQ8Qjc6nHMMcfElClTIplMRiKRqPbnCy+8EM8991ymRwQAAAAAAAAAAAAAAABotwRuDfg//+f/RHZ2dkREJBKJ1OvJZDKuuuqq2Lt3b6ZGAwAAAAAAAAAAAAAAAGjXBG4NGDlyZFx88cWRTCYjIlKnuEVEvP7663HVVVdlcjwAAAAAAAAAAAAAAACAdkvg1gizZs2Kf/3Xf03FbVX/vOeee+I3v/lNpkcEAAAAAAAAAAAAAAAAaHcEbo2QlZUVv/71r2PUqFG1Rm433XRT/PCHP4y9e/dmelQAAAAAAAAAAAAAAACAdkPg1kjdunWL22+/PSZMmJCK2yIiFbnNnTs3Zs6cGS+99FKGJwUAAAAAAAAAAAAAAABoHwRuTdCzZ8+YPXt2HH/88ZFMJiMiqp3ktmLFijj77LNj1qxZ8dxzz2V4WgAAAAAAAAAAAAAAAIC2LTvTA7Q3Xbp0iRtuuCHuuOOO+NnPfhZ79uyJiA9Pcksmk7FgwYJYsGBBHHbYYTF9+vSYPHlyjBo1KgYOHBh5eXkZfgIAAAAAAAAAAAAAAACAtkHgVo/jjjuu3uudOnWKsrKyVNyWSCQiIlKnu7399ttxzz33xD333JN6T9euXSMvLy9yc3NT69MpkUjEY489lvb7AgAAAAAAAAAAAAAAAOxL4FaP9evXp+K12uwbtFX+WTVc2/e9H3zwQXzwwQetMW6jZCKqAwAAAAAAAAAAAAAAAKiNwK0RaovCkslkneFb1dCtLQVldc0LAAAAAAAAAAAAAAAAkAkCt2ba9/S22tR2rS0FbwAAAAAAAAAAAAAAAACZJHBrhJY8+SxTp6gJ6wAAAAAAAAAAAAAAAIC2JivTAwAAAAAAAAAAAAAAAABwYHKCWyM4/QwAAAAAAAAAAAAAAACg5TnBDQAAAAAAAAAAAAAAAICMcIJbPQ4//PBMjwAAAAAAAAAAAAAAAADQYQnc6rFw4cJMjwAAAAAAAAAAAAAAAADQYWVlegAAAAAAAAAAAAAAAAAADkwCNwAAAAAAAAAAAAAAAAAyQuAGAAAAAAAAAAAAAAAAQEYI3AAAAAAAAAAAAAAAAADICIEbAAAAAAAAAAAAAAAAABkhcAMAAAAAAAAAAAAAAAAgIwRuAAAAAAAAAAAAAAAAAGSEwA0AAAAAAAAAAAAAAACAjBC4AQAAAAAAAAAAAAAAAJARAjcAAAAAAAAAAAAAAAAAMkLgBgAAAAAAAAAAAAAAAEBGCNwAAAAAAAAAAAAAAAAAyAiBGwAAAAAAAAAAAAAAAAAZIXADAAAAAAAAAAAAAAAAICMEbgAAAAAAAAAAAAAAAABkhMANAAAAAAAAAAAAAAAAgIzIzvQAHd2uXbti8+bNsWnTpti5c2eUlZVFaWlplJeXZ2SeYcOGxfjx4zNybwAAAAAAAAAAAAAAAICqBG4t6IMPPojnnnsunn322SguLo6VK1fGli1bMj1WNWeffbbADQAAAAAAAAAAAAAAAGgTBG77ae/evfHYY4/FAw88EE8++WS1k9mSyWQGJ6spkUhkegQAAAAAAAAAAAAAAACAFIFbM+3duzfmzp0bt956a7z99tsRUTNoa0tBWVuL7QAAAAAAAAAAAAAAAAAEbs2wZMmSuOKKK+L111+vFo7VFrS1hbCsLYV2AAAAAAAAAAAAAAAAAJUEbk00e/bs+PnPfx4VFRWRTCZrxGNtIWgDAAAAAAAAAAAAAAAAaA8Ebk1wzTXXxJ133pmK2CrjNlEbAAAAAAAAAAAAAAAAQNMJ3Brp17/+ddxxxx0R0XDYtu+pbpXqC+Hqek9j3tuYfRraHwAAAAAAAAAAAAAAACDdBG6NMH/+/Pjtb39bLRKrLThr6Hp9GorfGru30+QAAAAAAAAAAAAAAACA9kLg1oDNmzfHFVdcUe+pbftey83NjWOPPTaGDRsWffr0id69e8eTTz4Zjz76aCQSidS6yu8TiURce+21ERGxd+/e2L17d5SUlMTGjRtj9erV8eqrr8aOHTtS79n3flX3HDBgQFx88cWRm5tb6/MMGzasRX4vAAAAAAAAAAAAAAAAAPtL4NaA6667LrZv314tIquqamw2cuTImDVrVkybNi26du1abd2WLVvi0UcfrfM+n/rUp+qdY/ny5fHkk0/GAw88EKtWrapx78r5NmzYEHPmzImf/exnMWbMmCY9KwAAAAAAAAAAAAAAAEA6ZWV6gLZs9erVMW/evFRIVlXlSWrJZDJyc3PjRz/6UcybNy9OOOGEGnFbSxgzZkx85StfiYcffjj++Mc/xqRJk2o9CS6ZTMbrr78en/vc52L+/PktPgcAAAAAAAAAAAAAAABASxG41eOuu+6KioqKiIhqp7dVPTktLy8vbrnlljjnnHMiKys9v86CgoK4884742c/+1kcfPDB1eK2yvCutLQ0vvnNb8Zdd92VlpkAAAAAAAAAAAAAAAAAmkrgVoc9e/bE/fffX+P0tqpxW6dOneKWW26JqVOnZmLEOP300+O+++6Lo446qlrkVjlnRUVFXHPNNfHII49kZD4AAAAAAAAAAAAAAACA+gjc6vDcc8/Fjh07IqL66W2VPycSibjgggti8uTJmRgvpX///jFnzpyYMmVKnZHbv//7v8fy5cszOicAAAAAAAAAAAAAAADAvgRudXjiiSdqvFb1NLcBAwbEZZddls6R6pSXlxe//e1v48gjj4yIqBG57d69O77//e9HeXl5JscEAAAAAAAAAAAAAAAAqEbgVoclS5bU+nrlKWlnn3125ObmpneoeuTl5cWNN94YXbp0iYjqkVtExMqVK2P27NkZmg4AAAAAAAAAAAAAAACgJoFbLcrLy6O4uLjaiW1Vv8/Ozo6zzjorE6PVa/DgwTFr1qxqYVvEh7Hb7373uygrK8vQdAAAAAAAAAAAAAAAAADVCdxqsX79+igtLY2IqBaLVZ7eNmnSpOjdu3emxqvXF77whejbt29E1DzFraSkJB544IFMjQYAAAAAAAAAAAAAAABQjcCtFu+88069148++ugWv+fevXtbZJ/OnTvHWWedVeMUt0r33ntvi9wHAAAAAAAAAAAAAAAAYH8J3GqxcePGeq+3RuBWXl7eYnuddtppNV6rPM3t5Zdfju3bt7fYvQAAAAAAAAAAAAAAAACaS+BWi507d9Z7fejQoU3eM5FI1Hv9/fffb/KedRk+fHj06dMndd+qp7lVVFTEM88802L3AgAAAAAAAAAAAAAAAGgugVstSktL673eo0ePJu+Zk5NT7/Vdu3Y1ec/6jBo1qlrYVtXy5ctb9F4AAAAAAAAAAAAAAAAAzSFwq0VZWVm911sjcNu2bVuT96zP4MGD67y2evXqFr0XAAAAAAAAAAAAAAAAQHMI3GrRtWvXeq937969yXt26dKl3utbtmxp8p71qSvCSyaT8eabb7bovQAAAAAAAAAAAAAAAACaQ+BWi4YCtoZOeKvNwQcfXO/1TZs2NXnP+tR2YlwikYiIiJKSkha9FwAAAAAAAAAAAAAAAEBzZGd6gLaoocCttLQ0cnNzm7Rn7969672+du3aJu3XkJ07d9Z57YMPPmjRe9H+7NixI1555ZVYuXJlrFq1KtauXRubN2+OLVu2xK5du6K0tDSys7OjS5cukZeXF/369Yt+/frFsGHDYtSoUTF27NgYOnRoph8DAAAAAAAAAAAAAACAdk7gVouGArf33nsvevTo0aQ9+/XrV+/11157rUn7NaS+U9p2797dovei7du2bVsUFhZGUVFRPPfcc7Fq1apIJpP1vqesrCzKyspi+/bt8c4779S4fvjhh8f06dPjtNNOi8mTJ6dOCAQAAAAAAAAAAAAAAIDGErjV4vDDD6/3+pYtW2Lw4MFN2nPAgAGRnZ0d5eXlkUgkUnFR5ffLly9v9ry1qS+Yy8rKatF70TatXbs25s+fH48//ni8+OKLUV5e3qL7b9iwIe6+++64++67Y/DgwfGlL30pzjrrrCafbggAAAAAAAAAAAAAAMCBS+lUi0GDBkVOTk5ERK2nUq1bt67Je3bq1CkGDBhQ7bWqJ2ht2rQp1qxZ0+R9a7N79+4oLi6u80Strl27tsh9aHu2bt0as2fPjpkzZ8bxxx8fP//5z2Px4sUtHrft66233oof/ehHceKJJ8b8+fNb9V4AAAAAAAAAAAAAAAB0HAK3WmRlZcWQIUPqvL5q1apm7Tt27NhqUdu+/v73vzdr39r22bt3b0RUj+gqv+/Tp0+L3Ie247XXXouvf/3rMWPGjPjJT34SL730UkbmePvtt+PSSy+NSy65JEpKSjIyAwAAAAAAAAAAAAAAAO2HwK0ORxxxRJ0x2sqVK5u15/jx4+u8lkwmY968ec3ad19z5syp81oikahxkhzt3+LFi+Oxxx6LPXv2ZHqUiIhYuHBhfOpTn4ri4uJMjwIAAAAAAAAAAAAAAEAbJnCrw8iRI2u8lkgkIplMxtKlS5u1Z35+fo3XkslkJBKJiIh49dVX9/sUt7/97W/x/PPPp2atzejRo/frHtAY69evjy9+8YuxZMmSTI8CAAAAAAAAAAAAAABAGyVwq8PUqVOr/Vw1Fnv33XdjzZo1Td5zxIgRqdPTKqO2SpVB2lVXXRUlJSXNmDji7bffjiuuuKLG3vs65phjmrU/NNX27dvjoosuitdeey3TowAAAAAAAAAAAAAAANAGZWd6gLZq/Pjx0bVr19i9e3etp6E98cQTcd555zV531NOOSVuvfXWahFa1VPcNmzYEBdffHHcfPPN0atXr0bvu3r16rjoooti27ZtNeateq/OnTtHQUFBk+em48nLy4uxY8fG0UcfHSNHjowBAwbEgAEDonv37ql/+9u2bYtt27bFihUr4tlnn41FixbFxo0bm3SfnTt3xle+8pW49957m/RvGgAAAAAAAAAAAAAAgI5P4FaHnJycmDhxYjz99NO1noj297//vVmB29lnnx2///3vIyKqhWiVkVsymYylS5fGpz71qfjud78bp5xySr0nspWVlcXs2bPjlltuiZ07d9Ya41Xd//jjj4/OnTs3eW46hgEDBsTJJ58c06dPj0mTJkVubm6da7t37x7du3ePgQMHxtixY2PmzJlRUVER8+fPj9/97nexbNmyRt93/fr1cc0118Qvf/nLlngMAAAAAAAAAAAAAAAAOgiBWz2mTp0aTz/9dLXXKgOyRYsWxZYtW6JPnz5N2nPQoEFxwgknxKOPPlojXKsaub3zzjvx7W9/O37605/GjBkzYsyYMdG/f//o3LlzbN++PTZv3hyLFy+Op556Knbu3FntFLj6fPGLX2zSvLR/Xbt2jdNOOy3OPPPMmDhxYqP+ndQlKysrTjnllDjllFNi7ty58eMf/zh2797dqPc+9NBDceaZZ8b06dObfX8AAAAAAAAAAAAAAAA6FoFbPY4//vj41a9+lfq5akRWUVERDz30UFxwwQVN3veyyy6LBQsWREVFRY0T16reI5lMxsaNG+Oee+6pc6/K91Z9T1WV+ycSiZgxY0aMHz++yfPSPg0YMCDOO++8+PSnPx09e/Zs8f0/+9nPxvjx4+NrX/tarFu3rlHvue666wRuAAAAAAAAAAAAAAAApGRleoC27IgjjojRo0fXOB2tMhq78847m7Xv8OHD46KLLqoRo1WqGq1V3quur8o1Vd9Xdc5KXbt2jR/84AfNmpf2ZejQoXHttdfG/Pnz44ILLmiVuK3SyJEj4/e//3306tWrUetfeeWVKCoqarV5AAAAAAAAAAAAAAAAaF8Ebg049dRTU99XDcYiItatWxcLFixo1r7f+MY34qijjqoRz1WqDNgq71vX175ra9snkUjEf/7nf8agQYOaNSvtQ79+/eLqq6+Ohx9+OM4666zIyclJy32HDh0aN998c3Tq1KlR6++///7WHQgAAAAAAAAAAAAAAIB2Q+DWgE9+8pO1nqIW8c947MYbb2zWvjk5OXHzzTfH4YcfHhE147lK9Z3eVl/YVnW/Sy65JM4888xmzUn7MH369Pjb3/4Wn/3sZxsdmrWkCRMmxMyZMxu1dsGCBVFRUdHKEwEAAAAAAAAAAAAAANAeZGd6gLauf//+8fWvfz02b95c55p169bFwIEDm7x33759484774z//b//d7zxxhvVTmRrrn33uOyyy+KSSy5p9n60D83599fSLrvssnjwwQfj/fffr3fd9u3bo7i4OMaMGZOmyQAAAAAAAAAAAAAAAGirBG6NMGvWrFbbu3///nH33XfHlVdeGQ8++GAkEolqp681Jnbb9/S3ZDIZvXr1imuvvTY+/vGPt/jMUJvevXvHxz72sfjLX/7S4NpXXnlF4AYAAAAAAAAAAAAAAEBkZXoAIrp37x4///nP49Zbb42jjjoqkslkKmyrDN7q+4qI1Hu6dOkS5513XsyfP1/cRto19t/cm2++2bqDAAAAAAAAAAAAAAAA0C44wa0NmTZtWkybNi2WLFkSDz74YDz11FOxZs2aBt+Xk5MTEyZMiBNPPDFOO+20OPjgg1t/WKjFlClTGrVu48aNrTwJAAAAAAAAAAAAAAAA7YHArQ2aMGFCTJgwISIitm7dGqtWrYp169ZFSUlJ7N69OxKJRHTt2jX69OkTgwcPjhEjRkRubm5mh4aI6NOnTyQSidQJhHV5//330zQRAAAAAAAAAAAAAAAAbZnArY075JBD4pBDDmn0yViQSdnZ2XHQQQfFtm3b6l23e/fu9AwEAAAAAAAAAAAAAABAm5aV6QGAjqVTp04NrunSpUsaJgEAAAAAAAAAAAAAAKCtE7gBLWr79u0NrunWrVsaJgEAAAAAAAAAAAAAAKCtE7gBLWbt2rWxZ8+eBtcdfvjhaZgGAAAAAAAAAAAAAACAtk7gBrSYV155pVHrhgwZ0sqTAAAAAAAAAAAAAAAA0B4I3IAW8/jjjzdq3bhx41p5EgAAAAAAAAAAAAAAANoDgRvQInbt2tWowK1Xr15x5JFHpmEiAAAAAAAAAAAAAAAA2jqBG9Ai5s2bF9u3b29w3XHHHReJRCINEwEAAAAAAAAAAAAAANDWCdyA/VZWVhZ/+MMfGrX2tNNOa+VpAAAAAAAAAAAAAAAAaC8EbsB+mzNnTqxdu7bBdSNGjIipU6emYSIAAAAAAAAAAAAAAADaA4EbsF82bNgQN910U6PWfvnLX45EItHKEwEAAAAAAAAAAAAAANBeCNyAZksmk/GDH/wgdu7c2eDaUaNGxSc+8Yk0TAUAAAAAAAAAAAAAAEB7kZ3pAfhQSUlJLFmyJF555ZV49913o6SkJEpKSiIiomvXrnHwwQfHoEGD4ogjjoiJEydGr169MjwxB7rbbrstnnnmmUatveKKK6JTp06tPBEAAAAAAAAAAAAAAADticAtw959992455574n/+539i9erVkUwmG/3eESNGxGmnnRann3569OvXrxWnhJpefPHF+MUvftGotZ/+9Kdj8uTJrTzRgWX37t3xwgsvZHoM2pAJEyZEVpaDWaG9qqioiCVLlmR6DADgAOCzA7RvPjsAAOniswO0bz47AADp4rMDtG8+OwC0X01pj9oLgVuGbN26NX7xi1/Eww8/HGVlZc36x/Xqq6/GypUr4/rrr4+ZM2fGJZdcEn369GmFaaG6rVu3xuWXXx579uxpcG3//v3jP/7jP9Iw1YGnI/6PEsCBzH/XAQCAxvDZAQAAaAyfHQAAgMbw2QGAtkLgFv88Ra2oqChefvnlePPNN2PTpk3xwQcfREREz549o0ePHnHYYYfF2LFj4+ijj46jjjpqv+73wAMPxLXXXhvbt2+v9v8UJBKJJu2TTCYjmUxGWVlZ3HXXXfHQQw/FFVdcEZ/85Cf3az6oT1lZWXz961+Pd955p8G1iUQirr322ujRo0caJgMAAAAAAAAAAAAAAKC9OaADtwULFsRdd90VRUVFUVFRkXq9rujs3nvvjYiIww47LM4666yYOXNmHHrooY2+XzKZjO9///vxwAMPpO6xb9TWlAq+6nuTyWSUlJTEd77znXjppZfi+9//fpODOWiMH/zgB/Hiiy82au1Xv/rV+OhHP9rKEwEAAAAAAAAAAAAAANBeZWV6gEx49dVX4+yzz45Zs2bFM888E+Xl5anT0KqGZ4lEotrrlV9vv/123HjjjXHyySfH7NmzGxWl7d27Ny6//PJU3Fa5f0TUuHdj1TXvnDlz4jvf+U4TfyvQsN/85jfxP//zP41am5+fH5deemkrTwQAAAAAAAAAAAAAAEB7dsAFbn/+859j5syZ8dJLL6UCsco4rOpXpdquVYZku3btip/+9Kdx3nnnxQcffFDvfb/73e/G/PnzU/eLiGZFbbXZN3RLJpPxl7/8Ja699tr93hsq3X333XHDDTc0au3AgQPjV7/6VWRlHXD/iQEAAAAAAAAAAAAAAKAJsjM9QDrdcMMNceONN1aLwSo1JTTb9/S1xYsXx5e+9KW49dZbo3v37jXW33PPPfHwww9Xe09r2DdymzNnThzz/9m77/gq6/N//FcCCXuIoGwHoiyxVERBsYoDxQmOahXFPap+6raO1n5atbZ1VJy/4v6otVWGW1ScVREnirKsCIICIggESIDk94dfrVbIuRNyzp3xfD4ePtom17nfr6SAXDnnde4+fWLffffNynnUHU8++WRcfvnliWY33njjuP3222PjjTfObih+8GcYADWfP9cBAIAk7A4AAEASdgcAACAJuwNAzZStXlKa6kzB7b777vvu7lMbWjT7fpHs2zLZe++9F7/73e/iz3/+8w9mZ82aFVdeeWWiM5P+BSFJ7m9z/fa3v40ddtghWrduneja8N9eeumlOP/886O0tDTjbLNmzWLUqFGx+eabZz9YHdewYcPo2bNn2jEAqCL5+fnx05/+NO0YAABANWd3AAAAkrA7AAAASdgdAGquKVOmxKpVq9KOUaXy0w6QC5MnT/6uZFaVd1ErKyuLsrKy78pkjz32WDz77LM/mLn++utj5cqV6z3z20zfz1XeP+t6zLpyfWvZsmVx3XXXbfDXSt00adKkOPPMM2P16tUZZxs2bBi33npr9OjRIwfJAAAAAAAAAAAAAAAAqA1q/R3cSkpK4oILLoi1a9d+V0TLJElxbF2PKSsri2uvvTb23HPPiPjm7m3jx49f7/X+u2zXqlWr6Nu3b7Rv3z5atmwZLVu2jNLS0liyZEl8/fXXMWfOnHjrrbfi66+//u7x5X1N335u7NixccIJJ8SWW26Z8WuHb02ePDlOOeWURK3egoKCGDlyZPTt2zcHyQAAAAAAAAAAAAAAAKgtan3B7f77749Zs2ZlLLetq4T2/Tum/ffM96/17V3cIiI++eSTeO2116J///4xatSoKC0t/dHZ3y+2NWrUKI4++ug48MADo2vXrhm/nrKyspg6dWr84x//iIcffjhKSkrW+bV9P1NpaWncc889cfnll2e8PkRETJ06NU466aQoKirKOFuvXr245pprYtddd81BMgAAAAAAAAAAAAAAAGqT/LQDZFNxcXHceuut672D2re+XzgrKyuLwsLCaNeuXWy77bbRq1evaNeuXRQWFn73+e8/Zl0efvjhWLt2bTz99NM/mvv+WYceemg899xzce655yYqt337+O7du8dvf/vbeOaZZ2Lw4ME/KLOta76srCzGjRsXK1asSHQGddvHH38cxx9/fCxZsiTjbF5eXlx55ZUxePDg7AcDAAAAAAAAAAAAAACg1qnVd3B79NFHY8mSJeu9e9v3y2YtWrSII444Inbdddfo06dP5Of/sPtXWloa7733Xrzwwgvxj3/8IxYvXrzOO7OVlZXFG2+8EW+//XYsW7bsu499/6z8/Pw477zz4oQTTtigr2/TTTeNv/71r3HdddfFbbfd9qM83z931apV8fzzz8d+++23QWdSu82ePTuOO+64WLRoUaL5yy67LA4++ODshgIAAAAAAAAAAAAAAKDWqtV3cHvooYfW+7lvy2BlZWXx85//PMaPHx9nn312bL/99j8qt0VE5OfnR58+feLss8+O8ePHx9FHH/2j4tq3Fi5cGHfdddePrvHt/BlnnLHB5bbvO/vss+O4444r905uERHjx4+vsjOpfebNmxcjRoyI+fPnJ5o///zz46ijjspyKgAAAAAAAAAAAAAAAGqzWltwW7BgQbz33nvrLHx9/65q55xzTvzud7+LFi1aJL52s2bN4tJLL42LLrponSW3srKymDBhwg/O+fY/e/XqFaeeemrVfJHfc/bZZ0fXrl2/+/q+7/t3loN1mT9/fhx77LExd+7cRPO//OUv48QTT8xyKgAAAAAAAAAAAAAAAGq7Wltwe+mll35QOPvW98tmRx11VJx88smVPmPEiBHrvHPa9+8O998uu+yydd4hbkMVFhbGZZdd9qMzv/+/lyxZEh9//HGVn03N9uWXX8axxx4bs2fPTjR//PHHx1lnnZXlVAAAAAAAAAAAAAAAANQFtbbg9tZbb/3oY98voW2yySZxzjnnbPA5Z511VrRv3/4H1/9+4e3bsltExNZbbx29e/fe4DPXp1+/frHlllv+IMt/mzJlStbOp+b56quvYsSIEfHJJ58kmj/yyCPjwgsvzHIqAAAAAAAAAAAAAAAA6opaW3CbPHnyOkte35bPTj755GjcuPEGn9OoUaM4+eSTy71zWsQ3hbPDDjtsg8/L5PDDD1/nneO+5Q5ufOvrr7+O448/PmbMmJFofujQofHb3/42y6kAAAAAAAAAAAAAAACoS2plwW3t2rXx6aef/uBj3y+71atXL/bbb78qO2/fffeNgoKCH53z33baaacqO3N9+vfvX+7nZ82alfUMVH/Lli2L448/Pj766KNE8/vuu29cccUV5f76BgAAAAAAAAAAAAAAgIqqlQW3zz77LNasWRMRP7yT2rd3b+vfv3+0bNmyys5r0aJFDBgwYJ13bftWw4YNo0uXLlV25vp07do1GjZs+KPzv7Vw4cKsZ6B6KyoqipNOOik++OCDRPO77757/PnPf4569eplORkAAAAAAAAAAAAAAAB1Ta0suH3xxRflfr5Xr15Vfub6rvltqa5bt245uftVfn5+dOvWbZ1lu7Kysvjyyy+znoHqa+XKlXHKKafEO++8k2h+5513jhtuuOG7OxQCAAAAAAAAAAAAAABAVaqVBbevvvqq3M9369atys/cZpttyv18u3btqvzM9Wnfvv16P/f111/nLAfVS3FxcZx++ukxadKkRPM77LBD3HTTTVFYWJjlZAAAAAAAAAAAAAAAANRVtbLgtmTJknI/36VLlyo/c8sttyz3802bNq3yMytzVklJSc5yUH2UlJTEGWecEa+++mqi+e222y5uvfXWaNSoUZaTAQAAAAAAAAAAAAAAUJfVyoJbphJXs2bNqvzMTNfMxpmVOWv16tU5y0H1sGbNmjj77LPjpZdeSjTfo0ePGDVqVE5LmQAAAAAAAAAAAAAAANRNtbLgVlxcXO7nmzRpUuVnZrpmNs5MelZZWdl3/33t2rU5y0H61q5dG+edd148++yziea7du0at99+ezRv3jzLyQAAAAAAAAAAAAAAAKCWFtwylbjSKLjl5+fuW52Xl5ezs6i+ysrK4uKLL44nn3wy0fzmm28ed955Z7Rq1SrLyQAAAAAAAAAAAAAAAOAbtbLglkk2CmBKZVQ3v/3tb2Ps2LGJZjt27Bh33313tGnTJruhAAAAAAAAAAAAAAAA4HvqZMENarsrrrgiHnzwwUSzbdu2jbvvvjvatm2b5VQAAAAAAAAAAAAAAADwQwpuUMtce+21cc899ySabdOmTdx9993RsWPHLKcCAAAAAAAAAAAAAACAH1Nwg1rk5ptvjttuuy3R7EYbbRR33nlnbL755tkNBQAAAAAAAAAAAAAAAOuh4Aa1xF133RV//etfE822aNEi7rzzzujatWuWUwEAAAAAAAAAAAAAAMD6KbhBLfDggw/GVVddlWi2adOmMWrUqOjevXuWUwEAAAAAAAAAAAAAAED56qcdANhwt912W+LZ5cuXx2GHHZbFNMk899xz0bFjx7RjAAAAAAAAAAAAAAAAkCJ3cAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAq6qcdIA2ff/55lJWV5fTMpUuXxrx583J2FgAAAAAAAAAAAAAAdVtBvXppRwCAjOpMwe3bQltZWVkMGjQo6+f895l33nln3HnnnVk7N1MWarcJEyakHQEAAAAAAAAAAAAAAAAqrM4U3L4vjeKXshkAAAAAAAAAAAAAAADAD9XJglteXl5WrlteiS1bZ66PQh0AAAAAAAAAAAAAAABQ3dXJgps7uAEAAAAAAAAAAAAAAACkLz/tAAAAAAAAAAAAAAAAAADUTXXyDm4AAAAAAAAAAAAAAFCXlaxem3aEaquwoF7aEQDqFAU3AAAAAAAAAAAAAACoQ0pWr41df3lP2jGqrZduOkbJDSCHan3BLS8vL+0IAAAAAAAAAAAAAAAAAKxDrS64lZWVpR0BAAAAAAAAAAAAAAAAgPWolQW3HXbYIc4444y0YwAAAAAAAAAAAAAAAABQjlpZcOvbt2/07ds37RgAAAAAAAAAAAAAAAAAlCM/7QAAAAAAAAAAAAAAAAAA1E0KbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAKCGKahXL+0IAAAAAFAlFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFTUTzsAAAAAAAAAAABQdUpWr007QrVVWFAv7QgAAAAA/BcFNwAAAAAAAAAAqCVKVq+NXX95T9oxqq2XbjpGyQ0AAACgmslPOwAAAAAAAAAAAAAAAAAAdZOCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQBAjhTUq5d2BAAAoAawOwAAAAAAAABQlyi4AQAAAAAAAAAAAAAAAJCK+mkHAAAAAAAAAAAAAAAAoPYqKS5JO0K1VtigMO0IkCoFNwAAAAAAAAAAAAAAALKipLgkdth6UNoxqrVJ0ycouVGn5acdAAAAAAAAAAAAAAAAAIC6ScENAAAAAAAAAAAAAAAAgFTUTzsAAAAQUbJ6bdoRqrXCgnppRwAAgGrB7rB+9gYAAAAAAACAmknBDQAAUlayem3s+st70o5Rrb100zFerAoAQJ1ndyifvQEAAAAAAACgZspPOwAAAAAAAAAAAAAAAAAAdZOCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqaifdgAAAAAAAAAAAABqppLikrQjVGuFDQrTjgAAAADVnoIbAAAAAAAAAAAAFVZSXBI7bD0o7RjV2qTpE5TcAAAAIIP8tAMAAAAAAAAAAAAAAAAAUDcpuAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqaifdgAAAAAAAACqp5LikrQjVFuFDQrTjgAAAAAAAAC1goIbAAAAAAAAP1JSXBI7bD0o7RjV1qTpE5TcAAAAAAAAoArkpx0AAAAAAAAAAAAAAAAAgLpJwQ0AAAAAAAAAAAAAAACAVNRPOwAAAAC5V1JcknaEaquwQWHaEQAAAAAAAAAAAKDOUHADAACoY0qKS2KHrQelHaPamjR9gpIbAAAAAAAAAAAA5Eh+2gEAAAAAAAAAAAAAAAAAqJsU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAKjxCup7ygMAAAAAAACgJvJsLwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAQLVXUN/qAgAAAAAAAAAAAFAbeZUoAAAAAAAAAABQJ3hTPQAAAIDqx09sAAAAAAAAAAAAAAAAAEhF/bQDAAAAAAAAZFNJyZq0I1RrhYWeLgIAAAAAAADS4xlLAAAAAACg1iopWRP77Hl52jGqtede/H3k5eWlHQMAAAAAAACooxTcgIiImDp1arz++usxc+bMmDlzZixYsCCKioqiqKgo8vPzo0mTJtG0adPo2LFjdOnSJbp16xa77LJLtG3bNu3oAAAAAAAAAAAAAAAA1FAKblCHzZ49O/7v//4vnn766fjiiy/KnS0uLo6vvvoqZs+eHa+++up3H+/WrVsceOCBcdhhh0Xz5s2zHRkA4EdKStakHaHaKiy08gEAAAAAAAAAAADVm1c7Qh00e/bs+POf/xzPPvtslJaWbtC1pk6dGlOnTo0bb7wxjjjiiPjlL38ZTZs2raKkAADlKylZE/vseXnaMaqt5178feTl5aUdAwAAAAAAagRvqrd+3lQPAAAAyCY/eYA6ZO3atXHrrbfGbbfdFsXFxVV67RUrVsQdd9wRjz32WPzmN7+Jvfbaq0qvDwAAAAAAAACQLd5Ur3zeVA8AgLqmoH5+2hEA6hR/6kIdsWTJkjjhhBPihhtuqPJy2/ctWLAgzjjjjPjzn/+8wXeHAwAAAAAAAAAAAAAAoHZTcIM6YN68eXHooYfGa6+9lrMzR40aFaeffnqUlJTk7EwAAAAAAAAAAAAAAABqFgU3qOUWLFgQI0aMiDlz5uT87Oeffz7OPffcWLt2bc7PBgAAAAAAAAAAAAAAoPqrn3YAIHtWrVoVJ554Ynz66acVelzLli2jV69esfnmm0fz5s1jzZo18fXXX8f06dPjww8/jOLi4sTXGj9+fPz+97+Pyy+/vILpAQAAAAAAAAAAAAAAqO0U3KAW+/3vfx/Tpk1LPL/bbrvF8OHDY8CAAZGfv+4bPBYVFcX48eNj1KhRMXPmzETXfeCBB6Jfv34xZMiQxFkAAAAAAAAAAAAAAACo/RTcoJZ68skn46GHHko026ZNm7j66qtj5513zjjbpEmTGDp0aBx44IFxzz33xDXXXBOrV6/O+LhLL700tttuu+jQoUOiTAAAAAAAAAAAAAAA1U1JyZq0I1RbhYUqKkDl+NMDaqEVK1bEVVddlWi2a9eucccdd8Qmm2xSoTPq1asXxx13XGy77bZx0kknxYoVK8qdLyoqiquvvjpuuOGGCp0DAAAAAAAAAAAAAFAdlJSsiX32vDztGNXWcy/+PvLy8tKOAdRA+WkHAKreLbfcEvPnz88417lz57jrrrsqXG77vr59+8Ztt90WBQUFGWeffvrpeO211yp9FgAAAAAAAAAAAAAAALWLghvUMl999VXcfffdGecKCgri+uuvj9atW2/wmf369Yvzzjsv0ex11123wecBAAAAAAAAAAAAAABQOyi4QS1zzz33RHFxcca5U089NXr27Fll544YMSL69u2bce69996LN954o8rOBQAAAAAAAAAAAAAAoOZScINaZOXKlfHAAw9knGvbtm2ceOKJVX7+xRdfHHl5eRnnbr/99io/GwAAAAAAAAAAAAAAgJpHwQ1qkWeeeSaWLFmSce6EE06Ihg0bVvn5PXv2jN122y3j3EsvvRTz58+v8vMBAAAAAAAAAAAAAACoWRTcoBZ59NFHM840a9YsDjnkkKxlGDFiRMaZ0tLSeOKJJ7KWAQAAAAAAAAAAAAAAgJpBwQ1qia+++ipeffXVjHODBw+OJk2aZC3HTjvtFB06dMg4l6SMBwAAAAAAAAAAAAAAQO2m4Aa1xMsvvxxr1qzJOLfffvtlPcuQIUMyzkyZMiXmz5+f9SwAAAAAAAAAAAAAAABUXwpuUEu89tprGWeaNm0a/fr1y3qWPfbYI9FckswAAAAAAAAAAAAAAADUXgpuUEu8+uqrGWd22GGHqF+/ftazbLvtttG0adOMc0kyAwAAAAAAAAAAAAAAUHspuEEtMGfOnJg/f37GuZ122ikHaSLq168fffv2zTj35ptv5iANAAAAAAAAAAAAAAAA1ZWCG9QCH330UaK5Xr16ZTlJxc6aO3dufP311zlIAwAAAAAAAAAAAAAAQHWk4Aa1wJQpUzLO5OXlRbdu3XKQ5hs9e/ZMNPfhhx9mOQkAAAAAAAAAAAAAAADVlYIb1AJTp07NONOhQ4do2rRpDtJ8Y+utt040lyQ7AAAAAAAAAAAAAAAAtZOCG9QCs2bNyjiz2WabZT/I97Rv3z4KCgoyziXJDgAAAAAAAAAAAAAAQO2k4AY1XFlZWcybNy/jXOfOnXOQ5j/y8/OjY8eOGec+++yzHKQBAAAAAAAAAAAAAACgOlJwgxpuwYIFUVJSknGuffv2OUjzQ+3atcs4M3fu3BwkAQAAAAAAAAAAAAAAoDpScIMaLsnd2yIiWrduneUklTszaX4AAAAAAAAAAAAAAABqHwU3qOG++uqrRHPVteBWXFwcRUVFOUgDAAAAAAAAAAAAAABAdaPgBjXc119/nWiuZcuW2Q2yDq1atUo0l/RrAAAAAAAAAAAAAAAAoHbJKysrK0s7BFB5d9xxR1x99dUZ55588snYcsstc5DoP+6///743e9+l3FuzJgx0aNHjxwkqjneeeedKC0tXe/n8/LyokGDBjlMRE1VVlYWX61YnHaMaq1V440iLy/vRx8vKyuLeUt979anffP1f99mLUp2d9G6aPONW633+/bpFwrf5dmsbYv1fu9mz/4yhUQ1Q+fOrdf7ffvk409TSFQzbNFls3V+3wBqM7tDZnaHyrE7VI7doXLsDZVnd6gcuwNQF9kdymdvqDy7Q+XYHSrH7lA59obKszsAdZHdoXx2h8qxN1Se3aFy7A6VY3eoPLsDFVFcXBzl1cHy8/OjT58+OUy04eqnHQDYMEnvftakSZMsJ6n8me7g9mOZusdlZWWxatWqHKWhpmtSr3HaEaq14uLi9X5u4wa+d+tT3vetXdPc/zunpijv+9Z2o4Y5TFLzlPe923TTZjlMUrOU931r37FtDpPULOV93wBqM7tD+ewOlWN3qBy7Q+XYGyrP7lA5dgegrrI7rJ+9ofLsDpVjd6gcu0Pl2Bsqz+4A1FV2h/WzO1SOvaHy7A6VY3eoHLtD5dkdqEo18V5o+WkHADZMSUlJornqXHDzL2MAAAAAAAAAAAAAAIC6ScENarjVq1cnmqtfP/c3bEx6ZtKvAQAAAAAAAAAAAAAAgNpFwQ1quKR3cKtXr16Wk1T+TAU3AAAAAAAAAAAAAACAuknBDWq4NWvWJJpzBzcAAAAAAAAAAAAAAACqGwU3IHVlZWVpRwAAAAAAAAAAAAAAACAFCm5QwyW9S1rSO71VpaRnFhYWZjkJAAAAAAAAAAAAAAAA1VGyZgxQbSUth61duzYKCgqynObHZyaR61w1Qb169cr9/uXl5SkGAgAAAAAAAAAAAABAHVNSUhJlZWXr/Xy9evVymKZqKLhBDZe0HFad7+Cm4PZj2223XdoRAAAAAAAAAAAAAAAAsi4/7QDAhkl6F68VK1ZkOcmPFRUVJZpr0KBBlpMAAAAAAAAAAAAAAABQHSm4QQ3XokWLRHPLly/PcpIfS1pwS/o1AAAAAAAAAAAAAAAAULsouEENl7QclrRsVpUU3AAAAAAAAAAAAAAAACiPghvUcC1btkw0t3jx4uwG2YAzk34NAAAAAAAAAAAAAAAA1C4KblDDbbTRRonmvvzyyywnqdyZhYWF0aRJkxykAQAAAAAAAAAAAAAAoLpRcIMarkOHDonmqmvBrX379jlIAgAAAAAAAAAAAAAAQHWk4AY13CabbBKFhYUZ5z7//PMcpKn4mR07dsxBEgAAAAAAAAAAAAAAAKojBTeo4fLy8hLdBW327Nk5SPMfpaWlMWfOnIxzCm4AAAAAAAAAAAAAAAB1l4Ib1AKbb755xplZs2ZlPcf3ff7557F69eqMc5tttlkO0gAAAAAAAAAAAAAAAFAdKbhBLdCtW7eMM/PmzYuioqIcpPnG9OnTE8117949y0kAAAAAAAAAAAAAAACorhTcoBbo0aNHxpnS0tL46KOPcpDmG1OmTEk0p+AGAAAAAAAAAAAAAABQdym4QS2QpOAWEfHBBx9kOUnFzurQoUO0bNky+2EAAAAAAAAAAAAAAAColuqnHQDYcJ06dYpNN9005s+fX+7cxIkTY8SIEVnPs3bt2njzzTczzm2//fZZzwIAAAAAdcXEiRPjmGOOKXfmjDPOiDPPPDNHiQAAgOrI7gAAAGwIOwUA2aDgBrVE//79Y+zYseXOvPHGG7FmzZqoXz+7v/Xff//9WLZsWca5nXfeOas5AGBDjBw5Mm688cZyZ+65557Ycccdc5QIAAAAAAAAAAAAAGofBTeoJQYMGJCx4LZ8+fKYNGlS9O/fP6tZnnvuuURz2c4BAAAAAAAAAEBEaWlpTJ06NT766KOYOXNmfPrpp7Fw4cJYuHBhFBUVRXFxcaxevToaNGgQjRo1ikaNGkXjxo2jcePG0bZt2+jQoUN07Njxu38233zzqFevXtpfFgAAAFBLKLhBLTFw4MCoX79+rFmzpty5xx9/POvFsieeeCLjTI8ePWLTTTfNag4AAACA2mzSpEkxadKkKrtevXr1orCw8Lt/CgoKokmTJtGqVavYeOONo3Xr1tG0adMqOw/4xoQJE2Lq1KlZu35eXt53v78bNmwYLVu2jI033jjatWsX7du3j/z8/KydDQBUD3YHqLuWL18ezz77bDz99NPx5ptvxtKlSzM+ZuXKlbFy5coffOy999770VyjRo2ie/fu0atXr9h2221j2223jc033zzy8vKqLD8AUD3YKQCAXFBwg1qiVatWMWDAgHjppZfKnXvqqafi17/+dTRp0iQrOSZOnBifffZZxrkDDjggK+cDkNySJUvi3nvvzTjXvHnzOPbYY3OQqOpMnTo1nnnmmYxzPXv2jEGDBuUgEbnyf//3f4menK2svLy8KCgoiMLCwmjUqNF3P1zt2LFjtG7dOmvnAgCsy+uvvx433nhjTs8sLCyMTp06xZZbbhldunSJLbbYIrp37x5bb721F7DVIhdddFGMGTMm7Rg5c9VVV8WwYcNSO3/8+PGpfb8bNGgQW2yxRfzkJz+J7bffPnbddddo2bJlKlkAgOyxO5Atdofq6+OPP4477rgjHn300SguLs7KGStXroy333473n777e8+1qZNmxg4cGAMHDgwdt5552jRokVWzgYAcstOQbbYKSpu+PDh8cYbb1RRourvnnvuiR133DHtGECOKLhBLXLAAQdkLLgtW7YsHn744TjmmGOykuHOO+/MOJOfnx/77bdfVs4HILmWLVvGY489FrNmzco4O3DgwNhyyy2zH6qKjBo1Kh599NGMcyNHjsx6lkGDBsXcuXOzfk518dxzz0XHjh1TO/+OO+5I7fvdrFmz2HrrraNPnz7Rr1+/6N+/fxQWFqaSBQAgW0pKSuLjjz+Ojz/++AdvKtGiRYv46U9/Gttvv30MHDgwunXrlmJKIKni4uKYOnVqTJ06Nf7+979H/fr1Y4cddojDDz889t5776hf39NIAEDl2B0gHQsXLoxrrrkmxo4dG2VlZamcP3r06Bg9enTUq1cvevfuHRdffHH07t0751kAgJrNTgEAdU9+2gGAqrPXXnsleverO+64I1atWlXl50+ZMiVeeOGFjHMDBw6MTTfdtMrPB6Dihg4dmmhu7Nix2Q1ShZYvXx7PPvtsxrmWLVvGbrvtlv1A1BnLli2Lt956K0aNGhUnn3xy7LTTTnHeeefFW2+9lXY0AICs+/rrr+P555+Pv/zlL3HQQQfF4MGD4/rrr48ZM2akHQ2ogDVr1sRrr70WZ599duy5557x8MMPR2lpadqxAIBaxO4A2TNu3LgYPHhwjBkzJpVy239bu3ZtvPPOO/HJJ5+kHQUAqEXsFABQeym4QS3SqFGjOPLIIzPOff755zFq1KgqP//KK69M9EPSE088scrPBqByDj744MjPz/xXwnHjxtWYF7Q9+eSTsXLlyoxzBxxwgLtrkVVFRUXx6KOPxi9+8Yv4+c9/HpMmTUo7EgBAzsyaNStuueWW2H///eOYY46JF198sVq8uA5I7vPPP4+LL744fv7zn8e///3vtOMAALWU3QE23Jo1a+KSSy6JCy64IIqKitKOAwCQU3YKAKg9FNygljnmmGOiQYMGGeduvfXWmDJlSpWde9ddd8Wbb76Zca53797Rr1+/KjsXgA3Ttm3bGDBgQMa5L774Il577bUcJNpwY8aMSTR3yCGHZDkJ/Me7774bRx99dFx44YWxbNmytOMAAOTUxIkT4+STT479998/nnvuubTjABU0efLkGDZsWDzzzDNpRwEAajm7A1TcqlWr4pe//GU89NBDaUcBAEidnQIAajYFN6hlNt544zj22GMzzq1evTp+9atfxZdffrnBZ77xxhvxl7/8JdHsOeecs8HnAVC1hg0blmhu9OjRWU6y4WbPnh1vvfVWxrnu3btH9+7dc5AIfmjs2LFx8MEHx8cff5x2FACAnJs5c2acfvrpccopp8Ts2bPTjgNUwMqVK+Oss87yolkAICfsDpBMaWlpnHvuufHCCy9U+hpNmzaNPn36xH777ReHH354HHfccXHmmWfGaaedFscff3wMGzYsdt5559h8882jXr16VRceACCL7BQAUDPVTzsAUPVOPfXUGDt2bCxYsKDcudmzZ8dxxx0Xt99+e2yyySaVOuvNN9+MU089NVavXp1xdvDgwdG/f/9KnQNA9uy5557RvHnzWLp0ablzzz77bCxfvjyaNm2ao2QVl/TubUOHDs1yEli/zz77LI444oi4++67o0ePHmnHAQDIuRdeeCFee+21uPTSS+Pwww9POw6QUGlpafzmN7+JjTfeOHbfffe04wAAdYDdAcp37bXXxrPPPluhxxQUFMTAgQNjyJAh0adPn+jQoUPk5eUlemxxcXHMnDkz3nnnnZg0aVJMnDgxFi9eXJnoAAA5YacAgJpFwQ1qoSZNmsTFF18cv/rVrzLOTp8+PYYNGxZXX3117LzzzonPWLt2bdx7773xl7/8JVG5rUmTJnHhhRcmvj4AudOgQYPYb7/94oEHHih3btWqVfHkk0/GYYcdlqNkFVNWVhbjxo3LOFdQUBAHHHBADhLB+i1dujROOumkePDBB6Njx45pxwEAarnnnnuuQn/nKCkpieLi4iguLo4VK1bEwoULY+HChbFgwYKYOXNmzJgxI2bMmBHLli2rdKbi4uK47LLL4t13343f/va30aBBg0pfi//YcccdY9q0aWnHIEsq+//tmjVrYvny5VFUVBRLly6NGTNmxLRp0+Ldd9+Nt956K8rKyhJfa+3atXHRRRfFI488Eptuumml8gAA1Zfdoe6wO9R8b775Ztx+++2J5xs3bhwnnnhiDB8+PJo3b16pMxs0aBA9e/aMnj17xtFHHx2lpaXx7rvvxoQJE+KJJ56IuXPnVuq6AEDtYaeoO+wUAGRDXllFnrkEapRLLrkkHnroocTzu+++ewwfPjz69+8f+fn565xZsWJFjB8/PkaNGhUzZsxIfO1rr7029ttvv8TzAOTW5MmTExXXtt9++7j//vtzkKjiXnvttRgxYkTGub333jtGjhyZ/UD/z6BBg+rUE3oV/WFlVUvy/e7Xr1/ce++9lbp+cXFxFBUVRVFRUXz55Zcxbdq0mDZtWkycODE+/vjjCl+vT58+cd9990W9evUqlQcAqNtGjhwZN954Y8a5bPwdraysLD788MN49dVX4+WXX45JkyZFaWlppa7105/+NEaNGhVNmjSp0oxUb2n++q1uLrrookR3JM/GiwU+//zzGDduXNx+++0Z7+z+ffvuu29cf/31VZ4HAMgOuwM1md3hx0pLS2P//fdP/LzE3nvvHZdeemlW36SirKws3nrrrRg9enQ8/vjjsWrVqu8+96c//SkOOuigrJ0NAGSfnYKazE5RcWk+bwHUbe7gBrXYZZddFu+//37iv0A8//zz8fzzz0fLli2jd+/esdlmm0Xz5s1jzZo1sWTJkpgxY0Z8+OGHP/hBZBJHHHGEchtANde7d+/o2rVrxvLyW2+9FbNnz47OnTvnKFlyY8eOTTQ3dOjQ7Ab5LxMmTMj6GcOHD4833nij3JkOHTrkJEtt16BBg2jQoEG0atUqOnXqFH369Pnucx988EH885//jH/+85+xdu3aRNd755134sEHH4xf/OIX2YoMAJAVeXl5371r+0knnRSff/55jB07Nh544IGYP39+ha719ttvx6mnnhr/3//3/0WjRo2ylBhYl3bt2sWpp54ahx56aPzhD3+IJ598MtHjnnrqqfjwww+jR48eWU4IANR0dgeoeo888kjictupp54aZ599dpYTffN7vW/fvtG3b9+46KKLYvTo0XHPPffUqTeBBACyw04BAHXHum/RBNQKDRs2jFGjRlW4hLBkyZJ46aWX4t57742bbropbrvttnjwwQfj7bffrnC5ba+99orLLrusQo8BIB1Ji19J3p0l14qKimL8+PEZ51q3bh277rprDhJRF/Xq1St+97vfxUMPPRTdu3dP/Libb745iouLs5gMACD72rVrF6eddlo8++yzcemll0abNm0q9Pg33ngjzjjjjMRvFABUrdatW8f1118fRxxxRKL5srKyeOCBB7KcCgCojewOsOHuueeeRHM///nPc1Ju+2/NmzePESNGxPjx4+PPf/5zdOjQIecZAIDay04BALWXghvUcptsskncddddqdw2d/fdd49rr7026td3s0iAmuCggw5K9Gf2uHHjoqysLAeJknvqqadixYoVGecOPPBA/14i63r06BH/93//F9tuu22i+YULFyYqaAIA1ASFhYUxfPjwePzxx+Oggw6q0GNfeeWVGDlyZJaSAUlcfvnlid8Y5sknn4w1a9ZkOREAUFvZHaBypk+fHlOmTMk4t9lmm8Wll16ag0TrV79+/TjwwAOjb9++qeYAAGonOwUA1D4KblAHdOjQIR566KHYaaedcnbm8ccfHzfddFMUFhbm7EwANkzr1q1j4MCBGefmzp0bEydOzEGi5MaOHZtobtiwYdkNAv9P06ZN4/bbb0/8TmGPPfZYlhMBAORWixYt4k9/+lNce+210aBBg8SPu+222+LVV1/NYjKgPHl5eXHxxRdHQUFBxtlly5bFBx98kINUAEBtZneAipkwYUKiuTPPPNPrNQCAOsFOAQC1h4Ib1BEbbbRR3H777XHmmWdW6C/xFbXJJpvEyJEj48ILL4x69epl7RwAsuOQQw5JNJe0UJYLc+bMiUmTJmWc23bbbaNr1645SATfaNGiRZxzzjmJZt944w13PgAAaqX99tsv7rzzzmjZsmWi+dLS0rjoooti5cqV2Q0GrNcWW2wRgwcPTjQ7efLkLKcBAOoKuwMkk+Q5sebNmyf+Oz0AQG1hpwCAmk/BDeqQ+vXrxxlnnBGPPfZY7LXXXpGfX3V/BDRu3DiOP/74ePLJJ2PvvfeususCkFu77bZbtGrVKuPc008/HUVFRTlIlNnYsWOjrKws45y7t5GGoUOHxqabbppxbsWKFTFz5swcJAIAyL3tt98+br755sRvujR//vy4/fbbs5wKKM+uu+6aaO7TTz/NchIAoC6xO0BmH374YcaZfv36uXsbAFAn2SkAoGarn3YAIPc6d+4cN954Y8yePTvuvffeePrpp2P+/PmVutbWW28dBx10UBx++OHRvHnzKk4KQK4VFBTEAQccEHfffXe5cytWrIjx48fH0KFDc5Rs3crKyhLdTa5Bgwax3377ZT8Q/Je8vLwYOHBgPPTQQxlnP/300+jWrVsOUgEA5N72228ff/zjH+Pss89OND9q1Kg47LDDEr1ZQLaVlZXF/PnzY86cOfH555/HihUrYuXKlbF69epo2LBhNGrUKDbZZJPo2LFjdOrUyYsIqRV22mmnRHMLFizIchIAoK6xO8D6LV++PL766quMc9tss00O0gAAVE92CgCouRTcoA7r3LlzXHLJJXHJJZfERx99FBMnTozp06fHv//97/jiiy+iqKgoVqxYEfn5+dGkSZNo2rRpdOjQIbbaaqvo1q1b7LLLLtGuXbu0vwwAqtiwYcMyFtwiIkaPHp16wW3SpEnx2WefZZzbc889o0WLFjlIBD+20047JSq4eWEoAFDbDRkyJF566aUYM2ZMxtmVK1fGqFGj4pJLLslBsh+bPHlyvPjii/H222/Hu+++GytWrEj0uIKCgujVq1f07ds39t577+jdu3eWk0J2tG7dOvLz86O0tLTcuaS/NwAAKsLuAOuW9I2LW7duneUkAADVm50CAGomBTcgIiK6d+8e3bt3TzsGANVAt27dokePHvHhhx+WO/dtuaxjx445SvZjSX4QFRGpF/Go29q0aZNozgtDAYC64OKLL45XXnklFi5cmHF2zJgxcfbZZ0fjxo1zkCxi8eLFcd9998W4ceNi9uzZlbrG6tWr45133ol33nkn/va3v0Xnzp1j+PDhcfjhh0fDhg2rOPGPTZw4MY455phyZ84444w488wzs56Fmq1evXrRsmXLRHeHAADIBrtDdtkdaqaioqJEc/XrezkYAICdIrvsFABkQ37aAQAAqH6GDRuWcaasrCzGjh2b/TDrsWLFinjqqacyzrVt2zZ23nnnCl9/5MiRsc0225T7z8SJEysTnTrGO6UCAPxH8+bN47TTTks0u2zZsnjkkUeynChi6dKl8cc//jEGDRoUI0eOrPSTyesye/bsuOKKK2KPPfaIhx9+uMquC7lQVlaWcaZZs2Y5SAIA1EV2B/ixkpKSRHNLlizJbhAAgBrATgEANY+CGwAAP7L//vtHQUFBxrlx48blIM26jR8/PtEdrw4++ODIz/fXXtKT5EWhEV4YCgDUHYcddli0a9cu0exDDz2U1SyPP/54DBkyJO68886s3lH3yy+/jIsvvjiOOeaYmD9/ftbOgaqydu3a+PrrrzPONW/ePAdpAIC6yu5gd+CHCgsLE80tWLAgy0kAAGoGO4WdAoCaxSt9AQD4kY022igGDRqUcW727Nnx5ptv5iDRj40ePTrR3NChQ7OcBMq3aNGiRHNeGAoA1BWFhYVx5JFHJpr94IMPYuHChVWeoaSkJC6++OI455xzsnL99Zk4cWIccsgh8e677+bsTKiML7/8MkpLSzPObbrppjlIAwDUVXYHuwM/1KRJk0RzkyZNynISAICawU5hpwCgZlFwAwBgnQ455JBEc2PGjMlykh+bO3duvPHGGxnnfvrTn8bmm2+e/UBQjqQ/oGzbtm2WkwAAVB9J77RcVlYWL7zwQpWe/dVXX8WRRx4ZDz/8cJVeN6mFCxfGiBEjYuLEiamcD0kk2bkjInr16pXlJABAXWd3sDvwH0nfYGLatGnx2WefZTkNAEDNYKewUwBQcyi4AQCwTrvssku0adMm49xTTz0VK1euzEGi/xg7dmyUlZVlnBs2bFgO0kD5krwwND8/P7p3756DNAAA1cOmm24a/fv3TzT74osvVtm5ixYtimOPPTY++OCDKrtmZaxcuTJOPfXUeOedd1LNAeuT9Pfdtttum+UkAEBdZ3ewO/AfTZs2jVatWmWcKysrixtvvDEHiQAAqj87hZ0CgJqjftoBAAConurVqxcHHXRQjBo1qty55cuXxzPPPBMHHnhgjpJFjBs3LuNMo0aNYt99981BGli/srKyeOmllzLOdenSJZo0aZKDRAAA1ccuu+wS//rXvzLOVdWTrsuXL48RI0bE9OnTK/S4zTffPAYOHBi9e/eOLbbYItq3bx9NmjSJgoKCWLVqVSxatChmzZoV77zzTjz33HMxbdq0RNddsWJFnHnmmfHwww8nfhd+yIXZs2fHU089lXGuT58+iV5cCwCwoewOdgf+o1evXomedxg3blzsueeeseeee+YgFQBA9WansFMAUDMouAEAsF7Dhg3LWHCLiBgzZkzOCm5vvvlmfPrppxnn9t5772jatGkOEsH6jRs3Lr744ouMc4MGDcpBGgCA6mXAgAGJ5r788suYP3/+Bj3pWlZWFueff37iJ5O/fcOP4cOHR48ePdY716RJk2jSpEl07tw5dt111/if//mfeP/99+PGG2+MF154IeM5CxcujF/96ldx3333RX5+ftIvB7LqqquuitWrV2ecO/TQQ3OQBgDA7hBhd+A/dtppp0QFt9LS0jjnnHPi+uuv9xwEAFDn2SnsFADUDP4NBQDAenXp0iV+8pOfZJx7/fXXE5V4qsKYMWMSzQ0bNizLSaB8y5cvj+uuuy7jXF5enheGAgB10jbbbBMtWrRINDtlypQNOuu2226LCRMmJJrt27dvPProo3HVVVeV+2Ty+my77bZx2223xciRI6NZs2YZ599+++247777KnwOZMOVV16Z6PdKmzZtYsiQITlIBABgd/iW3YGIiL322ivxbHFxcZx++unx61//OmfP4wEAVEd2im/YKQCo7hTcAAAoV5KiWGlpaYwdOzbrWVatWhVPPfVUxrkOHTrEjjvumPU8sD4rVqyIk08+OdETxrvttlt07tw5B6kAAKqXvLy82HrrrRPNfvTRR5U+Z+bMmXHTTTclmj311FPj3nvvjS5dulT6vG/tvffe8c9//jPatWuXcfbaa6+NRYsWbfCZUFmLFy+OCy64IO6+++5E85deemk0btw4y6kAAL5hd/gPuwOdO3eO/v37J54vKyuL0aNHx5577hnnnXdevPbaa1FaWprFhAAA1Y+d4j/sFABUZwpuAACUa8iQIdGwYcOMc0nvrLYhnn766Vi+fHnGuWHDhkVeXl7W88C6TJ8+PY499th46623Ms42btw4LrvsshykAgConpI+ofzZZ59V+oxLL700SkpKMs5dcMEFcfbZZ0d+ftX92HyLLbaIe+65J5o3b17u3IoVK2LUqFFVdi4kNX/+/Lj99ttjn332iXHjxiV6zP777x/77LNPlpMBAPyQ3eEbdgciIk4++eQKP2b16tXx6KOPxogRI2KXXXaJiy66KB555JH4/PPPs5AQAKD6sVN8w04BQHWm4AYAQLmaNWsWe+65Z8a5WbNmxTvvvJPVLEnuEpeXlxcHH3xwVnPAukybNi3+8Ic/xNChQ2Py5MmJHnPRRRdFhw4dspwMAKD6SvrOpPPnz6/U9SdMmJBoT/n5z38eJ5xwQqXOyKRz587xv//7vxnnHnjggViyZElWMlC3rV27NpYuXRqff/55TJ06NR577LG45pprYvjw4bHbbrvFn/70p8S/9gYNGhR//OMfsxsYAGAd7A7/YXdgwIABsfvuu1f68YsWLYoxY8bE+eefH7vttlvsuuuucfrpp8fNN98cr7zyil9fAECtZKf4DzsFANVV/bQDAABQ/R1yyCHx2GOPZZwbM2ZM9OnTJysZPv/883j99dczzvXr1y86duyYlQxQUlISRUVFUVRUFIsWLYrp06fHtGnTYuLEiTF9+vQKXevcc8+Nn//851lKCgBQM2yyySaJ5r744otKXf+GG27IOPPTn/40fvOb31Tq+kntu+++8dJLL8Xo0aPXO7Ny5cp45JFH4phjjslqFmqubbbZJrWz8/Ly4uijj44LLrggCgoKUssBANRddof/sDsQEfH73/8+Dj744Pjyyy83+Frz58+P+fPnx3PPPffdxzp37hy9e/eObbfdNnr37h09e/aMBg0abPBZAABpsVP8h50CgOpKwQ0AgIz69+8f7du3j3nz5pU79+STT8Yll1ySlSe4xo4dG6WlpRnnhg0bVuVnU7u88cYbqb4wtEmTJvHrX/86DjvssNQyAABUF61bt040V5l3TJ04cWJ89NFH5c7k5eXFxRdfHPXrZ/9H5WeddVY88sgjsWbNmvXOjB492hPKVDu9evWKCy+8MPr165d2FACgDrM7/JDdgTZt2sSNN94Yxx13XKxcubLKrz979uyYPXv2d2+AWVBQEL169YoBAwbELrvsEn369Im8vLwqPxcAIFvsFD9kpwCgOspPOwAAANVfXl5eHHzwwRnnli5d+oN3d6xKY8eOzTjTpEmTGDx4cFbOhw2Vn58fe+21Vzz66KPKbQAA/0/SJ5SLiooqfO1//vOfGWeGDBkS2267bYWvXRnt2rWLffbZp9yZjz76KObOnZuTPFCeDh06xCGHHBIPPvhgPPzww8ptAEDq7A4/ZHcgIqJPnz5x6623RrNmzbJ+1urVq+Odd96Jm266KY488sj42c9+FldeeWVMnTo162cDAFQFO8UP2SkAqI4U3AAASGTYsGGJ3olxzJgxVX7222+/HbNmzco4t++++0ajRo2q/HyorPz8/OjWrVucfPLJ8cwzz8SNN94YHTp0SDsWAEC10bhx40RzZWVlUVxcnPi6K1asiPHjx2ecO+200xJfsyoceeSRGWdeeeWVHCSBdcvPz49hw4bFddddF1dccUX85Cc/STsSAEBE2B3Wxe5ARMROO+0Uf//732OrrbbK6bnz58+Pu+++Ow466KA48sgjs/YGmAAAVcVO8WN2CgCqGwU3AAAS6dSpU+ywww4Z5/71r3/FggULqvTspKW5YcOGVem5sCGaNm0av/zlL+OGG26Ic889Nzp27Jh2JACAaqdBgwaJZyvyhPJrr72Wcb5Lly7RtWvXxNesCtttt13GN+WYOHFijtLAj5WWlsbo0aPj8MMPj5133jmuuuqqmD9/ftqxAADsDutgd+BbW221VYwePTpOPPHEKCgoyPn5b7/9dpx++ulx6KGHxttvv53z8wEAkrBT/JidAoDqRsENAIDEhg4dmnFm7dq18cgjj1TZmcXFxfHkk09mnNt8881j++23r7JzYUMtX748Ro4cGXvvvXfss88+cdddd8XKlSvTjgUAUK0UFhYmnl21alXi2ZdeeinjzODBgxNfr6oUFBRE7969y5358MMPc5QGyrdo0aK46667Yo899ohLL720yt/MBgCgIuwOP2Z34PsaNGgQ559/fjz++OOx//77R7169XKe4f33349f/OIX8dvf/tbzIQBAtWOn+DE7BQDVjYIbAACJ7bPPPtG4ceOMc2PHjq2yM5955plYtmxZxrkk5TtIyyeffBJXXXVV7L777nHLLbdESUlJ2pEAAKqFirzgrrS0NPHspEmTMs7svvvuia9Xlfr06VPu5z/99FMvBKRaWb16dfzzn/+MAw88MCZMmJB2HACgjrI7/JjdgXXZbLPN4pprromnn346jj/++Nhoo41yen5ZWVn8/e9/j8MOOyw+/fTTnJ4NAFAeO8WP2SkAqG7qpx0AAICao3HjxrHPPvvE6NGjy52bMWNGvP/++7Httttu8JljxozJOJOfnx8HH3zwBp8F2bZ48eK4/vrr4+mnn45rrrkmunTpknYkAIBUFRcXJ55N+u6qK1eujE8++STjXFp/F9t4443L/XxpaWl89tln0bVr1xwloqb4n//5n0o/trS0NJYvXx7Lli2L5cuXx5w5c2L69OmxevXqxNdYvHhxnHbaaXHcccfFRRddVOksAACVYXf4MbsD5enUqVNceOGFcfbZZ8crr7wSTz/9dLzwwguxZMmSnJw/Y8aMOPLII2PUqFHRo0ePnJwJAFAeO8WP2SkAqG4U3AAAqJBDDjkkY8Et4pti2oYW3ObPnx+vvvpqxrkBAwZE27ZtN+gs6o4OHTrEoYceWunHr169OpYtWxZFRUWxdOnSmDlzZnz66adRVlaW+BofffRRHHLIIXHFFVfEfvvtV+ksAAA1XUWeUG7YsGGiualTp2Z8d9W2bdtGkyZNEp9dlVq0aJFxZv78+Z5Q5kdOP/30Kr1eSUlJzJgxI15++eV46KGHYs6cOYked+edd0ZpaWlcfPHFVZoHAKA8dod1szuQSWFhYQwaNCgGDRoUpaWl8cEHH8Rrr70W77zzTrz77ruxePHirJ29aNGiOP744+PBBx+MzTbbLGvnAAAkYadYNzsFANWJghsAABXSt2/f2GyzzeLTTz8td+7xxx+Piy66KPG7Gq3LuHHjMv4gKOKb0h0k1aFDhyp/Yejy5cvjww8/jKeffjoeeeSRWLp0acbHrFy5Ms4///yoX79+DB48uErzAADUFCUlJYlnkz6hPGvWrIwzW265ZeJzq1rLli0zzixYsCD7QajzCgsLo2fPntGzZ8845ZRT4uWXX44//OEPGff9iIi77747mjRpskF3lQMAqAi7w7rZHaiI/Pz86N27d/Tu3fu7j82ZMyc++OCDmDJlSnz44YcxZcqUKr3L2+LFi+Pkk0+OMWPGROPGjavsugAAFWWnWDc7BQDViYIbAAAVNnTo0Lj++uvLnVmyZEk8//zzG1TcGTNmTMaZ5s2bxx577FHpM6AqNG3aNPr16xf9+vWL888/P0aPHh3XXHNNLF++vNzHrV27Ns4999xo1KhR7LrrrjlKCwBQfSR9p/jCwsLIz89PNDt//vyMM6+++mpss802ia6XhqKiorQjUMfk5eXFrrvuGuPGjYurr746HnjggYyPueWWW6J///7Rr1+/HCQEAOo6u8O62R3YUJ06dYpOnTrFvvvu+93H5s6dG++9916888478frrr8f06dM36IxZs2bFH//4x/jf//3fDY0LAFBpdop1s1MAUJ0ouAEAUGEHH3xw3HDDDRnvrjZmzJhKF9zee++9+Pe//51xbr/99osGDRpU6gzIhoYNG8YvfvGL+NnPfhYXXnhhTJo0qdz51atXx0UXXRSPPfZYtGrVKkcpAQCqh4ULFyaaa926deJrfvHFF5WNU22sWrUq7Qi12s0335z1M7p16xaDBg3K+jlVrVGjRnH55ZdHXl5e3H///eXOlpWVxSWXXBKPPPJINGrUKEcJAYC6yu6wbnaH7Kqru0OHDh2iQ4cOMWTIkIj45oXb48ePj7Fjx8YHH3xQqWv+4x//iMMPPzx69epVlVEBABKzU6ybnSK76upOAVBZCm4AAFRYu3bton///vGvf/2r3LmXX345Fi1aFBtvvHGFzxg9enSiuWHDhlX42lSNuXPnxrhx47J+zqBBg6Jbt25ZP6eqdejQIf72t7/F8OHD4/333y93dtGiRXHFFVfENddck6N0AADVQ9InlNu2bZv4ml9//XVl41QbxcXFaUeo1f76179m/YyhQ4fW6CeUL7300pg9e3a88sor5c7Nnj07Ro0aFWeeeWaOkgEAdZXdYd3sDtlld/jGpptuGsOHD4/hw4fH5MmT49Zbb43nnnuuQtcoKyuL66+/PkaNGpWllAAA5bNTrJudIrvsFAAVo+AGAEClDBs2LGPBbc2aNfHoo4/GiBEjKnTtkpKSePLJJzPObbXVVtG7d+8KXZuq89lnn+XkBzFt27atkQW3iG/ufnDrrbfG0KFDY8GCBeXOPvbYY3H44YfHjjvumKN0AADp++yzzxLNVeQJ5drwbqNlZWVpR6COq1evXlx00UVx4IEHZrx7+9///vc45ZRTorCwMEfpAIC6yO6wbnYHcq13795x8803x8SJE+OSSy6JOXPmJH7sK6+8Ev/+979jyy23zGJCAIB1s1Osm50CgOokP+0AAADUTHvttVc0b94841zSO7F937PPPpvoXY7cvY2aoHXr1nHaaaclmr3nnnuynAYAoHqZPn16ormKPKHs3UahanTt2jX22WefjHNffvllPPXUUzlIBADUZXYHqF523HHHGD16dIXetK+srCweeeSRLKYCAFg/OwUAVH8KbgAAVEqDBg1iyJAhGeemTZsWH330UYWuPWbMmIwz9evXjwMPPLBC14W0HHroodGuXbuMc88//3zMmzcvB4kAAKqHpE8ob7XVVomvuXbt2srGAf5L0r3bi1QBgGyzO0D107x587j55ptjm222SfyY5557LouJAADWz04BANWfghsAAJV2yCGHJJqryF3cFixYEP/6178yzg0cODDatGmT+LqQpsLCwth3330zzq1duzYee+yxHCQCAEjf4sWLY/bs2Ylme/bsmfi6DRs2rGwk4L/ssMMOUa9evYxz7777bpSWluYgEQBQF9kdoPpq2rRp3HzzzdGgQYNE8zNmzIilS5dmORUAwA/ZKQCgZqifdgAAAGqu3r17x1ZbbRUzZ84sd+6xxx6LCy64IAoKCjJe85FHHkn0DkfDhg1LnBOqg379+sUdd9yRce7tt9/OQRoAgPS9/vrrUVZWlnGuQYMGFXrH1CQvqvvd734XRxxxROJrQl3VtGnT6NatW0yZMqXcuWXLlsXMmTNj6623zlEyAKAusTtA9daxY8c48sgj46677so4W1ZWFlOmTIn+/ftnPxgAwP9jpwCAmsEd3AAA2CBDhw7NOPPVV1/Fiy++mOh6Y8eOzTiz0UYbxW677ZboelBd7LDDDpGXl5dx7t13381+GACAauC1115LNNetW7eoXz/5e7U1bdo048zChQsTXw/quvbt2yeay1SCAwCoLLsDVH/HHXdc4tmkd08BAKgqdgoAqBncwQ0AgA1y0EEHxXXXXRdr1qwpd27s2LGx5557ljszefLkmDFjRsYzDzjggCgsLKxQTkhb06ZNo3nz5vH111+XO7d48eKYO3dudOjQIUfJAAByb82aNfHcc88lmt1ll10qdO22bdtmnJk3b16FrkntMm3atLQj1CgtW7ZMNLdo0aLsBgEA6iS7A2myOyTXtm3b2GqrrWLmzJkZZz///PMcJAIA+IadgjTZKQAqRsENAIAN0qZNmxg4cGA8//zz5c698MIL8dVXX0WrVq3WO5Pk7m0REcOGDatIRLJkxx139IOYCmrZsmXGglvENy8MVXADAGqzl156Kb788stEsxW9e3OSu00lecEd8I2kBbelS5dmNwgAUCfZHaDm6Nu3b6LfM8uXL89BGgCAb9gpAKDmyE87AAAANV+Swtnq1avj8ccfX+/nS0pKyv38t7p37x7du3evUD6oLrwwFADgGw899FCiuTZt2sS2225boWtvttlmGWdmzJiR8S7UwDdKS0sTzS1ZsiS7QQCAOsnuADVHmzZtEs2tXLkyy0kAAP7DTgEANYeCGwAAG2z33XePjTbaKOPcmDFj1vu5CRMmJHoxnLu3UZMlfWFokru8AQDUVFOnTo0JEyYkmt1nn30iLy+vQtfv0aNH5OeX/6PvlStXxvvvv1+h60JdpbgGAKTF7gA1S6tWrRLN1atXL8tJAAC+YacAgJpFwQ0AgA1WUFAQBxxwQMa5KVOmxPTp09f5ubFjxyY6Z//9969oPKg2vDAUACBi5MiRUVZWlmj2yCOPrPD1mzRpEl26dMk49/LLL1f42lAXJX0DjsaNG2c5CQBQ19gdoGbJ9OLub9kdAIBcsVMAQM2i4AYAQJU45JBDEs2t6y5uX375ZaIf5uy+++6J3/0RqqOkLwxt1KhRlpMAAKRjwoQJ8eyzzyaaHTBgQKInhtdlxx13zDjzxBNPVOraUNfMmTMn0VyLFi2ynAQAqEvsDlDzLF26NNFcs2bNspwEAMBOAQA1kYIbAABVolu3btG9e/eMc48++misXbv2Bx975JFHYs2aNRkfO2zYsErng7QtWbIkli1blmjWC0MBgNro66+/jt/85jeJ50eMGFHps/bYY4+MM5988klMmjSp0mdAXbBkyZL13on9v3Xu3DnLaQCAusLuADXTJ598kmiuU6dOWU4CANR1dgoAqJkU3AAAqDJJCmgLFy6MV1555QcfW9dd3f5bmzZtYuDAgZXOBmmbNGlSlJWVJZr1wlAAoLZZvXp1nHXWWbFw4cJE8wMGDIif/exnlT5vhx12SPSmAaNGjar0GVAXVGSP2XLLLbOcBgCoC+wOUHO9/fbbieY222yzLCcBAOoyOwUA1FwKbgAAVJkDDjggCgoKMs6NHj36u/8+ZcqURO8Gf+CBB0b9+vU3KB+kaeLEiYnmmjVrFm3atMlyGgCA3CktLY2LL744Xn/99UTz9erVi4suumiDziwoKEj0BhwvvPBCvPbaaxt0FtRm//znPxPNNW3aNLbeeusspwEAaju7A9Rc06ZNi1mzZmWcKywsjO7du2c/EABQJ9kpAKBmU3ADAKDKbLTRRjFo0KCMcxMmTIivv/46IpLdvS0i2d3hoLpauXJlPPHEE4lmt99++yynAQDInVWrVsWZZ54ZjzzySOLHHH300bHNNtts8NlHHXVU5Odn/hH45ZdfHitWrNjg86C2mTx5crz44ouJZnfYYYeoV69elhMBALWZ3QGSWbVqVdoR1umuu+5KNNe7d+8oLCzMbhgAoE6yUwBAzafgBgBAlUpSRCspKYnHH388Vq9eHY899ljG+d69e8dWW21VFfEgFffdd18sWrQo0exOO+2U5TQAALnx8ccfx1FHHRXPPvts4sf07NkzzjvvvCo5v1OnTrHvvvtmnJs1a1b85je/qZIzobYoKSmJK6+8MvH8AQcckMU0AEBtZ3eA5IYMGRL3339/rFmzJu0o33nvvfdi7NixiWb33HPP7IYBAOokOwUA1A4KbgAAVKmBAwdGmzZtMs6NHTs2XnjhhVi8eHHGWXdvoyabO3du/O1vf0s0m5+fH0OGDMlyIgCA7CopKYm//e1vMXTo0Pjggw8SP65Zs2bx17/+tUrfyf2cc85JdL1HH300/vSnP1XZuZWxcuXK+OSTT1LNAN+65JJL4p133kk0u9FGG8Uee+yR5UQAQG1kd6gcu0PdtnDhwvjd734XQ4YMiTFjxsTq1atTz3P22WdHaWlpxtl69ep5cwwAoErZKSrHTgFAdaXgBgBAlapXr14ceOCBGefee++9GDlyZMa5Bg0axH777VcV0SDnli1bFqecckosWbIk0fzAgQNj0003zW4oAIAsKS4ujvvvvz/22muv+Mtf/hLFxcWJH9uwYcO46aabolOnTlWaqWPHjnH88ccnmr399tvjsssuy/m74C9fvjxuv/322GOPPeKZZ57J6dnw35YtWxbnnXdePPLII4kfc8IJJ0TDhg2zmAoAqG3sDpVjd+D7Pv3007joooti7733jnvvvTeWL1+e8wzz5s2LESNGxNy5cxPN77///tG6desspwIA6gI7ReXYKQCo7uqnHQAAgNrnkEMOidtvvz3j3LRp0zLO7LnnntG8efOqiAU59cknn8S5554bM2bMSPyYX/7yl1lMBABQ9UpLS+Pdd9+NsWPHxpNPPhlLly6t8DUaNGgQt9xyS+y4445ZSBhxxhlnxMsvvxxTpkzJOPuPf/wjPvroo7j66qujS5cuWcnzrY8//jgeeOCBGD16dBQVFWX1LMiktLQ0JkyYEFdccUXMmzcv8eM6deoURx99dBaTAQC1hd2h8uwOlGfevHnxhz/8Ia699to44IAD4ogjjogePXpk9cyysrIYN25cXH311fHVV18lekz9+vXjjDPOyGouAKB2s1NUnp0CgJpCwQ0AgCrXpUuX2G677eK9997b4GsNGzasChJB7qxYsSL+8Y9/xPXXXx8rV65M/Lj99tsvtttuuywmAwDYcIsXL44ZM2bE1KlT44033oiJEydW6knkb7Vs2TKuv/766N+/fxWm/KGCgoL4y1/+Eocddliid7R///3348ADD4zDDjssTjzxxOjYsWOVZZkzZ04899xz8eijj8YHH3xQZdeFyigpKYlp06bFiy++GA8//HCFim0REfn5+XHllVdGo0aNspQQAKjJ7A4bxu5ARa1YsSIefPDBePDBB6NLly4xZMiQGDx4cHTt2rXKzigtLY2JEyfGddddV+HnAE855ZTo3LlzlWUBAGo/O8WGsVMAUBMpuAEAkBXDhg3b4IJb27ZtY8CAAVWUCLJn2bJl8cEHH8STTz4Zjz32WIXf8ap169Zx6aWXZikdAFDX3XfffdGsWbPE82vWrIni4uIoLi6OFStWxJdffhkLFy6M+fPnx6JFi6osV8+ePeOGG26o0ids12fLLbeMG2+8MU466aRYvXp1xvk1a9bEAw88EA8++GAMGDAg9tprr9hll10qlHXt2rXx2WefxeTJk+Ptt9+OiRMnxscff7whXwZ13M0331zpx5aWlkZRUVEsW7Ysli1bFnPmzInp06cn+v2wPhdccEH069ev0o8HAKofu4Pdgdrh448/jpEjR8bIkSNjk002if79+8cOO+wQPXr0iK5du0ZhYWHiay1ZsiSmTp0azz//fDzxxBOxYMGCCufp3bt3nHbaaRV+HABQ89gp7BQAsCEU3AAAyIr99tsvrrrqqli1alWlr3HwwQdHfn5+FaaCiLlz527QC0PXrFkTy5Yti+XLl8fSpUtj5syZ8emnn0ZZWVmlrtegQYMYOXJktGrVqtKZAADKc8cdd6Qd4Qfq168fRx11VJx77rnRoEGDnJ3bv3//+NOf/hTnn39+rFmzJtFjSktL45VXXolXXnklIiI22mij6Nq1a7Rr1y423njjaNiwYdSvXz9KSkqipKQklixZ8t2T77NmzYqSkpJsfknUMX/961/TjvCdE044IY477ri0YwAAVczu8A27A7XJggULYty4cTFu3LiI+OauIh06dIh27dpFu3btolmzZtGoUaMoKCiIlStXRlFRUSxfvvy7O6bMnz9/g87v2LFj3HLLLVFQUFAVXw4AUM3ZKb5hpwCAylFwAwAgK5o1axZ77rlnPPbYY5W+xtChQ6swEXxj7ty51eaFoQUFBXHNNdfET3/607SjAADkRN++feM3v/lNbLPNNqmcP2TIkGjSpEn86le/ihUrVlT48YsXL4433ngjC8mgZsjPz49zzjknTjrppLSjAAC1nN0BsmP16tUxa9asmDVrVtbP2myzzeL222+P1q1bZ/0sAID/ZqcAgJrH7TAAAMiaYcOGVfqx22+/fWy++eZVFwaqmWbNmsXf/va32GuvvdKOAgCQddtvv33cfPPNcd9996X2ZPK3fvazn8W9994bnTt3TjUH1DSbbLJJ3HHHHcptAEBW2R2gdthhhx3i73//e3Tq1CntKABAHWOnAICaS8ENAICs6d+/f7Rr165Sj92QchxUdz/5yU9izJgx0b9//7SjAABkTePGjWP//fePBx98MO6///7YY4890o70nV69esWYMWPi4IMPTjvKDxQUFKQdAX6koKAgjjvuuHjiiSfsMABAVtgdKs7uUHd16dIl7QjlKiwsjHPPPTfuueeeaNWqVdpxAIA6wk5RcXYKAKqj+mkHAACg9srPz4+DDz44brnllgo9rlGjRrHPPvtkKRWkp1WrVnHWWWfF4YcfHvXq1Us7DgBAlWvSpEnssssusc8++8Tuu+8ejRo1SjvSejVt2jSuvvrqOOyww+Kqq66KDz74ILUc++yzTwwdOjT69u2bSgZYl+bNm8ehhx4aw4cPj/bt26cdBwCoZewOlcthd2Ds2LExc+bMeOKJJ+LZZ5+NadOmpR0pIr55TnD//fePX/3qV9GhQ4e04wAAdYCdonI57BQAVGcKbgAAZNWwYcPi1ltvjbKyssSPGTx4cDRt2jSLqSC3OnXqFMOHD49DDjnEr20AoNbIy8uL9u3bR48ePaJv377Rt2/f6N69e40r8vft2zceeuiheOGFF+Kee+6JV199NetnNm7cOPr16xdDhgyJwYMHR8OGDbN+JiSxySabxE477RSDBw+OXXfdNQoLC9OOBADUAnaHyrM7sC5bbbVVnHXWWXHWWWfFvHnz4vnnn49//etfMWnSpFi6dGlOs2y00UYxdOjQ+MUvfhGdOnXK6dkAQN1hp6g8OwUANYmCGwAAWdW5c+fo27dvTJo0KfFjhg0blsVEkBtbbrllDBw4MPbZZ5/o06dP5OXlpR0JAKBceXl5UVhYGIWFhVFQUBCFhYXRpEmT2HjjjaNVq1bRunXr2HjjjaNTp07RpUuX2GKLLar1O6JWRF5eXuy+++6x++67x6xZs2L8+PHx7LPPxuTJkyv0Zh3rU79+/ejVq1cMGDAgBgwYED/5yU+ioKCgCpJDcvXr1//u93jLli2jdevWsckmm8QWW2wRW221VfTs2TM222yztGMCADWA3cHuQPXRvn37OOqoo+Koo46K0tLS+PDDD+Ott96KyZMnx+TJk2POnDlV8mvzW/n5+dG1a9fYcccdY4899oi+fftG/fpefgYAVIydwk4BAOuSV1aVP8UAAIB1GD16dPz6179ONNuhQ4d47rnnUi8DjRw5Mm688cZyZ+65557Ycccdc5Ro/YYPHx5vvPFGuTMdOnSICRMm5ChRegYNGhRz587N+jkFBQVRUFAQjRo1ilatWsXGG28c7du3jy233DK22mqr2G677aJVq1ZZzwEAQHYtX7483n///Xj//ffjk08+iXnz5sXnn38ey5Yti1WrVsWqVasiLy8vCgoKomHDhtGyZcto1apVtG3bNjp27BibbbZZbLPNNrH11ltHgwYN0v5yqpWJEydm3GMiIo499tho3rx5DhIBAEDl2R2yx+6wYYqKimLmzJkxc+bMmDNnTsybNy+++OKLWLx4cSxevDiKiopi9erVsWbNmqhfv34UFBREgwYNokWLFrHRRhtF69ato0OHDrH55pvHlltuGT179oymTZum/WUBANQ6dorssVNU3LPPPhsfffRRxrkzzzwzB2mAukTBDQAAarjRo0dnLHU1a9YsRowYkZtAAAAAAAAAAAAAAJCQghsAAAAAAAAAAAAAAAAAqchPOwAAAAAAAAAAAAAAAAAAdZOCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHADAAAAAAAAAAAAAAAAIBUKbgAAAAAAAAAAAAAAAACkQsENAAAAAAAAAAAAAAAAgFQouAEAAAAAAAAAAAAAAACQCgU3AAAAAAAAAAAAAAAAAFKh4AYAAAAAAAAAAAAAAABAKhTcAAAAAAAAAAAAAAAAAEiFghsAAAAAAAAAAAAAAAAAqVBwAwAAAAAAAAAAAAAAACAVCm4AAAAAAAAAAAAAAAAApELBDQAAAAAAAAAAAAAAAIBUKLgBAAAAAAAAAAAAAAAAkAoFNwAAAAAAAAAAAAAAAABSoeAGAAAAAAAAAAAAAAAAQCoU3AAAAAAAAAAAAAAAAABIhYIbAAAAAAAAAAAAAAAAAKlQcAMAAAAAAAAAAAAAAAAgFQpuAAAAAAAAAAAAAAAAAKRCwQ0AAAAAAAAAAAAAAACAVCi4AQAAAAAAAAAAAAAAAJAKBTcAAAAAAAAAAAAAAAAAUqHgBgAAAAAAAAAAAAAAAEAqFNwAAAAAAAAAAAAAAAAASIWCGwAAAAAAAAAAAAAAAACpUHAD4P9n777Do6q6vo//UklIgNClhKqIoigCIl2R3hERFKSqSFEUbCA3KqLgIwJSpKkoiAWlK4gIKkVAFFF67yAEQoCQQEIy7x+8WMmcPZM5Zybh+7mu+3qux7Pm7DUhc+bkrL32BgAAAAAAAAAAAAAAAAAAAAAA8Asa3AAAAAAAAAAAAAAAAAAAAAAAAAAAfkGDGwAAAAAAAAAAAAAAAAAAAAAAAADAL2hwAwAAAAAAAAAAAAAAAAAAAAAAAAD4BQ1uAAAAAAAAAAAAAAAAAAAAAAAAAAC/oMENAAAAAAAAAAAAAAAAAAAAAAAAAOAXNLgBAAAAAAAAAAAAAAAAAAAAAAAAAPyCBjcAAAAAAAAAAAAAAAAAAAAAAAAAgF/Q4AYAAAAAAAAAAAAAAAAAAAAAAAAA8Asa3AAAAAAAAAAAAAAAAAAAAAAAAAAAfkGDGwAAAAAAAAAAAAAAAAAAAAAAAADAL2hwAwAAAAAAAAAAAAAAAAAAAAAAAAD4BQ1uAAAAAAAAAAAAAAAAAAAAAAAAAAC/oMENAAAAAAAAAAAAAAAAAAAAAAAAAOAXNLgBAAAAAAAAAAAAAAAAAAAAAAAAAPyCBjcAAAAAAAAAAAAAAAAAAAAAAAAAgF/Q4AYAAAAAAAAAAAAAAAAAAAAAAAAA8Asa3AAAAAAAAAAAAAAAAAAAAAAAAAAAfkGDGwAAAAAAAAAAAAAAAAAAAAAAAADAL2hwAwAAAAAAAAAAAAAAAAAAAAAAAAD4BQ1uAAAAAAAAAAAAAAAAAAAAAAAAAAC/oMENAAAAAAAAAAAAAAAAAAAAAAAAAOAXNLgBAAAAAAAAAAAAAAAAAAAAAAAAAPyCBjcAAAAAAAAAAAAAAAAAAAAAAAAAgF/Q4AYAAAAAAAAAAAAAAAAAAAAAAAAA8Asa3AAAAAAAAAAAAAAAAAAAAAAAAAAAfkGDGwAAAAAAAAAAAAAAAAAAAAAAAADAL2hwAwAAAAAAAAAAAAAAAAAAAAAAAAD4BQ1uAAAAAAAAAAAAAAAAAAAAAAAAAAC/oMENAAAAAAAAAAAAAAAAAAAAAAAAAOAXNLgBAAAAAAAAAAAAAAAAAAAAAAAAAPyCBjcAAAAAAAAAAAAAAAAAAAAAAAAAgF/Q4AYAAAAAAAAAAAAAAAAAAAAAAAAA8Asa3AAAAAAAAAAAAAAAAAAAAAAAAAAAfkGDGwAAAAAAAAAAAAAAAAAAAAAAAADAL2hwAwAAAAAAAAAAAAAAAAAAAAAAAAD4BQ1uAAAAAAAAAAAAAAAAAAAAAAAAAAC/oMENAAAAAAAAAAAAAAAAAAAAAAAAAOAXNLgBAAAAAAAAAAAAAAAAAAAAAAAAAPyCBjcAAAAAAAAAAAAAAAAAAAAAAAAAgF/Q4AYAAAAAAAAAAAAAAAAAAAAAAAAA8Asa3AAAAAAAAAAAAAAAAAAAAAAAAAAAfkGDGwAAAAAAAAAAAAAAAAAAAAAAAADAL2hwAwAAAAAAAAAAAAAAAAAAAAAAAAD4BQ1uAAAAAAAAAAAAAAAAAAAAAAAAAAC/oMENAAAAAAAAAAAAAAAAAAAAAAAAAOAXNLgBAAAAAAAAAAAAAAAAAAAAAAAAAPyCBjcAAAAAAAAAAAAAAAAAAAAAAAAAgF/Q4AYAAAAAAAAAAAAAAAAAAAAAAAAA8Asa3AAAAAAAAAAAAAAAAAAAAAAAAAAAfkGDGwAAAAAAAAAAAAAAAAAAAAAAAADAL2hwAwAAAAAAAAAAAAAAAAAAAAAAAAD4BQ1uAAAAAAAAAAAAAAAAAAAAAAAAAAC/oMENAAAAAAAAAAAAAAAAAAAAAAAAAOAXNLgBAAAAAAAAAAAAAAAAAAAAAAAAAPyCBjcAAAAAAAAAAAAAAAAAAAAAAAAAgF/Q4AYAAAAAAAAAAAAAAAAAAAAAAAAA8Asa3AAAAAAAAAAAAAAAAAAAAAAAAAAAfhHq7wSAa01qaqouXLiglJQUpaam/vl/09LS5HK55HK5/J0iAAAAAAAAAAAAAAAAAAAAAAC4RgQFBSkoKEghISEKCwtTeHj4n/83IiJCYWFh/k4R2VyQi24awHYpKSk6d+6czp07p+TkZH+nAwAAAAAAAAAAAAAAAAAAAAAAYCQyMlK5cuVSrly5FB4e7u90kA3R4AbY6Pz58zpx4oQuXLjg71QAAAAAAAAAAAAAAAAAAAAAAAAyJSIiQoULF1bOnDn9nQqyERrcABukpKToxIkTOnfunL9TAQAAAAAAAAAAAAAAAAAAAAAA8KlcuXKpUKFC7OgGn6DBDfCx+Ph4nThxQny0AAAAAAAAAAAAAAAAAAAAAABAdhUUFKRChQopX758/k4FWRwNboCPuFwunTx5UidPnvR3KgAAAAAAAAAAAAAAAAAAAAAAAI4oWLCg8ufPr6CgIH+ngiyKBjfAB1wul06cOKH4+HifnI+LOgAAAAAAAAAAAAAAAAAAAAAAsJuv2ory58+vggUL0g8Br4T6OwEgOzh58qRHzW1hYWGKjo5WeHi4wsPDFRYWprCwMAUFBXExBwAAAAAAAAAAAAAAAAAAAAAAjnG5XHK5XEpNTVVqaqpSUlKUkpKixMREpaamGp3j1KlTCg4OVoECBWzOFtkRDW5AJl28eFGnTp2yjAsODlbevHmVO3du5ciRg0Y2AAAAAAAAAAAAAAAAAAAAAADgd1c268mRI4dy5Mjx5393uVy6ePGizp49q9OnTys9Pd3teU6ePKlcuXL94xyAiSCXr/YSBK5BLpdLBw4cUHJystu4mJgYFSxYUKGh9JQCAAAAAAAAAAAAAAAAAAAAAICs5dKlS4qLi1NCQoLbuMjISJUsWZJNgeCRYH8nAGRlCQkJls1tRYsWVZEiRWhuAwAAAAAAAAAAAAAAAAAAAAAAWVJoaKiKFCmiokWLuo1LTk62bIID/o0GN8BLLpdLp06dchtTvHhx5cmTx6GMAAAAAAAAAAAAAAAAAAAAAAAA7JMnTx4VL17cbcypU6fkcrkcygjZAQ1ugJeSk5OVmpqa4fF8+fIpV65cDmYEAAAAAAAAAAAAAAAAAAAAAABgr1y5cilfvnwZHk9NTVVycrKDGSGro8EN8NLZs2czPBYWFqaCBQs6mA0AAAAAAAAAAAAAAAAAAAAAAIAzChYsqLCwsAyPu+u5AP6NBjfACy6Xy+3FNl++fAoO5uMFAAAAAAAAAAAAAAAAAAAAAACyn+DgYLe7uJ09e1Yul8vBjJCV0YEDeCE5OVlpaWkZHs+dO7eD2QAAAAAAAAAAAAAAAAAAAAAAADjLXe9EWlqakpOTHcwGWRkNboAXUlJSMjwWFRWl0NBQB7MBAAAAAAAAAAAAAAAAAAAAAABwVmhoqKKiojI87q73Avg7GtwAL7i7yEZGRjqYCQAAAAAAAAAAAAAAAAAAAAAAgH+466GgwQ2maHADvODuIpsjRw4HMwEAAAAAAAAAAAAAAAAAAAAAAPCP8PDwDI/R4AZTNLgBXnB3kXV3cQYAAAAAAAAAAAAAAAAAAAAAAMguaHCDL9DgBnjh0qVLGR4LCwtzMBMAAAAAAAAAAAAAAAAAAAAAAAD/cNfg5q73Avg7GtwAL7hcrgyPBQfzsQIAAAAAAAAAAAAAAAAAAAAAANmfux4Kd70XwN/RiQN4wd1FNigoyMFMAAAAAAAAAAAAAAAAAAAAAAAA/MNdDwUNbjBFgxvgQzS3AQAAAAAAAAAAAAAAAAAAAACAawm9FMgsGtwAAAAAAAAAAAAAAAAAAAAAAAAAAH5BgxsAAAAAAAAAAAAAAAAAAAAAAAAAwC9ocAMAAAAAAAAAAAAAAAAAAAAAAAAA+AUNbgAAAAAAAAAAAAAAAAAAAAAAAAAAv6DBDQAAAAAAAAAAAAAAAAAAAAAAAADgFzS4AQAAAAAAAAAAAAAAAAAAAAAAAAD8ggY3AAAAAAAAAAAAAAAAAAAAAAAAAIBf0OAGAAAAAAAAAAAAAAAAAAAAAAAAAPALGtwAAAAAAAAAAAAAAAAAAAAAAAAAAH5BgxsAAAAAAAAAAAAAAAAAAAAAAAAAwC9ocAMAAAAAAAAAAAAAAAAAAAAAAAAA+AUNbgAAAAAAAAAAAAAAAAAAAAAAAAAAv6DBDQAAAAAAAAAAAAAAAAAAAAAAAADgFzS4AQAAAAAAAAAAAAAAAAAAAAAAAAD8ggY3AAAAAAAAAAAAAAAAAAAAAAAAAIBf0OAGAAAAAAAAAAAAAAAAAAAAAAAAAPALGtwAAAAAAAAAAAAAAAAAAAAAAAAAAH5BgxsAAAAAAAAAAAAAAAAAAAAAAAAAwC9C/Z0AAAAAAGRF9erV05EjRzI8XqxYMS1fvtzBjOAPn3zyiV5++WW3x++44w7nEgIAG61bt06dO3d2G9O3b1898cQTDmUEO7zwwguaO3eu25hly5apePHiDmUEuHfjjTe6PX7nnXdqxowZmRpjzZo16tq1a4bHR44cqRYtWmRqDAAAAAAArqAGBYkaFGDCiWeD8K85c+Zo4MCBbmOGDx+u++67z6GMAPcefvhh/fTTT25jduzYkakxTp8+rQYNGujcuXNXPf7AAw/o1VdfzdQYAOAv7OAGAAAAAIAXEhISNGbMmAyP169fn8IiAABANlC9enXVrFkzw+P/93//p/PnzzuYEQAAAAAAyM6oQQEAgIzkzZtXjzzySIbHv/jiC23atMnBjADAd9jBDQAAAAAAL4waNUoJCQlXPRYSEqL+/fs7mxAAAABsM2DAAP34449yuVz/OXbixAlNnDhRzzzzjB8yAwAAAAAA2U1WrkEdPnxYGzZs0P79+3Xo0CEdOnRIp06dUnJyss6fP6+LFy8qPDxckZGRioyMVExMjGJjY1WiRAmVKFFCt912m2644QYFBQX5+60AABCwunTpoo8++khxcXH/OZaenq5hw4bp008/5fsUQJZDgxsAAPDKunXrLLfTli7/MZU7d24HMvKN7du3a/ny5T4/b0hIiMLDwxUeHq6oqCgVLFhQBQoUUIkSJRQZGenz8QJdvXr1dOTIEY9f16NHDz333HM2ZOSdcePGafz48V69NrPbzQPwry1btujzzz/P8Pj999+vsmXLZnqcdevWqXPnzpZxw4cP13333Zfp8XzhhRde0Ny5cy3juA4CAICspEKFCmratKm++uqrqx7/4IMPdP/996tUqVLOJgYAAJANUYPyDDWof6IGxbNXIKtzqgblKykpKfrhhx+0ZMkS/fzzzzp27Jjla5KTk5WcnCxJOnLkiLZs2fKP4zExMapcubLq1aunxo0bKzo62pbcAQDIqiIjI9W3b1+99NJLVz2+ceNGzZs3T23atHE4MwDIHBrcAACAV3766SejokqbNm2yVHFx69atevvttx0bLygoSMWKFVP58uVVtWpV3XXXXSpfvrxj42c1CxYs0IABAxQSEuLvVORyuTR//nx/pwHAD1wul1599VWlp6df9fiVB4kAAADIXp566il98803Sk1N/c+x1NRUvfbaa5o6daofMgMAAMheqEH5BjUoz1CDAhAIslINateuXZo+fbq+/vprnT171qfnTkhI0LJly7Rs2TINHTpUd999tzp16qQ777zTp+MAAJCV3X///Zo2bZr2799/1eMjR45UgwYNaBQHkKUE+zsBAACAa5nL5dLhw4f17bffavjw4WrVqpUaNmyosWPH6vjx4/5OL+DExcVp9erV/k5DkvTzzz/r0KFD/k4DgB/Mnz9fv/76a4bHO3furEKFCjmYEQAAAJxQokQJtW3bNsPjK1as0Pfff+9cQgAAAIAb1KA8Qw0KQCDICjWo7du368knn1SLFi00a9Ysnze3/dvFixe1ZMkSPfzww+rUqZPWrFlj63gAAGQVoaGh6tevX4bHT548qQkTJjiYEQBkHg1uAAAAAebAgQOaMGGC7r33Xr344osUGf9l3rx5/k5BkjR37lx/pwDAD1JSUjR27NgMj0dERKhr167OJQQgWxo3bpxuvPFGt/9bt26dv9MEgGvSI4884nZHh7feeksul8vBjAAAAABz1KDcowYFwJ8CvQaVmJiooUOHqk2bNlqyZIlfnn+sX79eXbt2Vd++ffkOc9C6dessaxbjxo3zd5oAcE1q3LixSpUqleHxjz76SH/88YdzCQFAJtHgBgAAEKBSU1P1xRdfqEmTJpo+fToT5P6/ZcuWKTEx0a85JCcn6+uvv/ZrDgD84/PPP9eRI0cyPH7//fcrX758DmYEAAAAJ8XGxqpJkyYZHt+5c6cWLVrkYEYAAACA56hBXR01KAD+FMg1qB9++EHNmjXTzJkzlZ6e7pcc/m7p0qVq1qyZPv/8c3+nAgCAXwUHB6tHjx4ZHk9JSdE777zjYEYAkDk0uAEAAAS48+fP67XXXlPfvn39XlQLBBcuXNDixYv9msPSpUt1/vx5v+YAwHkXLlzQxIkTMzweGhqq7t27O5gRAAAA/OHRRx91e3zcuHFKS0tzKBsAAADAe9Sg/okaFAB/CeQa1MSJE9WzZ8+A2/3l3LlzGjx4sAYPHqyUlBR/pwMAgN+0bt1aBQsWzPD4nDlzdOjQIQczAgDv0eAGAACQRXz77bfq2rWrzp496+9U/G7u3Ll+HX/evHl+HR+Af3z00UeKi4vL8HjTpk1VrFgxBzMCAACAP5QvX1516tTJ8Pi+ffs0f/58BzMCAAAAMoca1F+oQQHwh0CsQV28eFH9+vXTmDFjvN7pMzQ0VKVKldI999yjBx98UD169NATTzyhxx57TB07dlTjxo1Vrlw55ciRw+s8P//8c3Xp0kXx8fFenwMAgKwsPDxcXbp0yfB4amqqJkyY4GBGAOC9UH8nAMA5l9JZNRjXjtDgEH+nANhi06ZNevTRRzVjxgyFh4f7Ox2/+eWXX3To0CHFxsY6Pvbx48e1Zs0ax8cF4F+JiYl69913MzweFBRkuZMHAAAAso+ePXtqxYoVGR4fP368WrRoobCwMAezAgD/SUmlBoVrQ3gY9SdkX9SgLqMGBcBpgViDSklJUe/evbVq1SqPXxsTE6NmzZqpdu3aqlatmnLmzGn5mtTUVG3cuFGrVq3Sl19+qcOHD3s05oYNG9S1a1d9+OGHyps3r8c5AwCQ1T344IOaMmVKhouWLFiwQI8++qjKli3rcGYA4Bka3IBrxKX0NI1aQQc+rh396/ShyQ22mj59uqpVq2Ycn5qaqjNnzujMmTM6ceKENmzYoF9++UW//PKLLly44NHYGzdu1KuvvqpXX33V07SzlODgYKWnp2d4fN68eXriiScczOiy+fPnu83LKm8AWdPHH3+s06dPZ3j8rrvuUrly5RzMCACcV61aNe3YscPfacBmI0aM0IgRI/ydBhDwqlSpovLly2v79u1XPX7kyBHNmzdP7dq1czgzAHBeSmqa6vSZ7u80AEesmNCZJjfYjhqU/ahBAQgkgVaDSklJUZ8+fTxubitZsqR69+6tJk2aeLwjW1hYmKpWraqqVavqqaee0qpVq/TOO+9ow4YNxufYsWOHunXrpg8++EAxMTEejY+si5pF9nfffffpvvvu83caQMCLjo5W69atNX361Z/RpaWladKkSXrzzTcdzgwAPBPs7wQAAACuBWFhYSpQoIDKli2r6tWrq0+fPnr//ff13XffqXfv3sqTJ49H55s1a5bbleKzA6vi7bx58+RyuRzK5i9z5851e/yuu+5yKBMATrl06ZI++ugjtzEPPPCAQ9kAAAAgUFjdA2ZUSAYAAAB8iRqU56hBAQgUgViDGjhwoEffA5GRkRo4cKC++uortW7d2uPmtn8LCgpS7dq19cknn2js2LEqWLCg8Wu3bdum3r17KzU1NVM5AACQFVndMyxevFgnTpxwKBsA8A4NbgAAAH6UL18+9evXT0uWLFGtWrU8eu2wYcOy9YPZBg0aKCoqKsPjhw8f1i+//OJgRtJvv/2mvXv3Zng8KipK9evXdzAjAE5YvHixjh8/nuHxfPny8dkHAAC4BrVs2VKRkZEZHt+5c6d+/PFHBzMCAAAA/kINKmPUoAAEikCrQb3//vv68ssvjePLly+v2bNnq2vXrgoLC/N5Po0aNdKCBQt09913G7/ml19+0euvv+7zXAAACHQ33HCDKlWqlOHx1NRUzZw508GMAMBzNLgBAAAEgLx582rq1Knq0aOH8WsOHDigr776ysas/CsyMlKNGjVyG2O1kqWvWY3XuHFjt5MbAWRNH374odvjrVu3Vnh4uEPZAAAAIFDkypVLjRs3dhvzwQcfOJMMAAAAkAFqUP9FDQpAoAikGtTatWs1cuRI4/jatWvr008/VdmyZW3M6nKT36RJk9SpUyfj13z88ceaM2eOjVkBABCYrHZx+/TTT3XhwgWHsgEAz9HgBgAAECCCg4P13HPPqWnTpsavsXrgndW1adPG7fGvv/7asT+6U1JStHjxYrcxVvkCyHp+/vlnbdq0yW2M1QNCAAAAZF/t2rVze3zFihVud2EAAAAAnEAN6r+oQQHwt0CqQSUlJWnQoEFKS0szim/YsKEmTpzoWONtUFCQ/ve//+mxxx4zfs1rr73mdnc8AACyoyZNmihXrlwZHk9ISND8+fMdzAgAPEODGwAAQIB5/fXXVbp0aaPYrVu3at++fTZn5D9Vq1ZVsWLFMjyemJiopUuXOpLL8uXLlZCQkOHx4sWLq0qVKo7kAsA506dPd3u8SpUqxtdsAAAAZD+VK1d2ez/ocrk0Y8YMBzMCAAAAMkYN6i/UoAD4WyDVoEaNGqUjR44Yxd5xxx166623FBYWZnNW/zVgwAC1bNnSKDYxMVEvv/yyvQkBABBgIiMjLRc2sboHAQB/osENAAAgwERGRqpv377G8U4V1/whKChIrVq1chszb948R3KxGqdVq1YKCgpyJBcAzjh9+rSWL1/uNqZx48YOZQMAAIBA1ahRI7fHv/zyS128eNGhbAAAAICMUYP6CzUoAP4USDWozZs3a+bMmUaxRYoU0TvvvKPw8HCbs8rYa6+9pttuu80odvny5frmm29szggAgMBidQ+xe/dubdy40ZlkAMBDNLgBAAAEoKZNm6pUqVJGsRs2bLA3GT9r06aN2+M//vijjh8/bmsOp06d0sqVK93GtG7d2tYcADhv0aJFSk1NzfB4UFCQGjRo4GBGAAAACERWDW5nz561nLQGAAAAOIUa1F+oQQHwl0CqQb399ttKT0+3jAsKCtLw4cOVN29eB7LKWHh4uN544w1FRkYaxZu+PwAAsos777xTMTExbmPmz5/vTDIA4KFQfycAAACA/woODlbjxo01adIky9jffvvNgYz8p0SJErrjjjsyLKKmp6drwYIFevTRR23LYeHChbp06VKGxytXrqwSJUrYNr5dXC6XTpw4oUOHDuno0aM6f/68kpOTdenSJUVERCgyMlL58+dXiRIlVLx4cUVERPg7ZXgpLS1Nx44d06FDh3T8+HElJSUpOTlZaWlpypkzpyIjI1W4cGHFxsaqWLFiCg3lT0XJ+oFexYoVdd111zmUDeAbKSkpOnz4sA4dOqSTJ08qOTlZSUlJCgkJUWRkpHLmzKkiRYqoRIkSKly4sIKDs9/aSKmpqdq3b5/27duns2fP6vz580pJSVFUVJSio6NVsmRJlS1bVrly5fJ3qgCuMadPn9ahQ4d05MgRnTt3TklJSUpJSVF4eLhy5sypmJgYFS9eXCVKlFB0dLS/08Xf3HzzzYqNjdWhQ4cyjJk/f76aNGniYFYAAADA1VGD+gs1KPtQg7p2UIPyTqDUoDZu3KgVK1YYxT700EOqXr26zRmZKV26tJ5++mm9/vrrlrG7d+/W4sWL1axZMwcy85zL5dLhw4e1Z88excfH/3m9jIiIUFRUlIoWLaqyZcuqUKFC/k4VwDUmKSlJhw4d0uHDh3X69GklJycrOTlZoaGhioyMVK5cuVSsWDHFxsaqQIEC/k4XfxMaGqp69eppzpw5GcYsWrRIgwYNUlhYmIOZAYA1/mIEAAAIUNWqVTMqLsbHx+vMmTPKkyePA1n5R5s2bdyuEjp//nxbi4tz5851e9xqhc9AcuTIES1ZskTr16/Xhg0blJCQYPS64OBglS9fXpUrV1adOnVUo0aNgC9Apaen67ffftPq1au1c+dO7d27V6dOndL58+eVnp6uqKgoRUVFqVixYipbtqzKly+v2rVrq1ixYv5OPdPS09O1fv16rVq1Sr/88os2b96sixcvGr02IiJCFStW1J133qnGjRvrhhtusDnbwLR//37LyRsNGzZ0KBs4IT09XRs3btS6deu0c+dO7d69W6dPn9b58+d18eJF5ciR489CYmxsrG677TZVrVpVN910k79Td+vK9eD777/XL7/8oq1bt7pdFfbvoqOjValSJVWtWlUNGjRQmTJlbM7WPrt379bSpUu1fPlybd261e2koSvKlSun2rVrq2nTprrlllscyBJ2SUlJ0bp167Rhwwbt3r1be/fu1ZkzZ/5sbsyVK5fy5Mmj4sWLq2LFirrjjjtUvXp1W+519u/fr3Xr1mnr1q3asWOHTp48qXPnzikxMVGhoaF/XmdKly6tKlWqqFatWtni3gRXd/jwYX377bfasGGDNmzYoLi4OKPXBQUFqWzZsqpcubLuuece1apVK6ALkKmpqfr555+1du1a7dy5U/v27VNCQoISExMVFBT0Z4NxbGysrr/+et10002qU6dOliuIN2jQQO+//36Gx1etWqX4+Hjly5fPwawAAACAq6MG9RdqUL5DDYoalBVqUJcFUg1qwoQJRnG5c+fWk08+aXM2nunYsaM+/vhj7d+/3zJ2woQJAdXgdvLkyT9rFj///LOSkpIsX1OoUCHVrl1bDRo0UN26dbPlAoXXCpfLpS1btmjNmjXatWuXdu/erZMnT/7Z3BgVFaXcuXOrYMGCqlixom677TbVqVPHloUZT58+rdWrV2vr1q3atm2bjh49qnPnzuncuXNyuVyKiopSoUKFVLJkSVWsWFE1a9ZUhQoVfJ4HAsPZs2e1fPnyP2tqJtfXKwoXLqzKlSurZs2aatiwoXLnzm1foj6wfft2rVixQjt27PjzM5iYmKhLly79eR9XuHBhXX/99SpXrpxq1qypsmXL+jttjzRq1Mhtg1tCQoJ++OEH1a9f38GsAMBaYD8NAAAAuIZVqlRJISEhSktLs4w9evRoti4uNmnSRMOGDcuwOLJr1y5t3rzZlsnn27dv1/bt2zM8HhERocaNG/t8XF9KT0/XkiVLNGPGDG3YsEEul8urc2zdulVbt27VjBkzlD9/frVs2VLdunVT4cKFbcjae0ePHtUnn3yiL774QvHx8RnGJSQkKCEhQUeOHNFPP/30538vX7682rVrp/vvvz/LrRh67NgxTZ8+XV9++aVOnDjh1TkuXLign376ST/99JPGjx+v8uXLq2vXrmrRokXAF5R9yWrlTIkGt0DwwgsvWE4AWbZsmYoXL57h8SNHjmjatGlavHixTp48mWFcUlKSkpKSFBcXp99++01ffvmlpMurPLdp00adOnUKqAf1p0+f1vTp0zVnzhz98ccfXp0jMTFRK1eu1MqVKzVq1Cjdcsst6tixo1q2bOnY9WDcuHEaP36825jp06erWrVqVz22bt06TZkyRatWrfJ47J07d2rnzp167733dPvtt6tXr166++67PT6PO/Xq1dORI0e8em3nzp19koO7n9+/rVu3znLcvn376oknnsh0Xpn9t5ekLVu2aNq0aVq+fLnOnz+fYdzp06d1+vRp7d+//8/flYIFC6pNmzbq0qVLpptszp8/r1mzZmnhwoXasmVLhnGXLl3ShQsXdOrUKW3atEkLFixQUFCQqlWrpu7du6tu3bqZysOUL66tGTH5dw0EO3bssO3cKSkpmj9/vmbPnq1ff/3Vq3O4XC7t3r1bu3fv1meffaaYmBi1adNG3bt3D6iVnPfs2aOPPvpI8+fPd/sZTElJ+XP3uh9//FHS5cmNt912mzp06KDmzZtnifvQxo0bu21wS01N1aJFi9SpUycHswIAAACujhrUX6hBZQ41qKujBnV11KAuC5Qa1JEjR7Ry5Uqj2J49eyomJsbehDwUGhqqAQMGGD2P3rNnj9avX6+qVatmaszMPiM/cOCA3n33Xc2bN08pKSkejX3ixAnNnj1bs2fPVrFixdS1a1c9+OCDPl34yuTZcEbGjx/vk2e/ntYYbrzxRrfH77zzTs2YMSOzafmkPnL8+HFNnz5dCxYscHsdPXv2rM6ePavDhw//+Qw5IiJCTZo0UdeuXVW+fHnv3sT/l56erq+//lpz5szRmjVr3C4KeeX7bOfOnVq6dKneeustlS1bVh07dtQDDzzgyMJrc+bM0cCBA93GDB8+XPfdd5/H5zb5dw0EntTyvLF69WrNnDlTK1asMF4o9d+OHz+uRYsWadGiRXr55ZdVv3599ezZM6AWi42Pj9esWbP02Wef6ejRoxnGnTlzRmfOnNHRo0f/UccpVaqU2rRpo4ceeiig5gVkpEaNGoqOjlZiYmKGMQsWLKDBDUDAYRkHAACAABUZGWn8B7G3RYSsIleuXJZ/UM+bN8+Wsd2tZiNJ9evXt2WlLF/57rvv1Lx5cz311FP65ZdfvCosXs2pU6c0bdo01a9fX8OGDXP7QMQp586d04gRI9SwYUNNmTLFbWHRne3bt+vVV1/VPffco5kzZ/rsZ2an48ePa9CgQX/uGuHLa8L27dv1wgsvqFGjRlq+fLnPzhvovv76a7fHY2NjVaJECYeygR1Onz6tgQMHqmHDhpoxY4bb5jZ3Dh48qLffflv33HOPPvjgA6Wnp/s4U89cuHBBo0ePVr169fTOO+943dx2NZs3b9bAgQPVqFGjPxv8AlV8fLwGDBigzp07e9Xc9m8bN25Uz5491aNHDx0+fNgHGcJOBw8e1KOPPqr77rtPCxcudNtYk5G4uDhNmTJFTZo00cyZM736bKekpPx5vzRixAi3zW0ZcblcWrt2rR577DF169bNbcENgS0tLU0zZ85UgwYNNHjwYK+b264mISHhz9+1N998U8nJyT47tzdOnDihgQMHqlmzZvr444+9+gymp6fr119/1fPPP6+GDRtq0aJFNmTqW7feeqvlpN+s8D4AAABwbaAG9RdqUN6jBuU5alD/RA3q6pyqQc2ZM8fodzA6OlodOnSwPR9vNGjQQKVKlTKKnT17tr3JuHHp0iVNnDhRzZo106xZszxubvu3I0eO6LXXXlOLFi20du1aH2UJuyQmJmrYsGG699579e6773p1Hb1w4YLmzp2r++67L1Pfjd9++61atWqlp59+WitXrnTb3JaRPXv2aOjQoWrWrJnWr1/vVR4IDCtXrlTbtm3VvXt3LVu2zOvmtn9LTU3V4sWL1bp1a/Xt21fHjh3zyXm9dfHiRU2cOFH33nuvRo8e7XWtbf/+/Ro9erTuvvtujR8/3mc/L7uEh4frzjvvdBvz3XffGe0iCgBOosENAAAggOXNm9co7sKFCzZn4n+tW7d2e/zLL7/0+cODS5cuWU7gt8rLX06fPq3+/fvr8ccf1549e2wbJyUlRTNmzFDTpk313Xff2TaOlZ9++klNmzbVtGnTfPZ7EB8fr6FDh6pz584BO5k8PT1dH330kZo2barZs2fb+gDt8OHD6tWrl5566qmAKCbb6fDhw9q7d6/bGKsHgQhsX3/9tZo2bao5c+Z4Vbi5msTERA0fPlwdO3bUqVOnfHJOT61fv14tWrTQpEmTbH0QffjwYQ0YMECPPfaYjh8/bts43vr999/VokULW5rwVq1apTZt2uibb77x+bnhGzNmzFDLli21YsUKn5zv7NmzGjp0qHr37u3R52r//v3q0KGDRowY4fWEp3/78ccf1apVK61evdon54NzNm/erHbt2mno0KE+bTz+t4sXL+rdd99VixYttGHDBtvGcefv37G+mqR35MgRPf3003riiSeUkJDgk3PaITg4WJUrV3Ybs3HjRp09e9ahjAAAAAD3qEH9hRqUZ6hBZR41qH+iBvVPTtSgXC6X8U5dbdu2VXR0tM0ZeScoKEidOnUyiv3666/98vsVHx+vhx56SGPGjPH552jfvn3q1q2bxo4d6/cFGHF1a9asUfPmzTVjxgyf/PunpaVpxowZatu2rQ4cOGD8usTERA0YMEB9+vTRzp07M52HdHlHws6dO2vKlCk+OR+cExcXp6efflqPPPKINm/ebOtYS5cuVdOmTTVr1ixbx8nIjh071Lp1a40ZM8Zn9fPz589r3Lhxatu2rdvdmAOB1c5/KSkpWrdunUPZAIAZGtwAAAACmNXq71dcC8XFmjVrqmDBghkeP336tH744QefjrlixQq3TQqFChVSjRo1fDqmL+zatUvt2rXTV1995diYx48fV69evTR+/HjHV5v84IMP1LVrV9tWkf3pp5/0wAMPBNyDqbNnz+rxxx/Xq6++6mgxZvHixWrXrp327dvn2JhOM2mKoMEta3K5XHr77bfVr18/nzWc/NuGDRvUrl07x3f5mjFjhrp27aqDBw86NuYPP/ygtm3bauPGjY6NaWXFihXq0qWL1zvymTh79qyefPJJffDBB7aNAc+lpaVpyJAhGjZsmC27V3333Xfq1KmTTp8+bRm7bNkytWnTxqsd26ycPXtWPXv21LJly3x+bthj5syZ6tChgy2/Dxk5dOiQOnfu7GjB2OVyacSIEerXr5/OnTtnyxjffPONHnzwwYCd+CdZF4vT0tJoUgUAAEDAoAb1F2pQ5qhB+RY1qH+iBnWZEzWozZs368iRI0ax7du3tzmbzGnTpo3Cw8Mt45KTk7Vq1SoHMvrLoUOH9OCDD+q3336zbYz09HRNmDBB/fv3D/jdhK41s2fP1iOPPGLL7lX79+9X+/bttWnTJsvYffv2qU2bNrYsDJmenq633npLI0eO9Pm5YY+ff/5ZrVu31qJFixwbMykpSf/73/80ZMgQR69TixYt0gMPPGDZWO6tHTt26KGHHtKaNWtsOb8vmNxT+GrRUADwFRrcAAAAAphp0TA0NNTmTPwvJCRELVq0cBszb948n45pdb4WLVooJCTEp2Nm1s8//6z27dvr0KFDjo/tcrk0btw4Pffcc46tEPf2229r+PDhSktLs3WcuLg4dezY0dGJye4cOHBAbdu29XlB3dTevXv10EMPadeuXX4Z324rV660jKHBLetxuVwaNGiQ3nnnHdvHOnLkiLp37+7YTm6vv/66hg0b5rPd6DwRFxenhx9+WMuXL3d87H/77bff1LdvX1t3r7vC5XJp+PDhmjx5su1jwVp6erqefvppffbZZ7aOs2XLFvXr18/tZ23JkiXq16+frb+Hqamp6t+/v37//XfbxkDmpaWladCgQRo6dKhfJpakpqbqf//7n6ZOnWr7WFfe67Rp02wfa+/evWrfvn3ANrlRLAYAAEBWQg3qL9SgzFCDsgc1qH+iBuVMDcokD0m64YYbVLZsWZuzyZzo6GjVrFnTKNb0fftCQkKCevToof379zsy3uLFi9W3b1+/1IrwXx9++KEGDRpk67/H6dOn1atXLx0/fjzDmD179ujhhx+2fYHMqVOn6qOPPrJ1DGTerFmzbF8o1J3PPvtM/fr1c6RmMmvWLA0YMMD2xTrOnz+vRx991G/3TVbKly9vubAJNQsAgYYGNwAAgAB25swZo7iIiAibMwkMbdq0cXv8+++/N9pVw0RCQoLlZH2rfJz2+++/67HHHtP58+f9mseCBQv04osv2r6K5pQpUxxpVLkiMTHR8gGxE/bv3+/IQ2gr8fHx6tKli2NFGaekpKRo7dq1bmOKFy+uokWLOpQRfOX111/XnDlzHBvvwIEDeu6552y/Fo4cOVIffvihrWNYSUlJUb9+/RwtDP/bsWPH1Lt3b128eNHRcUeNGqX58+c7Oib+67XXXtOSJUscGWvdunUaMWLEVY8tX77csVVyL1y4oKeeesrRFbRhLi0tTc8995xmz57t71Qc+Z4YOnSoo9+xJ06cUM+ePQPy99+kWOzP70sAAADg76hB/RM1KPeoQdmLGtQ/UYOyvwZlOpm9UaNGNmfiG6Z5OrWD26VLl/TEE0/owIEDjox3xffff6+XX37Z0THxX19//bWGDx/uyFhxcXHq3bv3VesShw8fVpcuXRQXF+dILiNGjAiYZm3818yZMzVkyBC/N8EuW7ZMAwYMsPVe7quvvtKQIUMcWxQhNTVVTz/9tHbu3OnIeJ4IDg5WlSpV3MYcPnzYtl3uAMAb2X+ZJQAAgCwsISHBKC5Xrlz2JhIgypUrpwoVKmT4UCw1NVWLFi1Sx44dMz3WV1995XZycoUKFXTDDTdkehxf+eOPP7wqLFaqVEl33323brvtNpUuXVq5c+dWeHi4kpKSdOzYMe3atUurV6/W8uXLjX8fJWnOnDkqVqyY+vbt6+E7MbNkyRKNGjXK49dFR0erQoUKKl26tPLkyaOwsDCdP39eR48e1c6dO7Vv3z63rz9+/LiefPJJffLJJ96mninHjx9X586dPS5wli9fXjVr1tStt96qUqVKqXDhwoqKilJoaKiSk5N14sQJ7d27V7/88ouWLVtmXGw5deqU+vTpo1mzZikqKsqbtxRwfv31V8tdd+644w6HsoGvTJ8+XdOnT7eMK1y4sMqXL69ixYopd+7cCgkJUXx8vOLj47Vr1y6PH+yuWrVKn332mTp06OBt6m59+umnHu/MkzNnTt19992qVauWbrzxRhUrVkzR0dFKT0/XuXPntH//fm3evFk//PCD1q5da/zgPyUlRU8++aRmzZrll+/HQYMGuV1tMCgoSNWqVdPdd9+tW265RaVKlVKuXLkUEhKixMREHT58WDt27NCqVav03XffebSa34svvqjSpUurYsWKvngr8NCsWbMsVwUNDg5WuXLlVKZMGV133XXKmTOnkpKSdOrUKR09elQbN270qCnto48+UsuWLf/xb75v3z49++yzloXBAgUK6KabblJsbKxy586t4OBgnTp1SidPntRvv/3m0aqZR44c0VtvvaWXXnrJ+DVwxuDBg/Xll1969Jp8+fKpdu3auv3223XjjTeqaNGiyp07tyIiIpSSkqKzZ8/q0KFD+v3337Vq1SqtXbvWeAX5N954Q9dff73xStaemDZtmj799FOPX5c3b15VqFBBJUuW/M/1ePv27Tpy5Ijb1+/cuVMvvvii3n77bW9Tt0VwcLBuv/12t6u1xsXFafv27SpfvryDmQEAAAD/RQ3qn6hBZYwalBlqUNSgrARKDSo5OVm///67UWz16tVtzsY3atSoYRT3xx9/aN++fSpdurSt+UyZMkU//fST25gbbrhB9957rypXrqwyZcoob968ioiI0Pnz5xUXF6ddu3bpxx9/1PLlyz1qUPr88891ww03qEuXLpl9G/DCjh07jBbALFasmG688UYVL15cUVFRSk9P18mTJxUXF6cNGzZ4tLjX5s2bNWPGDHXv3v3P/3bx4kU98cQTlr87OXPm1C233KISJUoob968ypEjhxISEnTy5Ent3LnTo9poamqqXnjhBc2bNy/gdqG91s2ZM0dDhw716DURERGqXr26KleurJtvvlnFihVTgQIFFBERofT0dCUmJurIkSPavn271q5dq+XLl1t+x12xZMkSjR07Vv369fPm7bj166+/6oUXXvC4gS4iIkIVKlRQmTJlFBMT8+f1+MSJE9q1a5d27tzp9pznz59Xr169tHDhwsy+BZ+74447tGzZMrcxq1atUpkyZRzKCADco8ENAAAgQB04cMD4j/8iRYrYnE3gaN26tdtVn+bOneuT4uK8efPcHg+klTOv7JzjycqhjRo1Ut++fVWuXLmrHs+dO7dy586tG2+8Uc2bN9eFCxc0d+5cjR07VvHx8UZjTJgwQRUrVlSdOnWM8zJx+PBhDRo0yPiBVHBwsBo0aKAHH3xQVapUUVhYWIaxR48e1cKFCzVz5swMC3gbN270y25JFy9eVJ8+fYwLixEREXrggQfUsWNHlSpVKsO46OhoRUdHq0yZMqpfv76ef/55rVmzRmPHjtWGDRssx9m9e7eGDBmit956y/StBLTffvvNMubGG290IBP4ypYtW/R///d/GR4vXry42rdvryZNmig2NtbtuQ4ePKjFixdr6tSpOnfunNH4b7/9tpo1a+bziUCbNm3Sa6+9ZhwfHR2tnj176sEHH8wwlxw5cqhAgQKqUqWKunbtqkOHDmnSpEmaPXu20TU3KSlJTzzxhL744gtFR0cb55ZZX3zxhX788ccMj7ds2VJ9+vTJ8FqYN29e5c2bV7feeqvuv/9+JSQk6KOPPtLUqVONGt1SU1P17LPPat68eYqMjPQo94xW6h43bpzGjx/v9rXTp09XtWrVPBovuzl48KDbVVBvvfVWdejQQQ0bNlTu3LkzjDt37py+++47jRs3zmh1apfLpWHDhumzzz5TUFDQn7/7GRWcY2Ji9MADD6hFixYZ3ntJUnp6un799VfNmDFDixcvtsxDutzg17lzZ9snZPjKXXfd5bfC9oULF/Tee+/Zvjrp+++/79FuZtWqVVO3bt1Ut25dBQcHXzUmMjJSkZGRKly4sKpUqaLu3bvr+PHjmjp1qj755BPL95SWlqb+/ftr4cKFKlSokEfvx53ff/9dI0eONI4PDw9X8+bN1b59e1WsWDHD9ytJe/fu1dy5czVr1qwMJzl+/fXXWrp0qadp2+7GG2902+AmXb7npMENAAAA/kQN6uqoQf0XNSj3qEFRg/JEoNSgduzYYbRwUo4cObLMwm6FCxdW8eLFdfjwYcvYbdu22fo8dc+ePW4bCW6//Xb1798/w+f7V66RZcuWVePGjfW///1PX331lUaPHq0//vjDKIeRI0eqevXqbp9HX82IESM0YsSI//z3devWqXPnzm5f27dvXz3xxBMejZfdpKam6rnnntPFixevevy6667TQw89pGbNmql48eJuz/PTTz9p6tSpWrNmjdHYEyZMUIsWLVSwYEFJ0ssvv6ytW7deNTYsLEzNmjVTmzZtVKVKFYWGZjyNfN++fZo7d67ef/99o4UCd+7cqXnz5qlt27ZGeftb8eLFbWmyMvXJJ5/oxIkTto7x66+/asiQIcbxpUqVUrdu3dSyZUvlzJkzw7h8+fIpX758uvXWW9WuXTslJSVp1qxZmjRpktF948SJE1WpUiWf3sudPXtWTz/9tFJSUoxfU7NmTT300EOqVauW252rT506pcWLF2vGjBkZ7jB7+PBhrxZJsJvJvYXJPQoAOIUGNwAAgABltaLXFSEhIbruuutsziZwNG/eXP/3f/+X4cOzTZs2ac+ePSpbtqzXY+zZs8ftqnVXHvgFiilTpmjjxo1GsTExMXrjjTd09913ezRGRESEHnzwQTVr1kwDBw7Ut99+a/ma9PR0DRo0SIsXL/ZZY0d6erqef/554xXLKlSooFdffVUVKlQwii9atKh69uypLl26aNKkSZoyZcpVCzxvv/2245Ozhw0bpk2bNhnFNmjQQIMHD/b62lC9enXddddd+vTTT/X6669bPgD88ssv1axZM9WrV8+r8QLJ5s2bLWM8LQbBv4YMGXLV74w8efLomWee0X333ee2cPN3JUqUUM+ePXX//fdr2LBhWrRokeVr4uPj9cknn+ixxx7zOPeMpKSk6NlnnzV+OF+tWjWNHDnS46aG2NhYvfbaa7rvvvv09NNPG01u2Ldvn95880298sorHo2VGQsWLLjqf8+XL5/eeust45Vbr4iJiVHfvn3VqlUr9evXz+2kpiv279+vUaNG6cUXX/RoLGTOyJEjrzoZr1ChQhoyZIgaNGhgdJ5cuXKpZcuWatSokcaOHat3333X8jW//fabVq5cqTp16mjcuHHatWvXf2JCQkLUpUsX9enTx6jpMzg4WJUrV1blypV133336bnnnrMsAl66dElTpkxx2+gXSKpWraqqVas6Pm56err69Olj1NyWmYmbP//8s3HDV5EiRfTKK6+obt26Xo1VuHBhDR48WO3atVP//v21e/dut/EJCQl69dVXNW7cOK/G+7fk5GSjXQuvqFmzpl566SWVLFnSKL5MmTIaMGCAHnnkEb311lv67LPPrhrn5PeNKZNi8aZNm9S+fXsHsgEAAACujhrU1VGD+i9qUBmjBkUNylOBUoPKqOnl32655RaFh4fbnI3vVK5c2ajBbevWrWratKlteWS0eFloaKieeeYZde3aVUFBQcbnCwsLU+vWrdWwYUMNGTLEaHeglJQUPf/885o9e7bbRabgW5999tlVF+vKkSOH+vbtq65duxp9psLCwlSzZk3VrFlTCxcu1ODBgy0XZExMTNSHH36oZ555Rt9//32Gi7DVrVtXQ4YMcdtg93elS5dW//791bp1az3zzDNGNbOJEyeqTZs2WeJ3r1ixYurdu7dfxn7vvfeMmtvCwsJUoEABr8ZISEjQE088YdScGBERoaefflqdOnUyrp3/Xc6cOdW1a1e1bNlSQ4YMsVyczuVy6aWXXtKXX37ps51aX3nlFR07dswotmTJknrllVeMdyrNnz+/OnXqpA4dOmjCFRYdAAEAAElEQVTmzJkaNWrUVT+XM2fOVN68eT3K226mNQsACBSBfwcBAABwjXK3E8nf3XDDDW5XA8xu8uXLZ7mCj9XKl1asXl+3bl3ly5cvU2P4ysGDBzVlyhSj2GLFiumLL77wuLD4d7lz59aECRPUvXt3o/i4uDifrlA0Z84c/fzzz0axbdu21aeffmpcWPy7iIgIPfXUU5o2bZry5Mnzn+PJycnGBU5fWLNmjWbNmmUZFxISoiFDhmj8+PGZnnQQFBSkBx98UNOnTzcqDg8dOtSjlbAClUlxkR3csparFZJuu+02LVy4UA888IBXD+jz58+vUaNGGa8+OHPmTKPVUE2999572rdvn1Hsfffdp2nTpmVqx57KlStr9uzZuv76643iZ82a5fdV3ooVK6bPP//c4+a2v4uNjdUnn3yiWrVqGcV//PHH2rNnj9fjwXNX+3xXq1ZNCxcuNG5u+7scOXLo2WefNS5mfvzxx9q+fbumT5/+n2MxMTF6//339fzzz3u1o2GdOnU0depUo6LeV1995dEq6tei119/PcMdE/8uOjpakydP9mqMixcv6sUXXzS63teuXVsLFy70urnt72688UbNmjXLqAj7zTffWO4sZmrKlCkZrlL6b7169dK7775r3Nz2d3ny5NHQoUM1evToq07+iIuL8/icdjOZiGZyzwkAAADYiRrU1VGD+idqUBmjBkUNyhuBUoPavn27UVxWW/DxhhtuMIrbtm2bzZn8V44cOTRx4kR169bNo+a2v8uZM6dGjhypvn37GsVv3bpVs2fP9moseOdqNYuiRYtq1qxZeuyxx7xqGG3RooXGjRtndD82e/ZsnTlzRkOHDv3PsZCQEA0cOFBTpkwxbm77uzJlyuj99983+pwdOnRIK1eu9HiMa8k333yjN9980yj21Vdf9Xpxhddee83oGXpsbKzmzJmjrl27elU7/7t8+fJp3LhxevTRRy1jjx49qnfeeSdT412xdu1affnll0axdevW1ezZs42b2/4uNDRUXbp00WeffaaiRYv+53h6erpOnTrl8XntVKhQIcumu4MHD+rs2bMOZQQA7tHgBgAAEICOHDliuZrNFbfddpvN2QSeNm3auD2+YMECpaene3Xu9PT0DHeCMR3fSSNHjtTFixct4/Lnz68ZM2YoNjbWJ+M+//zz6tixo1Hsp59+6pMJ/0lJSRozZoxRbIcOHfTaa69lelXBatWqadq0acqdO3emzpMZKSkpGjx4sGVcUFCQRo4cafzvYqpSpUqaOnWq5UPzY8eOGRVAA1l8fLyOHDniNiZPnjwqXLiwQxnBDjVr1tSMGTMy/e8YFBSkYcOGqXbt2paxf/zxh9atW5ep8a6Ij483br5o1qyZXn/9dZ+s9luwYEFNnz5dxYoVs4xNT0/3625SefPm1YcffuhVge7frhSdK1WqZBl76dIl452bYI/atWvr3XffVUxMTKbO069fP6MVfH/44Yer7mAVExOj6dOn66677spUHrfeeqvRZ+nixYtasmRJpsbKzqZPn64ZM2ZYxoWGhurtt9/2ehLRO++8Y9Twde+992ry5Mk+W11ekqKiojRp0iTdeuutlrFjx47N9Hh//PGHpk2bZhQ7YMAAPfXUU5lerbdp06aaMGFClphYW6ZMGcs8d+3aZfR3HAAAAGAHalDuUYP6CzWoq6MG5TvUoP7JqRqU6QJ6poveBQrTBhDTRZt8JSgoSKNHj7ZsoDb1xBNPqFu3bkaxb7/9tuXOX7BPsWLF9PHHH6t8+fKZOk+dOnX04osvWsbFx8erS5cu/7nWBAcHa/jw4eratWum8oiJidGUKVMUGRlpGTt//vxMjZWd/fbbb3r22WflcrksY/v06eP1veHq1ast7zslqXjx4vrss88ytUPxvwUFBemZZ55Rp06dLGNnzpyZ6Yaw9PR0jRgxwij2nnvu0YQJEzJdoylfvrxmzJihIkWKZOo8TrFqWne5XCzMByBg0OAGAAAQgKZOnWq0Rbwko4n12U3dunXdTlz+448/tGbNGq/O/eOPP+qPP/7I8HhMTIxPdlrwhb179xoVoUNCQjR27FijpgRPDBo0SFWrVrWMS09P19SpUzM93ieffGK0ulTNmjU1ZMgQr1e/+7cKFSpo5MiRmZ6U663PPvtMhw8ftox7+umnjSbje6NSpUp66qmnLOOmTJnyn0n+WcmWLVssY0xXf0RguummmzRhwgTlyJHDJ+cLDg7WkCFDjM7nq+aTDz74QMnJyZZxN910k15//XWfXQulyxNV3nnnHaP3++uvv/qsqc8TVwrFvppMI0nh4eEaO3as0crZ3333Hbu4+UmpUqU0duzYTE8sumLQoEGWv+vp6enauXPnP/7bld9BX6203KhRI1WpUsUyznRi4rVm+fLlxg23L7/8svGOjf928uRJffjhh5ZxV+4rfdF4/G8REREaPXq05a5/mzdv1ooVKzI11pQpU4y+i9q2bavHHnssU2P9XZ06dYwm3flbaGio5WSAS5cu+WW1cAAAAECiBmWFGtRl1KCujhqU71GD+otTNajjx48bxZUuXdrmTHyrTJkyRnEnTpwwaizxlV69eunee+/16TmfffZZ3XnnnZZxcXFxmd55FN4JDw/XxIkTfdb80qFDB918882WcVd75vj444+rVatWPsmjaNGiRo1yP/zwQ7bYedPXDh06pF69ehk1nrZo0UJPPvmk12O99dZbljG5c+fWlClTlD9/fq/Hcef555+3/L1NTk42XlAvI998843R8/Zy5cpp1KhRPltIr3jx4po4caIiIiJ8cj47mdQtaXADEChocAMAAAgwa9asMV6BLjIy8posLoaHh6tZs2ZuY7x9UDt37ly3x5s3bx4wuwa8//77RquEduvWzWhitKdCQ0M1fPhw5cyZ0zJ24cKFbou2Vi5duqSPPvrIMi4mJkZvvvmmzycN161bN9MrmnnjwoULRjs1NW3aVD179rQ1lx49eqh69epuY44fP64ffvjB1jzsZNKU4usiPZwTGRmpsWPHGq0q6IkSJUoYrT7n7aSXv0tKStLHH39sGRcWFqYRI0bY8jC9fPny6tu3r1GsLyaWeKp9+/aW1ypvFCpUyKipwuVyGTW5wLdCQkL0xhtvGN2TmCpYsKBat27t8es6deqkGjVq+CwPSUYFzPXr1xtPTrxWbNmyRQMGDDC6X37sscfUrl07r8eaPHmyZcNXTEyMJk6c6NPf03+LjY3VkCFDLOMys+L5mTNnLP9mki43nZrk4qkOHTqoUaNGPj+vrxUtWtQyZvfu3Q5kAgAAAPwTNShr1KAuowb1X9Sg7EMN6jKnalCmDW6FChWyORPfKliwoFFcSkqKTp8+bXM2l5UrV069e/f2+XlDQkL0+uuvG9W8PvjgA0cb+nBZv379fLYQnnR5cb1HHnnE49dVqFDB57+Djz76qOX3c2Jion7//XefjpvVnT17Vj179jTaraxq1ap6/fXXvR7r22+/NWqsfuutt3y6c9u/hYeHa9SoUZYLSs6ZMydTTewffPCBZUxYWJhGjx7t8xrNTTfdpGeffdan57SDyT0GNQsAgYIGNwAAgABy6NAhPfXUU0pLSzOKb968eZZYCcYOVhOOly5dqsTERI/OmZiYqG+//TZT4zrlwoULWrRokWVcwYIFjRsRvBEbG2v0IPXSpUtasGCB1+MsX75cR48etYx75plnbFtd6sknnzSaqOpLixYtslwxNCIiQs8//7ztuQQFBalfv36WcXPmzLE9F7scOXLEMqZw4cIOZAI79O7dWyVKlLDl3Pfdd59lzIEDB3Ty5MlMjbN06VKdO3fOMq5Dhw4qX758psZyp3v37ipVqpRl3OrVq40L5b4QHR2tp59+2rbzN2vWTJUqVbKM+/LLL3Xx4kXb8sB/denSRbfffrvPz+vpfV/x4sX1zDPP+DyPqlWrWk7OuHjxorZu3erzsbOqY8eOqWfPnkpKSrKMbdKkifr37+/1WOfPn9cXX3xhGff44487ch/RqlUry9Wqv//+e8XHx3t1/jlz5hj9XF966SXb/lb93//+Z2ujoC+Y/Fub/H0DAAAA+BI1KHPUoKhBXQ01KPtQg7rMiWdHCQkJRjsHSVKBAgVszsa3oqKijBc5dKp2MXDgQNsal2NjY9W5c2fLuH379mnDhg225ICru+2229S9e3efn7d+/fqKjo42jg8ODtb//d//+fx3MCoqymjHWX7v/pKamqq+ffsaNTuXLl1a48ePV3h4uNfjmSzGec8996hOnTpej2GqdOnSlve4p06d0vfff+/V+bds2aJff/3VMq5Hjx66/vrrvRrDykMPPaSKFSvacm5fMWlap2YBIFDQ4AYAABAgfvnlFz300ENKSEgwig8KClK3bt3sTSqAVaxY0e1KQsnJyVqyZIlH51y8eLHbB/rXX3+9br31Vo/OaZdly5bp/PnzlnE9e/b0+W5F/9a1a1fFxMRYxmWmuPjll19axpQsWdKoycRbkZGR6tWrl23nv5rPP//cMqZz58667rrrHMhGqlSpkmVzx6pVq7JsY4fJAzsa3LKmAgUKGBX5vHX99dcbNZSZrJTnjsl1NCIiQo8//nimxrESGhqqJ554wjIuPT1dCxcutDWXv+vUqZPR91FmmEzYOX/+vNdFGHguLCzMlkKxJN1+++0e/U49/PDDtkz8Cw4OVv369S3jNm/e7POxs6LExEQ99thjlhO0pMv3Nm+88YaCgoK8Hm/RokWWDV/FihVTx44dvR7DE0FBQZarvqempnq94rnJfXm1atV8vpPh3xUsWNDW73VfMLlnNJnYBgAAAPgKNSjPUIOiBvVv1KDsRw3KmRqUySJ60uU6gN3P2+1g2oR69uxZmzOR7rjjDlufkUmXFyQ0WQjKpGkZvtOjRw8FB/t+anaOHDksd7v8u3vuuce2hp6GDRtaxmS2Lpqd/O9//9O6dess4/Lly6epU6dm6vp74MABrV+/3m1MSEiILQs2ZqRr166WdZhly5Z5dW6T+7jcuXN7tQOiqeDgYD311FO2nd8XqFkAyEpocAMAAPCzxMRETZw4UV26dNGJEyeMX9e2bVtbt4rPCqxW+Zk3b55H57OKD5SVMyWzhztRUVG2Ftv+Ps79999vGbdr1y4dOHDA4/MnJSUZTcDt0qWLQkJCPD6/J9q0aWPb6pz/dvDgQctVzcLCwmx9EHc1Dz74oNvjFy5csHxgGqgCpbgI32vfvr3tq03XqlXLMmbfvn1en//8+fNGhY+mTZs6sqpq48aNjVZ687YY4amQkBB16NDB9nFq1qxptHvdN998Y3suuKxRo0aWu5t5Kzg42GjXPknKmTOn2rZta0seklSlShXLmMxcY7KLS5cuqV+/ftq5c6dlbMmSJfXOO+8oR44cmRrT5G+OHj16ZGq1VU+1bt3acmLLqlWrPD7voUOHjBope/To4fG5PdWlSxfbVr/2BXZwAwAAQKCgBuU9alDuUYPyPWpQ1KCcqEGZ7t4WERGRqUWh/MWk2Usy/zlkhhMLXsXExKhZs2aWcZ42ZcN7RYoUMVqwzlt33HGHcezDDz9sWx7ULMyNHz9ec+fOtYzLkSOHJk6cqNjY2EyNN2/ePLlcLrcx9evXt6358WrKlCmju+66y22MNzULSfr6668tY9q1a6dcuXJ5dX5TNWvW1M0332zrGJlhco9x/PhxXbp0yYFsAMA9GtwAAAD84NKlS/r99981atQo3XPPPRozZoxSU1ONX58vXz4NGDDAxgyzhlatWrld+Wr9+vU6fPiw0bkOHTqkX375JcPjwcHBatmypcc52sHlcmnt2rWWcU2aNFFUVJQDGUkPPPCAUdyPP/7o8bnXr19vWWSIjIxUq1atPD63p8LCwtSmTRvbx5FktPtP9erVlSdPHvuT+RurB4+SjJpwApHJilQ0uGVNTlwfypUrZxnjzQSLK9avX290r2Bng83fhYaGGk1g+f3335WYmGh7PtWrV1eRIkVsHycoKMhoslFWvQ5mRe3atbP1/Ca7M0qXmz7tLI6ZFBozc43JLl555RWjImhMTIwmT56sfPnyZWq8M2fO6Ndff3UbExwcbLSarS/lyJHDsjnTm+vUihUrLGOKFCmi2rVre3xuT+XLl8/WiSKZxWqoAAAA8CdqUL5BDco9alC+Rw2KGpQTNSjTHfCcXKzJl0wXRLJ7J8CoqCjHngmaXDfi4uK0d+9eB7LBfffdZ2tD9E033WQUV7x4cY92e/NUoUKFlDt3brcx1Cwu7zA7btw4y7igoCD93//9n26//fZMj2nyHd+4ceNMj+Mpq+/4EydOeHyd2r17t1EDuem9ZGbZXbPMjEKFClk2rqelpen48eMOZQQAGQv1dwIAAABZ0fz5890Wov4tLS1NZ86cUUJCguLi4vT7778rKSnJq7FDQkI0atSoTE/GzA4KFy6sGjVqZDiJ1eVyaf78+erTp4/luaxWMapRo0bANLbs3LlTp06dsoxr0KCBA9lcVrJkSZUrV85yt4y1a9darr54tddYqVGjhqKjoz06r7caN26sd9991/ZxTCYQN2rUyPY8/q1w4cIqXry428L91q1bHczINy5evKgzZ85YxuXNm9eBbOBLpUqVUsmSJW0f58Ybb7SMOXnypNfnN7kW5s+f36OVGzOrYcOGmjRpktuYS5cu6ZdfflHdunVtzaVevXq2nv/fY40ZM8ZtzJVicZkyZZxJ6hoVFhZmvMOat0qUKGEUV7VqVVvzKF26tIKDg5Wenp5hTGauMdnBlClTNGvWLMu48PBwTZgwQaVLl870mKtXr1ZaWprbmDvuuMO2XQatxl29enWGx+Pi4hQXF+dRbiYTyBo0aOB2AqgvNW7cWIsXL3ZkLE+ZrLjvye4ZAAAAuLZQgwoM1KDcowZlD2pQ1KDsZrpzWVZtcMuRI4dRnN07uNWqVcuxn2GlSpWUL18+xcfHu4376aefqFk44M4777T1/Ka7e9lds5CksmXLul0A7sKFC0pMTHTsOzTQ/Pzzzxo0aJBR7DPPPOOTprO4uDht27bNbUyOHDl09913Z3osT1WuXNkyZtu2bR5dp0xqFuXLl1epUqWMz5kZjRo10quvvuq2lucv4eHhypUrl86ePes27vjx4ypWrJhDWQHA1dHgBgAA4IXZs2f7ZdygoCD973//s3WlpaymVatWbndpMCkuulwuzZs3z22MyW4tTjEp3ISFhRmtcuhLderUsSwuelN02rBhg2WMkw/gbrnlFhUsWFBxcXG2jZGenm40gcEfDx4l6fbbb3dbXNyxY4eD2fjG+fPnjeIiIiJszgS+ZvKw3BdMCkomE0MysmXLFsuYmjVrOtZUIEkVKlRQgQIFLJtqtmzZYnuDW40aNWw9/9/deOONRt8DmzZtolhss5tuusl4woK3TCeX+WJVTXdy5MihfPnyuf28WU1gyM4WL16sUaNGWcYFBQVp+PDhqlKlik/G/emnnyxj/HW/ZtL8uX37do8a3ALtvrx27doKCwvzaCcKp5hcm1JTU5WSkpJlJ4wBAADAPtSgAgc1qKujBmUfalDUoJA5VrvTOKVmzZqOjRUcHKzq1avrq6++chu3adMmdejQwaGsrk0hISG69dZbbR0jUGoWklSkSBG3DW7S5brFtdjgtm/fPvXp08fo2XX79u31yCOP+GTc9evXu11UQZKqVaumnDlz+mQ8T1SsWNFyIcft27erWbNmxucMtPuZ/Pnzq2LFitq4caNjY3rCpG7h7UIpAOBLzs16AgAAQKaEhITolVde8XjlweyuQYMGioqKyvD4gQMHLItTP//8s9tCSXR0tKMrUVqxKuBJ0s033+x4EcRk16BDhw4ZF3Gky4Vfk/frVAOLdLkwYvcOSfv27bN8cJQ3b14VKFDA1jwyYjVuXFxclnvwlZycbBRHcTHrKV++vCPjREVFWTaXeXL9+zeTa6GTu7ddYdJAYfeEg5iYGJ/sxOSJ2267zTJm165dDmRybTP5d8ismJgYy5jcuXM78jtoVXBMTEy0PYdA9Ouvv+r555+3LNpKUr9+/dS8eXOfjW0yce6GG27w2XieMNlB7ODBg8bni4+Pt5xcFxIS4sjEiSuioqJUrlw5x8bzhOk9o+k9KAAAAGA3alBXRw3q6qhB2YcaFDUou5kuGJaSkmJzJva4ePGiUZzdP2snn5FJ1CwCxfXXX+/2vsEXwsLCjMZw4nfQpEnqWqxbxMfH67HHHlNCQoJlbO3atTVkyBCfjW1Ss7j++ut9Np4ncuTIoVy5crmNOXDggEfnNKlBO10/90e93pTJdx81CwCBgAY3AACALKBAgQL64IMP1L59e3+nEnAiIyPVuHFjtzFWK2POnTvX7fHGjRsHVFPL7t27LWNuvvlmBzL5p1tuucUyxuVyac+ePcbnPHz4sGWRKjo62vEdcipWrGjr+bdt22YZ489dgfLkyWMZc/z4cQcy8Z0LFy4Yxdm9UxB8r3jx4o6NZVXI8bYgfOrUKaMiSIUKFbw6f2aYXPtNvrcyw6kmxr+76aabLGPsft+QihUrZvsYJveA1113nSMrA9t1jcnKDh06pN69extNXGnbtq169erls7HT09ONJsH5657NpDnTk/s1k/datmxZ2ydw/JsTja7eML1npFgMAACAQEANKmPUoK6OGpS9qEFRg7KT6fUmqz5rNM3bzp91WFiY4w0kJjULGtzsV7RoUUfGiYyMtIy57rrrbM/DpMEtq15LvHXx4kX17t3baHG58uXLa8yYMQoNDfXZ+Fn9O/7EiRPG50pNTTVqiHO6hmD3fVxmmNwDZLVFBABkTzS4AQAABLDg4GC1b99eixYt0p133unvdAJWmzZt3B5fvHhxhpNek5OT9fXXX2fq/E77448/LGOc3slGkgoXLmw0odWTopPJA6nSpUs7Mqn878qWLWvr+ffv328Z488HjyYTpj15+BgITB7UBQUFKTw83IFs4EsFCxZ0bCyra6C3RZxjx44Zxfnj2m8ypsn3VmaULFnS1vN7O+bRo0cdyOTaljt3btvHMLnum0y68QWra0xqaqojeQSKM2fO6NFHH1V8fLxlbPXq1fXKK6/4dPxjx45ZNieFh4c72mj9d76+XzO5L/fH/and9+XeYgc3AAAAZAXUoMxQg/ovalD2ogYVYxlDDcp7po1dFy5ckMvlsjkb3zN91mJng1vx4sUVEhJi2/mvxqRmkZSUpDNnzjiQzbXLqVqB1bUiKCjIcqcsXzD5Xr6W6hYul0svvPCCfv31V8vYwoULa/LkyYqOjvZpDvv27bOMCeTveE++3w8fPmz5+5UvXz6j+wpfCtSahWT23WfalA8AdvJd6zcAAAB8JiwsTC1atNAjjzwS0H/8BooqVaqoePHiOnz48FWPnz17VsuWLVPTpk3/c+ybb77R+fPnMzx3bGysKleu7LNcfcHkoY6/JtLGxsZq+/btbmM8eShlEhuojQ2ZYVKA/fzzz/X555/bmkdmuPtcBSKTnV/YvS1rMlk90FesVtjzthhsci3MkyePI8WqfytRooRlTGJiopKSkmz7t/DHd57JmCdPnnQgk2ubE8VikwlMTjTaSbKcFJEVJ5x4KyUlRX379jUq1t5www0aN26cwsLCfJqDyf1aSkqK0erJ/uLJ/ZrJd1GpUqUykY13/PG3gAnTBjeKxQAAAPAHalCeoQb1X9Sg7EUNyho1KO+Z1hEuXbqkM2fOON4YkFmnTp0yirPzmW6xYsVsO3dGChcurPDwcMuFFk+ePOlYE9a1yKlagVXdIjo62pEmS5Mx0tPTbc8jUIwaNUqLFi2yjMuZM6cmT57s8132XC6X0b3NQw895NNxfcnXNQt/3ccFBQUFZM3OpG7BonwAAgE7uAEAAASInDlzqk6dOho2bJhWr16t4cOHU1g0FBQUpNatW7uNmTdvnkf//YrWrVs7vjKjO6mpqUpISLCMy58/v/3JeDmuJxP+TWILFSpkfD5fsXtMu3c7ckJWm6xr1ZgkSWlpaQ5kAl/LDrvumRRk8+XL50Am3o9rWlS2Mwenx4yPj+e6YTOT1UGd4OsVNmFt8ODB+umnnyzjChYsqMmTJ9vSAHyt3a/FxcVZxji5a6o/xzRx6dIloziTe1AAAADAF6hBeY8a1H9Rg7IXNShr1KC8lzdvXuNmuqy2iFtSUpLRbnnS5YYwu/jrGpk3b17LGJNnfPBeoNQKAiWPa8nnn3+uKVOmWMaFhIRozJgxtiyMFx8fn+V3zPPk+z1Q7+Ny5MjhWLOrp0zqFr5eLBIAvEH1FAAAwAFBQUEKDw9XeHi4oqKilD9/fhUqVEixsbG64YYbVL58ed18881MbsuE1q1ba8KECRmugrNq1SqdPHlSBQoU+PO//fHHH1q7dm2G5wwKClKrVq18nmtmmD7QMXmAbQeTcT1Z8cekkOqP9xodHW20Cp63zpw5Y8t5nWTXz8YuJqtVpaamKi0tzZEV7+A7gTRBxFsmBdlAvu5LZu/BW/5YQdbkfbtcLiUnJ1NItFFwcGCs3RUoeVwrxo4dq/nz51vGRUZGauLEibatmJwd7tdMVg+/wuT9+qPh2F8ThqyY/t0WGRlpcyYAAAC4FlCDsh81qH8K5GeR1KCsZYdnGtSgMqdw4cI6ePCgZdyJEyd0/fXX256Pr5g2b4WFhdn6HMtfu97lzZvXcodGO2s1CJxaQaDkca1YvXq1Xn75ZaPYwYMHq27durbkYXJfE+g8qVkE6n2cdLlWEoj3Wyb3+tQsAAQCnl4BAAB4Yfr06apWrZq/08DfxMbGqnLlyvr555+vejwtLU0LFy5Ut27d/vxv8+fPV3p6eobnrFKlimJjY32ea2aYPtAxXXnP10zG9eShlEmsv3ZvyZkzp20FtKy28uTVuPtsBaKcOXMaxV24cCFgdgzCtcPkWuiv6354eLiCg4MtP/OeXPs95Y/3brozYFabaAEEunnz5mnChAmWccHBwXrrrbd066232paLndc1p2Q0MfNqAvW+3PQezmk0uAEAACAzqEEFHmpQ/0QNyn7UoNyjBpU51113nVGD2759+1SjRg3b8/GVvXv3GsUVKlTI1sUR/VmvsZIdnmkCgWTnzp3q16+f0c5Y3bt310MPPWRbLtnh850dahZS1q5bmDTlA4DdaNUHAABAttG6dWu3x+fOnfuP/3/evHlu4wNt5Uzp8up9Jvy1bbyvH5ybxJo2GfianeNmh4ePWY3pgzqn/21MC2xpaWk2Z2LO9DoFcyY/U39d9yWz66GdjV7+eO+m3wFczwHfWbdunQYPHmwUO3DgQN1777225pMdJoN5wuR6FsjXY6eZXv9pcAMAAACyDmpQf6EGZT9qUNlLoNWgSpYsaRS3e/dumzPxrT179hjFlS5d2tY8sss1EoB7cXFx6tmzp86dO2cZ27BhQz333HO25kPN4r8C+XrsDyY/s0BtzgNwbaHBDQAAANlGkyZN3BYIduzYoW3btkmSfvvtN7eruEVERKhJkyY+zzGzgoPNbuH9tXKhybghISHG5zNp2jH9mfiaJ+/DU4HUrHSt8GT1TCeFhpptvB5ITWWB3oyVFZlc5/y5Yq2/r9X+eO+m12l/fUcB2c2ePXv0xBNPGH3HPPzww+rcubPtOV1r92v+vtZnxM578sxgBzcAAAAg+6EG9RdqUPajBpW9BFoN6qabbjKK27Vrl82Z+JZpvuXLl7c1D399xkzGDdRnaUBWk5ycrJ49e+ro0aOWsbfddpvefPNNW3eOlLLe7qaZFcjXvEC91prcZ1CzABAImGUDAACAbCM6Olr169d3G3Nlxcx/r6T5b/Xr11d0dLSvUvMZ05V+7Nwpxx2TFX9y5MhhfD6T9+uvxh47f8amKznCd6KiooyarhITEx3I5i+mnxd/feavxiQXT64DMPt5+et3wOVyGV2H7byu+eN7wPTnzfUcyLz4+Hj17NlTZ86csYytV6+eBg0a5EBW197nO1DvywPpHujvTO4ZY2JibJ/UAAAAAMB3qEH9hRqU/ahBZS+BVoMybXDbtGlTwD57uZpffvnFKO7mm2+2NY9Avm7w+QcyLz09Xf3799eWLVssY4sXL66JEyc68tm71urv1+p9XGacP3/eMiYmJsb+RADAgtlS8AAAAEAW0bp1a3355ZcZHl+4cKH69eunRYsWuT1PmzZtfJ2aT5g++DJ5MGGHpKQkyxhPHqyZxJoUNO1g50Mpk/f97rvvqnbt2rblcK0JCgpSkSJFdPDgQbdxx48fV7ly5RzKyvzzYjLp3ykmuVBA84zJ74G/rvum49pZVPHHezf5vpOuvWIS4GsXL15Ur169dOjQIcvYChUq6K233nJsZXWT77JmzZpp1KhRDmRjv0C9Lw/UQvHx48ctY4oWLepAJgAAAAB8iRrUZdSg7EcNKnsJtBpU+fLlFRwcbLnbz4ULF7Rp0yZVrlzZ9pwy6/jx40bPECXzBj9vmdYP/DGuaSMzgIwNHz5cy5cvt4zLnTu3pkyZovz58zuQldl9XMGCBbVq1SoHsrHftXof5634+HijvIoVK+ZANgDgHju4AQAAIFupUaOGChUqlOHxU6dO6ZVXXnHbgFGoUCHVqFHDjvQyLTIy0ujB86lTpxzI5r9OnjxpGZMnTx7j8+XMmdMyxh+NPZcuXbJ1FUWTlVvj4uJsG/9aZfKwzmSysi/lypXLKC4hIcHeRDxgkksgrk4cyHLnzm0ZEx8f70Am/2X6fWPyHrzlj/du8r5z5MhBMyeQCS6XS88++6w2btxoGVu0aFFNmjTJ6N7RV6KioixjstP9WqDelwfSPdDf/fHHH5YxFIoBAACArIca1GXUoOxFDSp7CqQaVM6cOVWxYkWj2DVr1ticjW+Y5lm4cGGVKVPG1lz8Va8xGZedeYDMmTFjhqZPn24ZFxYWpvHjx6ts2bIOZHWZyff7qVOnlJaW5kA29gvU+zgpMOsWJvcYefLkYR4HgIBAgxsAAACylZCQELVs2dJtzLx589web9WqlWM7P3ijYMGCljEnTpxwIBPvxnVX/P23AgUKWMb4o5B6+vRpuVwu285/3XXXWcYcPXrUtvGvVSa7aDjd4FagQAGj61EgFZtNJhl4ch2A2c/r5MmTlqut2sHkuh8SEmLr6oT++P03+T03+b4GkLE333xTS5YssYzLlSuXpkyZ4vh3i8n92pEjRxzIxBmBel/urwlDVtjBDQAAAMieqEFdRg3KXtSgsqdAq0GZ7tBn8nwuEHz99ddGcbVq1bI5E//ULFJSUnT27FnLOOoWgPe+++47DR8+3Ch22LBhqlatms0Z/VPBggUVEhLiNiY9Pd1ocbasIFDv46TArFtQswCQlQTuExMAAADAS23atMnU61u3bu2bRGxi8uD5wIEDDmTyTykpKUYFL08enJvE+mPi8OHDh209v8mDo927d9uaw7Uo0IqL0uUJE/ny5bOMO3TokAPZWDt9+rRRAY0GN8+YXAtTU1P9cj3ct2+fZUz+/PltnbTjj+88kzEpFAPe++yzz/Tee+9ZxoWGhmrs2LG64YYbHMjqn0xW3T569KiSkpIcyMZ+1+p9ubdMJl1SLAYAAACyJmpQ1KDsRg0qewq0GpRpg9vOnTu1Z88em7PJnMTERK1evdoo1vR9Z4a/ahZWjbFBQUFGDSEA/mvLli3q37+/0e5nTzzxhF/u90JDQ41q8NnlOz5Q7+NOnDihlJQUx8e1QoMbgKyEBjcAAABkO9dff70qVKjg1WtvueUWXX/99T7OyLdKlChhGeOPh1J79+412j3IJP8rihQpYhkTqI0NmVGyZEnLmG3bttmaw7XI5HfTHyuamUygP3jwoK0rupo6ePCgUZzJe8JfihcvrtDQUMs4fxSZTb5vTK5pmbF3715bz+/tmKVKlbI/ESAbWrlypYYOHWoU+/LLL6tGjRo2Z3R11113ncLCwtzGuFwubd++3aGM7BWo9+X79+93fEwTJsXi2NhYBzIBAAAA4GvUoKhB2Y0aVPYUaDWoW2+9VYULFzaKnTVrls3ZZM68efOMmgkiIyMdaXA7deqUEhISbB/n70xqFkWLFlV4eLgD2QDZy7Fjx/T4448bLWbXqlUr9e3b14Gsrs7kuya7fMebNGMdOnTIqCnRl/xx72iCmgWArIQGNwAAAGRL3q6gmdmVN51Qrlw5y5iNGzfan8i/bNiwwTImKipKxYsXNz5n2bJlFRQU5Dbm8OHDSkxMND6nL2zdutXW899yyy2WMfv37zfaGQLmbr75ZssYfzTSmHzmk5KSjHbSstvmzZuN4kzeE/4SHh5uNOng119/dSAbz8e0+9979+7dOn/+vK1j/Ntvv/1mGeOPHaWArG779u3q16+fLl26ZBn7+OOPq127dg5kdXVhYWEqX768Zdz69esdyMZ+JhMw/dHMF6jFeJOmc28nxAIAAADwP2pQG+1P5F+oQfkONSj/CLQaVHBwsPE16YsvvnD8Gbwpl8ulGTNmGMU2bNhQ0dHRNmd02e+//+7IOFdQswDskZiYqMcee8zoO/HOO+/UsGHDHMgqYybf8dmlZpEvXz7lzZvXbUxqaqrjC8TafR/nLZOfg8m9CgA4gQY3AAAAZEvNmjWz3FHh38LCwtSsWTObMvKdG2+80TLm+PHjOnTokAPZ/OXnn3+2jClXrpxlsfDvoqKiLFdeSk9PN3po70t2j1emTBlFRUVZxq1cudLWPK41ZcqUUc6cOd3GHD582PEinslnXnK+WHY1pg1upu8JfzH5mZlch30pMTHRqLHA7n/vtLQ0R78HkpKSjJo4+D0HPHP8+HE9/vjjRt+zzZs311NPPWV/UhYqVqxoGZNd7tdKlSpl+ffV6dOnHd9Rzem/A0zExcUpPj7ebUyBAgV03XXXOZQRAAAAAF+jBkUNyk7UoLKnQKxB3X///UafmcTERH3yyScOZOS5pUuXGj+Puv/+++1N5m9++eUXx8aSzJqAqVkAnrl06ZL69eunnTt3WsaWKVNG48eP9/suiSY1i19++cVoN7qswKRx1+mFGQKxZiFJO3bssIwxaZAEACfQ4AYAAIBsKV++fKpbt65Hr7n77rstV/gJBLfffrtCQkIs45YtW+ZANpelpqZqxYoVlnGVKlXy+NwmD1F+/PFHj8/rrTNnzhg38XgrODhYd955p2XcokWLbM3jWhMcHKybbrrJbYzL5dKuXbscyuiyW2+91SjOyc9BRlavXm0ZExUVpdKlSzuQTfZicv389ddfdfr0aQeyuWzFihVKTU21jLvjjjtsz+X777+3fYwrVq9ebfm+Q0JCdPvtt3s9hsmkApfL5fX5gUCTlJSkXr166dixY5axlStX1vDhwz2asGaXatWqWcb88ssvOn78uAPZ2CssLMxoEoyT9yM7duxQXFycY+OZMpnwYHp/BwAAACAwUYOiBmUXalDZVyDWoGJjY1WjRg2j2MmTJyshIcHehDx06dIlvfXWW0axZcqUUdWqVW3O6C8//PCDY2PFx8cbNVRUrlzZ6zGCg62nGVOzQHYzdOhQrVq1yjIuf/78mjJlivLkyeNAVu5VrVrV8vOanJys7777zqGM7BVo93Hp6elas2aNY+OZunjxog4ePOg2Jjo6WmXKlHEoIwBwjwY3AAAAZFtt2rTxKL5169b2JOJjuXPnNtoafvHixQ5kc9kPP/ygc+fOWcaZFkn+zmTi8PLlyz0+r7d++OEHXbp0yfZx7r33XsuYNWvWOL5KanZn8hDUZNKyL916663KnTu3ZdyKFSuUlpbmQEZXt3XrVqMJ/NWqVVNoaKgDGWUvJtfPtLQ0LVmyxIFsLvvqq68sYwoWLGi0el5mLV26VOnp6baPI0lff/21ZUyFChUUHR3t9RgmK4D78/MO+FJaWpr69++vLVu2WMaWKlVKEyZM8PsqqFfUqlXLMpf09HR9/vnnDmVkL5PJb07elzs5lidYCRUAAAC4NlCDogZlB2pQ2Vsg1qB69+5tFHf27FmNGzfO5mw8M3PmTOPd2/r06ePoglnbtm3TgQMHHBnr22+/tayPhISEZKrBzaSuR80C2cmUKVP02WefWcZFRERo4sSJio2NdSAra/nz5zdagNPkvWUFJvdxK1euVEpKigPZXF6MNj4+3pGxPLFr1y7La/TNN98cEAtLAoBEgxsAAACysbp16xqvhpk3b16PV9v0p1q1alnGbNy4Udu3b3cgG+mTTz6xjImIiFCVKlU8Pvddd91lGbN37179/vvvHp/bG3PnznVknHvuucdyldS0tDRNmzbNkXyuFSa7aThdXAwJCVH16tUt406fPu3oLlb/NmfOHKM4k+sX/uv6669XkSJFLOM+/fRTB7KR/vjjD6PV/Zz69z569KhWrlxp+zgJCQn65ptvLONq166dqXFy5MhhGZOUlJSpMYBAMXz4cKPrSUxMjKZMmRJQq91HRUWpZs2alnEff/yxkpOTHcjIXib35WvWrHFkxzqXy6V58+bZPo43TO4VaXADAAAAsj5qUNSg7EANKnsLxBpUlSpVjGpQ0uWGskDZmWb//v0aPXq0UWzZsmXVtGlTmzP6r1mzZjkyjkmjyh133JGpRflMahbnz5/3+vxAIPn66681atQoy7igoCC9+eabuu222xzIylyDBg0sY9atW6dNmzY5kI29qlSpYtmAm5iYqG+//daRfJy6j/MUNQsAWQ0NbgAAAMi2wsLC1Lx5c6PY5s2bG+2WEihM39fkyZNtzkTatGmTVq1aZRlXv359RUZGenz+smXLqkyZMpZxH3/8scfn9tTevXsdK9wUKFDAaAXNWbNmae/evQ5kdG0w2Zlk8+bNDmTyTw0bNjSKc+JzcDWJiYmaP3++ZVxISIjq16/vQEbZk0kBdtu2bVqxYoXtuUydOtVoNU7T7ytfeO+992wfY8aMGUar/GW2WG6ya2NCQkKmxgACwQcffKAZM2ZYxoWHh+udd95RyZIlHcjKMw888IBlzKlTpzRlyhQHsrFX9erVlStXLrcxly5dcmTyzurVq41X6Haa1W6EoaGhmVoxGwAAAEBgoAZFDcrXqEFlf4Fag3r66aeNdm1xuVwaOHCgTp8+7UBWGUtJSdFzzz1nvKBUv379FBzs/DTZzz//3Gj3ycxYt26d0e9MkyZNMjUONQtcKzZu3KjnnntOLpfLMva5554zruE7qXXr1goPD7eMe+ONNxzIxl7R0dFGTdomiyVk1pkzZ/TVV1/ZPo43rGoWktmiDwDgFBrcAAAAkK099dRTWrRokeX/nnrqKX+n6pHrr79eFSpUsIxbvHix7YWQkSNHGsW1bNnS6zFMGgUWLlyogwcPej2GiQkTJhg9zPSVjh07WsakpqZqyJAhRo0msFa4cGGVK1fObczmzZsd34WlQYMGRsWjVatW6eeff3Ygo396//33dfbsWcu4mjVrqnDhwg5klD21atXKKG706NG2XhMOHDhgtCJowYIFjVd+9YV169bpxx9/tO388fHx+vDDDy3jypcvr+uvvz5TY+XLl88y5ujRo5kaA/C3b7/91qiAGhQUpBEjRgRsQ9Ddd9+t4sWLW8a999572rFjhwMZ2Sc8PNyoUX369Om2T94ZP368ref3Vnx8vHbt2uU2plKlSpaNggAAAACyBmpQ1KB8iRpU9heoNajbbrtN7du3N4o9duyYevfubbQQnF0GDx6s3377zSj27rvvVqNGjWzO6OrOnDmjd99917bzu1wujRkzxjIuNDQ00w1uJjWLY8eOZWoMwN8OHTqkXr166eLFi5axDz74oLp37+5AVp7Lly+f0b3N+vXr9fnnnzuQkb1M3utPP/2kn376ydY83nvvPSUlJdk6hres3nuOHDmMmvABwCk0uAEAACBbi46OVtmyZS3/Fx0d7e9UPfbggw9axrhcLg0ePFipqam25PDFF19o7dq1lnElS5ZUrVq1vB6ndevWlivrXbp0ScOHD/d6DCsbNmzQokWLbDv/1dx11126/fbbLePWr1+vsWPH2p/QNaJOnTpuj6empmrDhg0OZXNZjhw5jAv0Q4cOdbSwuHfvXr3//vtGse3atbM5m+ztxhtvNGrw2Lp1q6ZNm2ZLDi6XSy+++KLR90qHDh0UEhJiSx4Zefnll3XhwgVbzv3aa68ZNWx06tQp02MVKVLEMsaqgQIIZJs2bdIzzzyj9PR0y9j+/furWbNmDmTlneDgYD366KOWcRcvXtTTTz+txMREB7Kyz3333WcZc/bsWb399tu25fDVV1/p119/te38mbF+/XrLyYi1a9d2KBsAAAAAdqMGRQ3KV6hBXTsCsQYlSc8++6zxAoUbNmzQM888Y9tn351Ro0Zp/vz5RrFRUVF6+eWX7U3IwnvvvWfbs/zPP//c6HelSZMmRg1q7uTMmVMxMTFuY3bv3p2pMQB/OnPmjB599FHFx8dbxtatW1f/+9//HMjKe4888ohRjfa1117T9u3bHcjIPg0bNjS61x4xYoRtDfsHDx7U9OnTbTl3Zpksyle1alWvdkIGALvQ4AYAAABkUa1btzaaAL9t2zaj3TE8tWPHDr322mtGsY899limmhxiY2N17733WsYtX75cCxYs8HqcjJw/f16DBg0ymoTta88//7xR3KRJkzRz5kybs3EvISEhW+woZDLp2O4Vvq7mkUceUXh4uGWcJ5/NzDp//rz69+9vtJpouXLl1KBBAweyyt4ef/xxo7gxY8bYMvl/7NixWr9+vWVcVFSUHn74YZ+Pb+XAgQMaOnSoz887d+5cffnll5Zx+fLly9Rq0VeUKlVKQUFBbmN+/vlnVk5GlnT06FH16tXL6LujXbt2euyxxxzIKnPatWunsmXLWsbt2bNHjz/+uG2NuCZcLlemCtZ33nmn0Sr+M2fONPq+8NSJEyc0bNgwn5/XV0zuEa0msgEAAABAIKAG9V/UoKhB+UKg1qCio6M1bNgwy2bPK5YsWaLevXs79pzL5XJp2LBhmjx5svFrBg4caHQds1Nqaqr69+/v8119du3aZdx0261bN5+MWbp0abfHExISsnyjDK5NKSkp6tu3r/bt22cZe9NNN2n06NGOL/DpqRtuuEFt27a1jEtOTtYjjzxi+y61VrZu3er1a6Ojo3X//fdbxm3ZskVTpkzxepyMpKWl6cUXX3R891VTLMoHICuiwQ0AAADIosLCwtSrVy+j2BkzZvh0N5/Dhw+rV69eRg/jS5YsqVatWmV6zEceecQobsiQIdq2bVumx7siPT1dL7zwgtEDTTvccccdat68uVHs0KFDNX78eJsz+q/4+HiNHj1a9erVC9jdNDxRuXJlRUVFuY1Zt26dQ9n8pUiRInrggQeMYj/99FONHj3a1nzOnz+v3r17G3/ennjiCcuGHVirU6eOKlWqZBmXmpqqvn37as+ePT4b+4svvtDEiRONYrt27ao8efL4bGxPzJ4926cFijVr1uill14yiu3Zs6dy5MiR6TFz5Mhh2Sxz+vRp/fDDD5keC3DSuXPn9NhjjykuLs4ytmbNmn5fYdlUSEiIBg0aZBS7fv16de7cWadOnbI5q39KS0vT4sWL1bJlS7355puZOpfJfXl6erqeeuop/fHHH5ka6+8uXryoJ5980mgVXX+xmoBWsGBBlS9f3qFsAAAAAMB71KCujhoUNajMCtQalHS5/vDkk08ax69YsUIdOnTQ3r17bczq8rPwXr16acaMGcavad++vdq1a2djVuZ27typ/v37+2zHuz/++MP4GlmvXj2jxapM3HTTTZYx8+bN88lYgJMGDx5s1Fh83XXXafLkyZbX8EDRr18/y50XJSkuLk4PPvigfv/9d/uT+peNGzeqZ8+e6tChQ6bO06VLF6OFgseOHasVK1Zkaqx/e+ONN/zSmG6KRfkAZEU0uAEAAABZWLt27XTrrbcaxY4YMUJjx47N9AqQ27Zt08MPP6wjR44YxQ8ZMkRhYWGZGlOSbr/9djVu3NgyLjk5Wd27d9eOHTsyPWZ6erpefPFFffPNN5k+V2a89NJLxisMjhs3To888oiOHz9uc1bSpk2bNHDgQNWtW1eTJk3S+fPnbR/TCWFhYapVq5bbmM2bN/vl/T755JMqWLCgUeykSZP01FNP6ezZsz7PY8+ePerQoYPWrl1rFF+nTh01bNjQ53lcq1566SWjlQFPnjyphx9+2CdF//fff1+DBw+2XOFNurzisb93XHrrrbc0ZswYo3zd+fbbb/X444/r4sWLlrGlSpVSx44dMzXe31WuXNky5o033tDJkyd9NiZgp0uXLunJJ5/Url27LGPLlSunsWPHKjQ01IHMfKNWrVrq1KmTUexvv/2mVq1a6bvvvrM5q8uTwN599101aNBATz31lHbu3JnpczZp0kQVK1a0jDt58qQ6d+7skya3CxcuqHfv3gE9kS0+Pt7y9/uee+6h4R8AAABAlkEN6r+oQVGDyqxArkFJUq9evdSoUSPj+G3btqlt27b68MMPfdbA9XfffPONWrZs6dFztEqVKmnw4ME+zyUzvvvuO/Xp00fnzp3L1Hn27NmjTp066dChQ5axYWFheu655zI13t+Z1Cw+/vhjbdiwwWdjAnYbN26c5s+fbxkXFRWlyZMnq3Dhwg5k5RsFChTQ0KFDjWJPnjyphx56SFOnTlVaWpqteV28eFELFy7UAw88oPbt2+v777/PdD23aNGievjhhy3j0tPT9eSTT2rNmjWZGu+Kt99+Wx9++KFPzmUXqwa3UqVKqUyZMg5lAwBmaHADAAAAsrDg4GANHTrUuHg3YcIEde/e3auV9FJTU/X++++rffv2Onr0qNFrWrZsaVmk8cQzzzyjiIgIy7j4+Hg99NBD+vrrr70eKz4+Xo888ojmzJnj9Tl8JXfu3Bo5cqTxv/PKlSvVqFEjjR492ueND7t27dKkSZPUtGlT3X///ZozZ45SUlJ8OkYgaNmypdvjqampPl/dy0SePHk82s1m8eLFatKkiT777DOjBh0rp06d0siRI9WqVSvjCfLR0dF69dVXMz02/nLTTTepS5cuRrGnTp3Sww8/rPHjx+vChQsej3X06FH16tVLb7zxhlFxISgoSK+88orRtdpXMmr6nDhxonr06KEDBw54fM5z585p2LBh6tu3r9HPLSgoyGeTaa6oW7euZcz+/fvVqlUrffrpp7Y0swK+NGHCBP3444+WcQULFtTkyZMVHR3tQFa+9dxzzxmtZCxdXhX18ccfV48ePXzetJWQkKAFCxbo8ccfV+3atfXmm28aTww0ERQUpEGDBhk1ah04cED3339/plYwPXTokB588EGtWrXK63M4Yfny5ZbflVb3mAAAAAAQSKhBXR01KGpQmRWoNagr/u///k/Vq1c3jk9KStLrr7+u5s2ba968eZn+N3O5XFq5cqUeeughPfHEEzpx4oTxa2+88UZNnDjRaCcfu2RUs/jhhx/Utm1brxor0tPT9cknn+j+++83am6TpB49eqh06dIej5WRWrVqWS5IdvHiRXXu3FmjR482zhPwlzVr1hjtTBoSEqIxY8aofPnyDmTlW40aNVL79u2NYlNTUzVy5Eg1b95cixYt0qVLl3yWR0pKilauXKkXX3xRNWrU0DPPPKPffvvNZ+eXLjdoFyhQwDIuOTlZjz76qGbOnOn1WOfPn9eAAQP0zjvveH0OJxw6dMhyTkeLFi0cygYAzGWdJXABAECWdO+99/o7BUlSmzZtNGLECH+nAdji5ptv1sCBA41XX1qzZo1atmypJk2aqH379qpUqZLbnYDi4uL01Vdf6aOPPvLoQXSZMmU8asQxERsbq2eeeUbDhg2zjE1MTFS/fv1Ur1499evXz/iBY1JSkj7//HNNmDBBZ86cuWpM1apVdeTIEeMiqy9UqVJFr732mp5//nmjJpPk5GRNmjRJ7733nu655x7de++9qlGjhgoVKmQ8Zmpqqg4cOKDffvtNGzZs0Jo1a3w6OTqQ1a1bVzExMUpISMgwZunSpWrSpIlzSf1/9evXV7du3TRt2jSj+JMnT2rIkCEaM2aMmjVrpnvvvVe33367IiMjjV5/+vRprVu3TkuXLtXSpUs9apQLDg7Wm2++qeuuu874NTDTv39//frrr0ZNEampqRo3bpxmzZqlBx98UC1atFDx4sUzjHe5XNq0aZO++OILzZ8/36PGuMcff1w1a9Y0jveFAQMGaOjQoUpKSvrPsdWrV6tZs2Zq0aKFOnTooIoVK7ptyDhw4IDmzZunTz/9VPHx8cY5dOrUyefvu3bt2pbXIenyZ/yll17SsGHDVKZMGd1www3Kly+fcubMqRw5cliO06pVKxUrVsxHWQMZO3bsmFHcHXfcoXnz5tmbjIXevXt79bocOXJo8uTJ6tChg/F94qpVq7Rq1SqVL19eTZo0Ud26dVWuXDmjnTqvOHHihLZs2aJff/1V69ev12+//Wb7KquVKlVS165dje5H4uLi1LlzZ7Vp00a9e/dWbGys0RgJCQmaPn263nvvvQy/i1q1amW0wq4TrFbcL1asmKpUqeJQNgAAANcGalCA/ahBXR01KGpQmRHINShJioiI0KRJk9SzZ0+tXbvW+HX79+/X888/r+HDh6tFixaqXbu2qlatqpw5c1q+9tKlS9q4caNWr16thQsXetUcVa5cOX3wwQfKmzevx6/1pbZt22rFihXaunXrf44dOHBAXbt2Vc2aNdWxY0fVqlXL7XP8+Ph4ffPNN5o+fbr27NljnEOFChXUt29fr/LPSExMjGrVqqXvv//ebVxqaqomTZqkyZMnKzY2VjfccIOKFCminDlzKiIiwnLRrKpVq6pq1ao+zBy4OtOaRfny5bV582Zt3rzZ5owylpla3pAhQ3T06FGtXLnSKH7v3r16+umnVahQITVr1kx33323br/9do8WNz179qx27typDRs2aMOGDVq3bt1V67i+lCtXLr366qvq1auXZWxqaqqGDh2qr776Sv379zd+bp+SkqKvvvpKo0ePznA321KlSilPnjw+b+DzxpIlSyxjWrVq5UAmAOAZGtwAAACAbKBjx47avHmz8UqPqampWrBggRYsWKDcuXOrQoUKfz5oCQsL0/nz53X8+HHt2rVLu3btMipm/V1MTIzGjx+vqKgob96OW506ddKKFSuMVy5cvny5li9frkqVKqlevXq67bbb/nyvoaGhSkpK0rFjx7Rz506tXr1a3377rc6dO5fh+XLkyKFhw4ape/fuvnpLxlq1aqX4+HiPJkukpqbqm2+++XPCbaFChXT99dfruuuuU968eRUREaHg4GClpqbq4sWLOn36tOLi4nT06FEdOnTIpytzZSVhYWFq2rSpPv744wxjvv/+e6WkpPhlFcjnnntOhw4d0rfffmv8mvj4eM2YMUMzZsxQSEiIypYtq2LFiqlIkSKKiopSRESEXC6XLly4oLNnz+ro0aM6cOBAplZYfP7551WvXj2vX4+MhYWF6e2339YDDzygP/74w+g1x48f15gxYzRmzBiVKlVK5cqVU9GiRRUVFaX09HQlJiZq//792rp1q06dOuVxTvfcc4+efPJJj1+XWUWLFtUzzzyT4SSb1NRUzZkzR3PmzFHevHn//M7LlSuXQkJClJiYqCNHjmj79u1e/b7fdtttevbZZzP7Nv4jPDxcHTt21IQJE4ziU1NTtWPHDu3YscOjcSpXrkyDGwLKkiVLjIpudvK2wU2SChcurHfffVedO3f2aBXz7du3a/v27Ro9erQiIyN1ww03qFixYipUqJAiIyMVFhamtLQ0Xbx4UYmJiYqLi9OJEye0f/9+JSYmep1vZvTv319r167Vtm3bLGNdLpfmzJmjefPmqXr16qpTp45uvfVWlSxZUrlz51ZwcPCf1+Nt27Zp1apV+u6779w2WefPn18DBw4MiAa3xMREy9W3W7RoYbTrHQAAAAAEGmpQGaMGRQ3KG4Feg5L+anIbMGCAli1b5tFrExIS/qxHhYaGKjY2VqVLl9Z1112nnDlzKjIyUikpKUpKStKpU6e0d+9e7d+/36PF9v7t9ttv1zvvvKN8+fJ5fQ5fCQ0N1euvv6527dopNTX1qjGrV6/W6tWrFRERoVtuuUVlypRR3rx5FR4erqSkJMXFxWnXrl3asWOH0tPTPRo/JiZGo0ePNt6V0RPdunWzbHC7wuVy6eDBgzp48KBHY/Tt25cGNwSULVu2aMuWLX7NITO1vNDQUI0dO1bdu3c3Wjj1ihMnTmjatGmaNm3an3MLYmNjdd111ykqKko5cuSQy+XSxYsXlZycrLi4OJ08eVIHDx5UXFycV7lmVr169dShQwd9+umnRvG//PKLOnbsqPLly+vee+/VHXfc8Y/rcXJy8p/3rGvXrtXSpUvd1n2CgoI0bNgwjR071ldvKVOWLl3q9nilSpWMFyQEACfR4AYAAABkE8OGDVNSUpK+/vprj1539uxZrVmzxnJCpqlcuXLpvffeU9myZX1yvn8LCgrSqFGj1KFDB+3evdv4daY7HVkZNGiQSpUqlenzeKtbt27KlSuXhgwZ4tXOHCdOnNCJEydsyCz7adWqldvi4vnz57Vq1Sq/NHAFBwdr9OjReuaZZ7xqAkhLS9POnTu1c+dOG7K7/Dl9/vnn1bVrV1vOj8sKFy6sDz74QA8//LDHhYL9+/dr//79PsulevXqevvttxUcHOyzc3rCdJLN6dOn/9wtyReKFy+uiRMnGu2U5o3u3bvriy++yHAVQACBqWzZsvr000/Vo0cPHThwwOPXJycn6/fff9fvv/9uQ3a+Ex4ernfeeUcPPPCA8fdQenr6nxN4MiM4OFjDhw/3+4rcV3z33XdKSUlxG9OyZUuHsgEAAAAA36MG5R41qMuoQZkL5BrUFZGRkZowYYLGjh2riRMnetyMKl3emW3fvn3at2+fDRledt999+mVV17xWzPg1dx000169dVX9cILL7iNu3Dhgn7++Wf9/PPPPhk3PDxcEyZMUMmSJX1yvn+76667VK9ePS1fvtyW8wOwR86cOTVt2jQ9/fTT+u677zx+vd1zC3xp8ODB2rt3r3766Sfj11xZgDCzHn300YBp0D1+/LjlLnLs3gYgUPln1hEAAAAAnwsJCdHIkSPVpk0bv+VQsGBBTZs2Tbfccout4+TKlUuTJ0/WddddZ+s4//bwww+rQ4cOjo55Nffff7+mTJmi/Pnz+zuVbO3222+3LCRbrXplp/DwcI0ZM0YPP/yw33K4moiICL3xxhvq1q2bv1O5JpQuXVoffvihSpQo4bcc7r33XlubvEwNHTpU1atXd2y84sWL64MPPrD1WhwdHa0333zTlpVWAdgrNjZWn3zyiWrWrOnvVGxVtGhRTZo0Sbly5XJ03Oeff15169Z1dEx3rqxUn5FbbrnFtsmXAAAAAOAEalD2owZ1bQn0GtQVQUFB6tevn9555x0VLFjQ3+n8Q1RUlF555RUNHz48oJrbrmjTpo169+7t2HgREREaP368qlSpYus4Q4cOVZEiRWwdA4DvRUZGavz48erWrZuCgoL8nY5twsLCNH78eJUrV87RcevXr6/+/fs7OqY733zzjdvG9LCwMDVp0sTBjADAHA1uAAAAQDYSFhamESNG6IUXXlBoqLMbNlesWFGzZ8/Wrbfe6sh4xYsX18cff2zbCnT/dt9992ngwIGOjGWiVq1aWrBggerUqePvVP4huzVhPPjgg26PL126VBcuXHAom/8KDg7W4MGD9c477wTEDibly5fXnDlzWO3LYWXLltXnn3+uGjVqODpucHCwHn/8cU2YMEGRkZGOjn01YWFhmjx5sho2bGj7WDfddJM+/vhjxcbG2j5WtWrVNGbMmID4GQPwTP78+fXee+/pueeeC6hJNr6+X7vllls0ffp05cuXz6fnzUifPn0CapfYs2fPasWKFW5jOnbs6FA2AAAAAGAfalD2oQZlhhqU/9SrV0+LFy9W+/btA6Ix4p577tGiRYsCoinUnX79+mnAgAG2/8xiYmL03nvvObIgVMGCBfX+++87Uh8B4FuhoaF64YUXNHXq1IBqWvb193uePHn00Ucf6bbbbvPpeTNSu3ZtjRw5MiC+H6/48ssv3R5v3ry5YmJinEkGADzk7NMGAH4TGhyi/nX6+DsNwDGhwSH+TgEA/Kpbt26qXr26Bg0apC1bttg6VkREhPr06aMePXooJMTZ62+xYsX06aef6tlnn9WqVatsG+fxxx/X008/bdv5vVWgQAFNnTpVy5Yt0//93/9p//79fskjX758at68udq0aaObb77ZLznY5f7779e4ceOUmJh41ePnzp3T4sWL/bpqrXR5B6077rhD77zzjj755BOlpqY6On7evHnVp08fdejQIdsVmLOKmJgYvf/++/r00081cuTIDH9nfaVs2bIaNmyY7rjjDlvH8VSOHDn09ttva+zYsZo6daouXbrk8zE6dOigQYMGObpjXf369TVnzhy98sorWrt2rWPjAsi8oKAg9ejRQ40aNdLIkSO1ePFiv+QRGhqqWrVqqXXr1rr33nt9fv6bb75Zs2bNUr9+/Wz7+yM0NFSDBw+2nPzltAULFridbJY/f341b97cwYwAwHnhYSFaMaGzv9MAHBEeRv0JAKhB+RY1KPeoQfm/BnVFrly5NHToUD3wwAN65513tHz5cre7w9ihcuXK6t27t2rVquXouJnx2GOPKTY2Vi+//LISEhJ8fv4qVarorbfecnTXyTJlymjOnDkaOXKkvvjiC6WlpTk2NoDMq127tpYsWaIpU6Zo2rRpunjxol/yqFChgtq0aWPL8/M8efLogw8+0EsvvaQFCxb4/PxX3HfffXr11VcdX/zBnZ07d2rjxo1uY7p06eJMMgDghcC5ogKwHQ0/AABcW8qXL6/PP/9cX375pSZPnqw9e/b49Pzh4eFq27atHnvsMRUtWtSn5/bE/2PvvsOiuNo2gN/0KiIWVMCGBWOLYom9VxSx16jRxN41MRpjEqPRvLHFXhKNGhNLVOxi7yUW7AW7gIoIotLL7veHn4lRdufs7szsAvfvut7r+r7Ms3MeBHaHueec4+HhgV9++QUrVqzA/PnzkZCQINu5vby8MHXqVNSsWVO2cyqhcePGqFevHnbv3o1Vq1bh0qVLio+ZO3du1KxZE23atEH9+vWz7aQmV1dXdOzYEb/99pvOmvXr11tEuJgnTx589dVX6NWrF9asWYPNmzcrEpS9rWjRoujSpQu6dOkCV1dXRcciaVZWVujWrRuaNm2KX3/9FWvXrkViYqKsY3h5eaF///5o3769Re1G9DZra2uMHDkSTZs2xXfffYeLFy/Kct6yZctiwoQJqF69uiznM1SJEiWwcuVKnD17FuvXr8eBAwfw6tUrs/RCRIbz9vbGnDlzMGDAAKxatQrbt29HamqqomPa2NigYsWKaNasGQIDA5EvXz5Fx/Px8cHatWsxd+5c/Pbbb7JOuC9TpgymTZuGcuXKyXZOuaxfv17v8e7du1vsZyYRkZw46YeIiChnYQZlOmZQujGD+pelZFBvK1++PBYuXIibN29i5cqV2LNnj6L3qu3t7dGgQQP06NEDH330kWLjKKlly5aoVq0apk2bhp07d0Kj0Zh8znz58mHkyJHo0KEDrK2tZejSMG5ubpg8eTI+++wz/PHHHwgJCUFkZKTqfRCRcVxcXDBq1Ch0794df/zxB9avX4/Y2FjFxy1evDgaNWqEdu3aoVSpUoqO5ezsjJ9++gm1a9fGjz/+KOvXlydPHnz99dcICAiQ7ZxykcosqlevjrJly6rUDRGR4TjBjYiIiIgoG7OxsUHbtm3Rpk0bHD9+HNu2bcO+fftMCuDKlSuHNm3aoHXr1sifP7+M3RrPysoKffv2RZs2bbBgwQJs2bLFpEkdBQoUQJ8+fdCtWzc4OzvL2Kly7Ozs0KZNG7Rp0wY3btxASEgI9u3bh7CwMFnO7+DggA8//BC1atVCrVq1UL58ebOEJebw8ccfY/Xq1TpXHzx//jxu376NkiVLqtxZ5nx8fPDll19i5MiROHToEA4ePIgjR47IdsO2WLFiqF+/Pho1aoQaNWrAyspKlvOSfPLly4dx48ZhwIAB2LlzJ7Zu3YoLFy4YvZKqo6Mj6tevj8DAQDRo0MCiVqDTp1y5cli/fj1Onz6NlStX4tixYwavQGhtbY1atWqhR48eaNCggUW871WtWhVVq1ZFWloarl27htDQUNy9excPHjzAs2fP8Pz5cyQmJiI1NZWrphJZoLJly2LatGn44osvsG/fPuzbtw8nT56UbYXUEiVKoFatWqhZsyY++ugj1Seg29vbY+zYsejUqRPmzp2LkJAQkya6FStWDP369UO7du0s8mG2S5cu4ebNmzqP29vbW9yOc0RERERERHJhBmUcZlDvYwaVdTKot5UpUwY//PADvvnmGxw8eBB79+7FmTNnEBUVZfK5c+fOjSpVqqBx48Zo3rw53NzcZOjYvPLly4eZM2di2LBhWLFiBUJCQvD8+XODz1OmTBl069YNbdu2tYj3EB8fH4wbNw7jxo3DnTt3EBoaips3b+LBgweIiopCbGws4uPjkZaWJuuCWEQkD09PT4waNQpDhgzBkSNHsG/fPhw8eFC2hXTz58+Pjz76CLVq1ULt2rXh6ekpy3kNERQUhMaNG2PZsmVYu3YtXrx4YfS5cufOje7du6N3797IkyePjF3KIyUlRXLHOu7eRkSWzkqr9j7RRNnAjRs3Mn0w0MrKCn5+fmboiIiIiEhceno6rl27hnPnziEsLAzh4eF49OgREhISkJiYiIyMDDg4OMDZ2Rl58+aFj48PihYtikqVKqFq1arImzevub8ESS9fvsS2bdtw8OBBnDlzBsnJyZKvKVCgAOrWrYtGjRqhXr162WaXhdjYWFy+fBmXL1/GgwcP8PjxYzx+/Bjx8fFISUlBSkoKrK2tYWdnBycnJ7i7uyNv3rwoWLAgvL29UaxYMfj5+aFkyZJZZlKLEoYPH46QkBCdx3v37o0JEyao2JFhtFotHjx4gGvXruH69euIiIjAkydP8PTpU8THxyM1NRUpKSmwsrKCg4MDHBwc4ObmBk9PTxQsWBBFixbFBx98gHLlyqFAgQLm/nLICHFxcTh//jwuXLiA+/fvIzw8HNHR0UhKSkJSUhKsra3h7OwMZ2dnFCxYEEWKFEHJkiVRpUoVVKxY0WzvifPmzcP8+fP11qxatQo1atSQPFdSUhKOHz+OS5cuISwsDPfv38fLly+RkJCAtLQ0ODs7I1euXPDx8YGvry/8/f1Ru3ZtiwwniCh7SU1NxY0bN3Dp0iXcunULjx49wuPHj/H8+XMkJycjOTkZGo0GdnZ2/3xG58mTBwUKFIC3tzeKFCmCUqVKoWzZshb3sE90dDS2bNmCw4cPIzQ0VOghFh8fH9SrVw+NGzdGzZo1LfqBtokTJ2LDhg06j7dv3x7Tpk1TsSMiIiIiIiLzYgaVOWZQzKD0yeoZ1LvCw8Nx/vx53Lt3D+Hh4QgPD0dMTMw/eURycjLs7e3h5OQEZ2dn5M6dGz4+Pv+8H1SsWBFlypSxyAUWT58+jV69eumtGTp0KIYNGyZ5royMDISGhuLMmTO4desW7ty5889ksOTkZDg6OsLFxQWFCxeGr68vypcvj3r16sHHx0euL4eIKFNarRZ3797F5cuXcf36dURGRuLRo0eIjo7+J7NIS0uDra0t7O3tkStXLuTJkwf58uWDl5fXP1lr2bJlUbBgQXN/Of+RnJyMXbt24cCBAzhx4gTi4+MlX+Pu7o7atWujUaNGaNiwIVxcXFTo1Dhbt27F559/rvN4kSJFEBISYtG5C2V9nGNBpuIENyIj8M2XiIiIKOtIS0vDgwcPcPfuXcTGxiIhIQEajQbOzs5wdXVF4cKFUbJkSU5gIL0uXryIzp076zzu7u6Ow4cPw9HRUcWuiLI/OSe4ERGReaWkpODevXu4e/cu4uLikJCQACsrK7i4uMDV1RXe3t4oVaqU6rvOGSs+Ph5169bVuWq/tbU1tm7dilKlSqncGREREREREamFGRTJgRlU1iHnBDciIjKvjIwMRERE4M6dO3j27Bni4+ORnp4OFxcXuLi4oECBAihZsmSWWgC4R48eOHv2rM7j33zzDbp3765iR5QTcY4FmSrnLn1CREREREQ5gp2dHUqWLImSJUuauxXKwipVqoQGDRrg0KFDmR6Pi4vDX3/9hZ49e6rbGBEREVEW4eDgAD8/v2wTXv3xxx86J7cBQKtWrTi5jYiIiIiIKJtjBkVyYAZFRESkPhsbGxQtWhRFixY1dyuyuHjxot7JbV5eXujYsaOKHRERGYd7TBIREREREREJGDlyJKysrHQeX758OdLT01XsiIiIiIjMITU1FatWrdJ53MbGhit1ExEREREREZEwZlBERERkiqVLl+o9PmTIENjb26vUDRGR8TjBjYiIiIiIiEhA2bJl0axZM53HIyMjsXPnThU7IiIiIiJz2LRpE6Kjo3UeDwoKQrFixdRriIiIiIiIiIiyNGZQREREZKw7d+5g//79Oo8XK1YMQUFB6jVERGQCTnAjIiIiIiIiEjRixAhYW+v+U3rZsmUqdkNEREREatNoNFi+fLnO43Z2dhgyZIiKHRERERERERFRdsAMioiIiIzxyy+/QKvV6jw+bNgw2NjYqNgREZHxOMGNiIiIiIiISJCvry/atGmj83hYWBgOHTqkXkNEREREpKrdu3fjwYMHOo937twZXl5eKnZERERERERERNkBMygiIiIy1JMnT7Bt2zadx0uXLo1WrVqp2BERkWk4wY2IiIiIiIjIAKNGjYKTk5PO4/Pnz9e7OhYRERERZU0ajQaLFi3SedzNzQ1Dhw5VsSMiIiIiIiIiyk6YQREREZEhFi9ejLS0NJ3Hx48fr3eHWCIiS8N3LCIiIiIiIiIDFCpUCAMGDNB5/PLly9i1a5eKHRERERGRGjZv3oywsDCdx4cPHw4PDw8VOyIiIiIiIiKi7IQZFBEREYm6f/8+NmzYoPN4s2bNUKtWLRU7IiIyHSe4ERERERERERmoX79+KFKkiM7jc+bM0btKFhERERFlLSkpKZg3b57O46VLl0b37t1V7IiIiIiIiIiIsiNmUERERCRi1qxZSE9Pz/SYo6MjvvzyS5U7IiIyHSe4ERERERERERnI3t4eX331lc7jDx48wPr161XsiIiIiIiUtHr1ajx+/Fjn8a+//ho2NjYqdkRERERERERE2REzKCIiIpJy6dIlhISE6Dz+2WefwcvLS8WOiIjkwQluREREREREREZo0KABGjRooPP4woULkZCQoF5DRERERKSIly9fYtmyZTqPBwQEoHr16ip2RERERERERETZGTMoIiIi0mfGjBk6j3l7e+Ozzz5TsRsiIvnYmrsBIiIiIiIioqxq4sSJKF++vM7j4eHh8PPzU7EjIiIiIpLbw4cP0bNnT53HO3furGI3RERERERERJQTMIMiIiKizDx//hzVqlVDtWrVMj1eu3ZtODg4qNwVEZE8OMGNiIiIiIiIyEg+Pj4YNmyYudsgIiIiIgWVL19e7wNlRERERERERERyYwZFREREmcmTJw+vEYgo27I2dwNERERERERERERERERERERERERERERERERERJQzcYIbERERERERERERERERERERERERERERERERERGZBSe4ERERERERERERERERERERERERERERERERERGRWXCCGxERERERERERERERERERERERERERERERERERmQUnuBERERERERERERERERERERERERERERERERERkVlwghsREREREREREREREREREREREREREREREREREZmFlVar1Zq7CaKs5saNG8jsV8fKygp+fn5m6IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiEh9nGNBpuIObkREREREREREREREREREREREREREREREREREZBac4EZERERERERERERERERERERERERERERERERERGbBCW5ERERERERERERERERERERERERERERERERERGQWnOBGRERERERERERERERERERERERERERERERERERmwQluRERERERERERERERERERERERERERERERERERkFpzgRkREREREREREREREREREREREREREREREREREZsEJbkREREREREREREREREREREREREREREREREREZBac4EZERERERERERERERERERERERERERERERERERGbBCW5ERERERERERERERERERERERERERERERERERGQWnOBGRERERERERERERERERERERERERERERERERERmwQluRERERERERERERERERERERERERERERERERERkFpzgRkREREREREREREREREREREREREREREREREREZsEJbkREREREREREREREREREREREREREREREREREZBac4EZERERERERERERERERERERERERERERERERERGbBCW5ERERERERERERERERERERERERERERERERERGQWnOBGRERERERERERERERERERERERERERERERERERmwQluRERERERERERERERERERERERERERERERERERkFpzgRkREREREREREREREREREREREREREREREREREZsEJbkREREREREREREREREREREREREREREREREREZBac4EZERERERERERERERERERERERERERERERERERGbBCW5ERERERERERERERERERERERERERERERERERGQWnOBGRERERERERERERERERERERERERERERERERERmwQluRERERERERERERERERERERERERERERERERERkFpzgRkREREREREREREREREREREREREREREREREREZsEJbkREREREREREREREREREREREREREREREREREZBac4EZERERERERERERERERERERERERERERERERERGbBCW5ERERERERERERERERERERERERERERERERERGQWnOBGRERERERERERERERERERERERERERERERERERmwQluRERERERERERERERERERERERERERERERERERkFpzgRkREREREREREREREREREREREREREREREREREZsEJbkREREREREREREREREREREREREREREREREREZBac4EZERERERERERERERERERERERERERERERERERGbBCW5ERERERERERERERERERERERERERERERERERGQWnOBGRERERERERERERERERERERERERERERERERERmwQluRERERERERERERERERERERERERERERERERERkFpzgRkREREREREREREREREREREREREREREREREREZsEJbkREREREREREREREREREREREREREREREREREZBac4EZERERERERERERERERERERERERERERERERERGbBCW5ERERERERERERERERERERERERERERERERERGQWnOBGRERERERERERERERERERERERERERERERERERmwQluRERERERERERERERERERERERERERERERERERkFpzgRkREREREREREREREREREREREREREREREREREZsEJbkREREREREREREREREREREREREREREREREREZBac4EZERERERERERERERERERERERERERERERERERGbBCW5ERERERERERERERERERERERERERERERERERGQWnOBGRERERERERERERERERERERERERERERERERERmwQluRERERERERERERERERERERERERERERERERERkFpzgRkREREREREREREREREREREREREREREREREREZmFr7gaIiIiIiIiI5NCoUSNERkbqPO7l5YUDBw6o2BGZw59//olvv/1W7/EqVaqo1xARkYJOnz6NXr166a0ZOnQohg0bplJHpIQvv/wSmzdv1luzf/9+eHt7q9QRkX5lypTRe7x69epYvXq1SWOcPHkSffr00Xl8xowZaNOmjUljEBEREREREb3BDIoAZlBEItS4N0jmtWnTJowfP15vzbRp09C+fXuVOiLS7+OPP8bff/+tt+bmzZsmjfH8+XM0bdoUr169yvR4586d8f3335s0BlFOwR3ciIiIiIiIiChbiIuLw5w5c3Qeb9KkCYNFIiIiomygZs2aqF27ts7j//vf/5CQkKBiR0RERERERESUnTGDIiIiIl3y5MmDTz/9VOfxv/76C5cvX1axI6Ksizu4EREREWVRsbGxuHTpEm7duoU7d+7g8ePHePbsGWJjY5GcnIzU1FQAgJOTE5ycnODs7AxnZ2fkzp0b3t7e//zPy8sLxYoVQ548ecz8FREREZlm1qxZiIuLy/SYjY0NRo8erW5DRERERKSYMWPG4MSJE9Bqte8de/r0KRYtWoSxY8eaoTMiIiKirI8ZFBER0X9l5QwqIiIC58+fx/379xEeHo7w8HDExMQgKSkJCQkJSElJgb29/T+f6+7u7vDx8UGRIkVQpEgRVKpUCaVKlYKVlZW5vxQiIiKL1bt3b/z++++Ijo5+75hGo8GUKVOwdu1afp4SSeAENyIiIjLKvHnzMH/+fINflz9/fhw+fBg2NjYKdGW48PBwNG3aNNOHoaSYYzv1a9euYfv27Th69Chu3bol1PerV690bn/9Ni8vL1SoUAEVKlRA+fLlUb58ebi6usrRNmUBjRo1QmRkpMGv69evH7744gsFOjKOse9NgOnbzROReV29ehUbNmzQebxjx47w9fU1eZzTp0+jV69eknXmuE7Q5csvv8TmzZsl6/g+SERERFlJuXLl0KpVK+zYsSPT47/99hs6duyIYsWKqdsYERERmYwZFDMoyl6YQfHeK1FWp1YGJZfU1FQcPnwYISEhOHv2LB4/fiz5mqSkJCQlJQEAIiMjcfXq1f8cd3d3h7+/Pxo1aoQWLVrwc5yIiOgdTk5OGDp0KL755ptMj1+4cAHBwcFo166dyp0RZS2c4EZERESqio6OxrFjx1C/fn1ztwIA2LJli1HBoppSU1Oxbds2rFixArdu3VJsnMjISERGRmL37t0AXq8yVqlSJdSrVw/16tXDBx98YNEriBgSFFtZWWHv3r3w8fFRobPsbevWrRgzZoxFPDCg1WqxZcsWc7dBRGag1Wrx/fffQ6PRZHr8zY1EIiIiIspeRo4ciT179iAtLe29Y2lpaZg6dSqWLVtmhs6IiIjIHJhBGY4ZlBhmUObBDIqILEFWyqBu3bqFVatWYffu3Xj58qWs546Li8P+/fuxf/9+TJ48GQ0aNEDPnj1RvXp1WcchIiLKyjp27IgVK1bg/v37mR6fMWMGmjZtyoniRHpYm7sBIiIiynmCg4PN3cI/LKmXzOzatQvNmzfHhAkTFA0WM5ORkYHz589jzpw5aN++PerUqYMffvhB1R4MsXnzZuGgWKvVWvz3PquIjo7G8ePHzd0GAODs2bMIDw83dxtEZAZbtmxBaGiozuO9evVCgQIFVOyIiIiIiNRQpEgRdOjQQefxI0eO4NChQ+o1RERERGZnSff+LamXzDCDEscMyjyYQRGRJcgKGdSNGzcwfPhwtGnTBuvXr5d9ctu7UlJSEBISgo8//hg9e/bEyZMnFR2PiIgoq7C1tcWIESN0Hn/27BkWLFigYkdEWQ8nuBEREZHq9u/fj1evXpm7DYsOImJiYvDpp59i5MiRePTokbnbAfD6D6yDBw+au41MGRMWGhJGkn6WEtRu3rzZ3C0QkRmkpqZi7ty5Oo87OjqiT58+6jVERNnSvHnzUKZMGb3/O336tLnbJCLKkT799FO9OzrMnDmTf/8TERHlIMygpDGDMgwzKPNiBkVE5mTpGVR8fDwmT56Mdu3aISQkxCyfPWfOnEGfPn0wdOhQREVFqT5+TnX69GnJzGLevHnmbpOIKEdq0aIFihUrpvP477//jidPnqjXEFEWwwluREREpLqUlBTs2rXL3G1YbBARGhqKtm3b4ujRo+ZuJcs4deoUIiMjDXpNZGQkTp06pVBHOcv+/fsRHx9v1h6SkpKwe/dus/ZAROaxYcMGvZ8BHTt2hIeHh4odEREREZGafHx80LJlS53Hw8LCsHPnThU7IiIiInNiBqUfMyjDMYMyL2ZQRGROlpxBHT58GAEBAVizZg00Go1Zenjb3r17ERAQgA0bNpi7FSIiIrOytrZGv379dB5PTU3FwoULVeyIKGvhBDciIiIyC3MHe8nJyRYZRBw5cgSffPIJoqOjzd1KlrJx40ajXmfun8PsIjk52ewPDOzduxcJCQlm7YGI1JecnIxFixbpPG5ra4u+ffuq2BERERERmcNnn32m9/i8efOQkZGhUjdERERkbua+988MKnthBmVezKCIyFwsOYNatGgRBgwYYHG7v7x69QoTJ07ExIkTkZqaau52iIiIzCYoKAj58+fXeXzTpk0Wu+s7kbnZmrsBIlJPWka6uVsgUo2dDT/iLN358+fx8OFDFClSxCzj79271+yr/b3r/PnzGDp0KFJSUox6vZWVFXx8fODr64vcuXPD1dUVLi4usLe3R3JyMpKSkvD06VNERUXh/v37ePHihcxfgXnEx8dj7969Rr12z549mDRpElxdXWXuKufZvHkzOnXqZLbxg4ODzTY2EZnP77//rveBnFatWsHLy0vFjoiIiIjIHPz8/FCvXj0cOXIk0+P37t3Dli1b0L59e5U7I8o5UlOZQVHOYG/P/CkrYAb1PmZQxmEGZRmYQRGROVhiBpWSkoIvvvjCpIn0tra28Pb2RvHixVGwYEE4OzvD2dkZKSkpSEhIQExMDO7evYsHDx4Yfd2wYcMG3LlzBwsWLDDbDndERETmZG9vj969e2PGjBmZHk9LS8OCBQswffp0lTsjsny8+0qUQ6RlpOPjtQvM3QaRalZ3HcJJbllAcHAwhg8fbraxLcnjx48xePBgg28Q+vj4ICAgAA0bNkTp0qXh7Ows/NonT57g6tWrOHv2LM6ePYsrV65Ao9EY2rrZ7dixA8nJyUa9NikpCbt27TJrKJZdnDt3DuHh4fDx8VF97KioKJw8eVL1cYnIvOLj4/HLL7/oPG5lZSW5kwcRERERZR8DBgzQOcENAObPn482bdrAzs5Oxa6IcobU1HS0aPKtudsgUsXufd9yklsWwQzqX8ygjMcMyjIwgyIitVliBpWamorBgwfj2LFjBr/W3d0dAQEBqFu3LmrUqCH0mZ6WloYLFy7g2LFj2L59OyIiIgwa8/z58+jTpw9WrlyJPHnyGNwzERFRVtetWzcsXboUL1++zPT41q1b8dlnn8HX11flzogsG++8EhERkWKsra31hlXBwcEYNmwYrKysVOzqdRBx4sQJncel+lbCV199hefPnwvXV65cGWPHjkXVqlWNHrNgwYIoWLAgGjduDACIiYnB4cOHERISguPHjyMtLc3oc6tp8+bNJr1+48aNDBcFif5Oq23Lli16+zLH7zQRKe+PP/7Q+9n50UcfoXTp0ip2RESkvho1auDmzZvmboMUNn36dK7gSCSgatWq8PPzw40bNzI9HhkZieDgYN4DICIiyiaYQYljBmU8ZlDqYQZFRJbE0jKo1NRUDBkyxODJbUWLFsXgwYPRsmVLODg4GPRaOzs7VKtWDdWqVcPIkSNx7NgxLFy4EOfPnxc+x82bN/HJJ5/gt99+g7u7u0HjU9bFzCL7a9++Pdq3b2/uNogsnqurK4KCgrBq1apMj2dkZGDx4sX46aefVO6MyLJZm7sBIiIiyr7KlSsHFxcXnccjIyNx5swZFTt6TSqI+Oijj1TsBti+fTuOHz8uVJs7d27MnDkTa9euNSlYzEzevHnRvn17LFmyBEeOHMGkSZMsfmLA3bt3ERoaatI5QkNDce/ePZk6yt5q1Kih93hwcDC0Wq1K3fxLKmBW+3eaiJSXnp6O33//XW9N586dVeqGiIiIiCyF1DWgriCZiIiIsh5mUGKYQRmPGZS6mEERkaWwxAxq/Pjxenetf5eTkxPGjx+PHTt2ICgoyODJbe+ysrJC3bp18eeff2Lu3LnInz+/8GuvX7+OwYMHZ5nJ7URERHKSumbYtWsXnj59qlI3RFkDJ7gRERGRYpycnNCiRQu9NcHBweo0Y8CYQUFBqvQBvF6JY968eUK1hQsXxoYNG9C6dWuFuwI8PDzQo0cPbNu2DWvWrEHLli1hY2Oj+LiG2rRpk2SNyOqspq7AmVM0bdpU7wMDEREROHfunIodARcvXsTdu3d1HndxcUGTJk1U7IiI1LBr1y5ERUXpPO7h4cHffSIiIqIcKDAwEE5OTjqPh4WF6d1RhYiIiLIOZlDSmEGZhhmUuphBEZGlsLQMavny5di+fbtwvZ+fHzZu3Ig+ffrAzs5O9n6aN2+OrVu3okGDBsKvOXfuHH744QfZeyEiIrJ0pUqVQuXKlXUeT0tLw5o1a1TsiMjycYIbERERKapdu3Z6j+/evRtJSUkqdQNcunQJd+7c0Xnc2dkZzZo1U62fw4cP4/79+5J1rq6uWL58OYoWLap8U++oWrUq5syZg927d6Njx46qj69LRkYGtmzZIlnXp08fyZrg4GC9K6rSa05OTmjevLneGrWDWqnxWrRooffhRiLKmlauXKn3eFBQEOzt7VXqhoiIiIgsRa5cuSQfdP/tt9/UaYaIiIgUxwxKP2ZQxmMGpT5mUERkKSwpgzp16hRmzJghXF+3bl2sXbsWvr6+Cnb1epLf4sWL0bNnT+HX/PHHH0KTx4mIiLIbqV3c1q5di+TkZJW6IbJ8nOBGREREiqpatSq8vb11Hk9ISMDevXtV68fSggjR1UO//PJLFC9eXNlmJBQpUgQDBgwwaw9vO3bsmOQW3QULFsTo0aORN29evXVRUVE4fvy4nO1lWyIPDKj1R3dqaip27dqlt0aqXyLKes6ePYvLly/rrZG6QUhERERE2VenTp30Hj9y5IjeXRiIiIgo62AGpR8zKOMxgzIPZlBEZG6WlEElJiZiwoQJyMjIEKpv1qwZFi1apNq1hpWVFb7++mv0799f+DVTp07VuzseERFRdtSyZUvkypVL5/G4uDihBVaIcgpOcCMiIiJFWVlZISgoSG+NaMBmqtTUVOzcuVNvjZpBRFpaGo4ePSpZV7x4cXTo0EGFjrKWjRs3StYEBgbC3t4eAQEBkrVcLUxMtWrV4OXlpfN4fHy8ag8MHDhwAHFxcTqPe3t7o2rVqqr0QkTqWbVqld7jVatWNfsDOURERERkPv7+/nqvB7VaLVavXq1iR0RERKQUZlC6MYMyDTMo82AGRUTmZkkZ1KxZsxAZGSlUW6VKFcycORN2dnYKd/W+MWPGIDAwUKg2Pj4e3377rbINERERWRgnJye0atVKb43UNQhRTsIJbkRERKQ4qXDx5MmTqqzSdPDgQb1BhJeXF6pVq6Z4H29cuXIFiYmJknUdOnSAtTUv294WFxeHgwcPSta1bdsWgPTPIADs27cPL168MLW1bM/Kyuqff1dd1HpgQGqctm3bwsrKSpVeiEgdz58/x4EDB/TWtGjRQqVuiIiIiMhSNW/eXO/x7du3IyUlRaVuiIiISEnMoDLHDMp4zKDMhxkUEZmTJWVQV65cwZo1a4RqCxUqhIULF8Le3l7hrnSbOnUqKlWqJFR74MAB7NmzR+GOiIiILIvUNcTt27dx4cIFdZohsnC8S0VERESK8/Hxgb+/v87jGo1GlW2WN2/erPe42kHEtWvXhOrq1q2rcCdZz/bt25Gamqq3ply5cihZsuQ//3fp0qX11qempmL79u2y9ZidSa0ye+LECcUfGIiJiZFcfVYkVCairGXnzp1IS0vTedzKygpNmzZVsSMiIiIiskRSE9xevnwp+dAaERERZQ3MoDLHDMp4zKDMixkUEZmLJWVQP//8MzQajWSdlZUVpk2bhjx58qjQlW729vb48ccf4eTkJFQv+vURERFlF9WrV4e7u7veGjXuXRBlBbbmboCIiIhyhnbt2uHcuXM6jwcHB6N///6KjW+JQcSDBw8ka2xsbODr66tCN1nLpk2bJGveXeExMDAQM2bM0PuazZs3o0ePHib1lhMUKVIEVapUwfnz5zM9rtFosHXrVnz22WeK9bBt2zakp6frPO7v748iRYooNr5StFotnj59ivDwcDx69AgJCQlISkpCeno6HB0d4eTkhLx586JIkSLw9vaGo6OjuVsmI2VkZODx48cIDw9HVFQUEhMTkZSUhIyMDDg7O8PJyQmenp7w8fGBl5cXbG355zsgfUOvYsWKKFiwoErdEMkjNTUVERERCA8Px7Nnz5CUlITExETY2NjAyckJzs7OKFSoEIoUKQJPT89suap6Wloa7t27h3v37uHly5dISEhAamoqXFxc4OrqiqJFi8LX1xe5cuUyd6tElMM8f/4c4eHhiIyMxKtXr5CYmIjU1FTY29vD2dkZ7u7u8Pb2RpEiReDq6mruduktH3zwAXx8fBAeHq6zZsuWLWjZsqWKXREREZFSmEG9jxmU8ZhBmRczKOUwg8o5mEEZx1IyqAsXLuDIkSNCtd27d0fNmjUV7khM8eLFMWrUKPzwww+Stbdv38auXbsQEBCgQmeG02q1iIiIwJ07dxAbG/vP+6WjoyNcXFxQuHBh+Pr6okCBAuZulYhymMTERISHhyMiIgLPnz9HUlISkpKSYGtrCycnJ+TKlQteXl7w8fFBvnz5zN0uvcXW1haNGjXS+/fmzp07MWHCBNjZ2anYGZHl4V8nREREpIqWLVtiypQpSE5OzvT4nTt3cPnyZVSoUEGR8aWCiCpVqqBo0aKKjK3L06dPJWvc3d35R8s7bty4gatXr+qtsbW1RevWrf/z3wIDAzFr1iy9K4FdvnwZt27dQqlSpWTpNTtr166dznAReB0AKBkuSq2GK7XCpyWJjIxESEgIzpw5g/PnzyMuLk7oddbW1vDz84O/vz/q1auHWrVqWXwApdFocPHiRRw/fhxhYWG4e/cuYmJikJCQAI1GAxcXF7i4uMDLywu+vr7w8/ND3bp14eXlZe7WTabRaHDmzBkcO3YM586dw5UrV5CSkiL0WkdHR1SsWBHVq1dHixYtcux71P3793Hx4kW9Nc2aNVOpG1KDRqPBhQsXcPr0aYSFheH27dt4/vw5EhISkJKSAgcHh3+CRB8fH1SqVAnVqlVD2bJlzd26Xm/eDw4dOoRz587h2rVreleFfZurqysqV66MatWqoWnTpihRooTC3Srn9u3b2Lt3Lw4cOIBr167pvVZ/o3Tp0qhbty5atWqF8uXLq9AlKSU1NRWnT5/G+fPncfv2bdy9excvXrz4Z3Jjrly5kDt3bnh7e6NixYqoUqUKatasqci1zv3793H69Glcu3YNN2/exLNnz/Dq1SvEx8fD1tb2n/eZ4sWLo2rVqqhTp062uDahzEVERGDfvn04f/48zp8/j+joaKHXWVlZwdfXF/7+/mjYsCHq1Klj0X/Lp6Wl4ezZszh16hTCwsJw7949xMXFIT4+HlZWVv9MMPbx8UHJkiVRtmxZ1KtXL8sF4k2bNsXy5ct1Hj927BhiY2Ph4eGhYldERESkBGZQ72MGZRxmUJaBGZR8mEExg5LCDOo1S8qgFixYIFTn5uaG4cOHK9yNYXr06IE//vgD9+/fl6xdsGCBRU1we/bs2T+ZxdmzZ5GYmCj5mgIFCqBu3bpo2rQp6tevny0XKMwptFotrl69ipMnT+LWrVu4ffs2nj179s/kRhcXF7i5uSF//vyoWLEiKlWqhHr16imyMOPz589x/PhxXLt2DdevX8ejR4/w6tUrvHr1ClqtFi4uLihQoACKFi2KihUronbt2ihXrpzsfZBlePnyJQ4cOPBPpiby/vqGp6cn/P39Ubt2bTRr1gxubm7KNSqDGzdu4MiRI7h58+Y/v4Px8fFIT0//5zrO09MTJUuWROnSpVG7du0st2BL8+bN9U5wi4uLw+HDh9GkSRMVuyKyPJb9lycRERFlG66urmjSpAm2b9+usyY4OFixcDE4OFjvcXMEESI3xGxsbFToJGsRWTmzTp06yJs373/+m6enJz766COcOHFC8vzjxo0zqcec4M0DA7rCkVu3buHKlSuKPHx+48YN3LhxQ+dxR0dHtGjRQvZx5aTRaBASEoLVq1fj/Pnz0Gq1Rp3j2rVruHbtGlavXo28efMiMDAQn3zyCTw9PRXo2niPHj3Cn3/+ib/++guxsbE66+Li4hAXF4fIyEj8/fff//x3Pz8/dOrUCR07dsxyK4Y+fvwYq1atwvbt24UeKslMcnIy/v77b/z999+YP38+/Pz80KdPH7Rp08biA2U5Sa2cCXCCmyX48ssvJR8A2b9/P7y9vXUej4yMxIoVK7Br1y48e/ZMZ11iYiISExMRHR2Nixcv/nOdWaRIEbRr1w49e/a0qBv1z58/x6pVq7Bp0yY8efLEqHPEx8fj6NGjOHr0KGbNmoXy5cujR48eCAwMVO39YN68eZg/f77emlWrVqFGjRqZHjt9+jSWLl2KY8eOGTx2WFgYwsLC8Ouvv+LDDz/EoEGD0KBBA4PPo0+jRo0QGRlp1Gt79eolSw/6/v3edfr0aclxhw4dimHDhpncl6nfewC4evUqVqxYgQMHDiAhIUFn3fPnz/H8+XPcv3//n5+V/Pnzo127dujdu7fJk2wSEhKwfv16bNu2Te+Di+np6UhOTkZMTAwuX76MrVu3wsrKCjVq1EDfvn1Rv359k/oQJcd7qy4i31dLcPPmTcXOnZqaii1btmDjxo0IDQ016hxarRa3b9/G7du3sW7dOri7u6Ndu3bo27evRa3kfOfOHfz+++/YsmWL3t/B1NTUf3ave/M3tLW1NSpVqoSuXbuidevWWeI6tEWLFnonuKWlpWHnzp3o2bOnil0RERGREphBvY8ZlHGYQVkGZlCmYQaVOWZQmWMG9ZqlZFCRkZGSu8K+MWDAALi7uyvbkIFsbW0xZswYofvRd+7cwZkzZ1CtWjWTxjT1HvmDBw/wyy+/IDg4GKmpqQaN/fTpU2zcuBEbN26El5cX+vTpg27dusm6gIDIvWFd5s+fL8u9X0MzhjJlyug9Xr16daxevdrUtmTJR6KiorBq1Sps3bpV7/voy5cv8fLlS0RERPxzD9nR0REtW7ZEnz594OfnZ9wX8f80Gg12796NTZs24eTJk3oXz3jzeRYWFoa9e/di5syZ8PX1RY8ePdC5c2dVFrDYtGkTxo8fr7dm2rRpaN++vcHnFvm+WgJDsjxjHD9+HGvWrMGRI0eEF0p9V1RUFHbu3ImdO3fi22+/RZMmTTBgwACLWiw2NjYW69evx7p16/Do0SOddS9evMCLFy/w6NGj/+Q4xYoVQ7t27dC9e3eLei5Al1q1asHV1RXx8fE6a7Zu3coJbpTjcckAIiIiUk1QUJDe49u3bzf6jzJ9bty4gevXr+s87uDggJYtW8o+rhSRVdNevHihQidZR1paGrZt2yZZ17ZtW4P++9u2bt0qtINITpcrVy7JP6ilQn1jSQXMTZo0UWSlLLkcPHgQrVu3xsiRI3Hu3DmjgsXMxMTEYMWKFWjSpAmmTJmi94aIWl69eoXp06ejWbNmWLp0qd5gUZ8bN27g+++/R8OGDbFmzRrZ/s2UFBUVhQkTJvyza4SxwWJmbty4gS+//BLNmzfHgQMHZDuvpdu9e7fe4z4+PihSpIhK3ZASnj9/jvHjx6NZs2ZYvXq13slt+jx8+BA///wzGjZsiN9++03vytlqSE5OxuzZs9GoUSMsXLjQ6Mltmbly5QrGjx+P5s2b632IzxLExsZizJgx6NWrl1GT29514cIFDBgwAP369UNERIQMHZKSHj58iM8++wzt27fHtm3b9E6s0SU6OhpLly5Fy5YtsWbNGqN+t1NTU/+5Xpo+fbrkqvyZ0Wq1OHXqFPr3749PPvlEb+BGli0jIwNr1qxB06ZNMXHiRKMnt2UmLi7un5+1n376CUlJSbKd2xhPnz7F+PHjERAQgD/++MOo30GNRoPQ0FCMGzcOzZo1w86dOxXoVF4VKlRA7ty59dZkha+DiIiIxDCD+i9mUIZjBmU5mEEZjxmU4ZhB/RczqMyplUFt2rRJ6GfQ1dUVXbt2VbwfYzRt2hTFihUTqt24caOyzeiRnp6ORYsWISAgAOvXrzd4ctu7IiMjMXXqVLRp0wanTp2SqUtSSnx8PKZMmYLGjRvjl19+Mep9NDk5GZs3b0b79u1N+mzct28f2rZti1GjRuHo0aNGXSveuXMHkydPRkBAAM6cOWNUH2QZjh49ig4dOqBv377Yv3+/bH/DpqWlYdeuXQgKCsLQoUPx+PFjWc5rrJSUFCxatAiNGzfG7Nmzjc7a7t+/j9mzZ6NBgwaYP3++In/zy8ne3h7Vq1fXW3Pw4EGhBWuIsjNOcCMiIiLV1KpVS+/K5W+2WZab1GpG5goi7O3tJWtSUlIYML7l8OHDkuFErly50Lhx40yPNWvWDM7Oznpf/+zZMxw5csToHnMSczwwkJ6eLvkAv1Rf5vL8+XOMHj0aAwcOxJ07dxQbJzU1FatXr0arVq1w8OBBxcaR8vfff6NVq1ZYsWKFbD8HsbGxmDx5Mnr16mWxD5NrNBr8/vvvaNWqFTZu3KjoDbSIiAgMGjQII0eOtIgwWUkRERG4e/eu3hqpG4Fk2Xbv3o1WrVph06ZNsj3kEx8fj2nTpqFHjx6IiYmR5ZyGOnPmDNq0aYPFixcreiM6IiICY8aMQf/+/REVFaXYOMa6dOkS2rRpo8gkvGPHjqFdu3bYs2eP7OcmeaxevRqBgYGyXWO/fPkSkydPxuDBgw36vbp//z66du2K6dOnG/3A07tOnDiBtm3b4vjx47Kcj9Rz5coVdOrUCZMnT5Z14vG7UlJS8Msvv6BNmzY4f/68YuPo8/ZnrFwP6UVGRmLUqFEYNmwY4uLiZDmnEqytreHv76+35sKFC3j58qVKHREREZGSmEH9FzMowzGDsizMoAzDDMp0zKD+ixnUf6mRQWm1WuGdujp06ABXV1eFOzKOlZUVevbsKVS7e/dus/x8xcbGonv37pgzZ47sv0f37t3DJ598grlz55p9AUbK3MmTJ9G6dWusXr1alu9/RkYGVq9ejQ4dOuDBgwfCr4uPj8eYMWMwZMgQhIWFmdwH8HpHwl69emHp0qWynI/UEx0djVGjRuHTTz/FlStXFB1r7969aNWqFdavX6/oOLrcvHkTQUFBmDNnjmz5eUJCAubNm4cOHTro3Y3ZEkjt/JeamorTp0+r1A2RZeIENyIiIlKNjY0NAgMD9daI3rATZclBhIuLi1AdV9f5l8gKXi1atICDg0Omx5ydndG0aVPJc0itzkiv1a5dG/nz59d5/Pnz57I/MHDkyBG9kxQKFCiAWrVqyTqmHG7duoVOnTphx44dqo0ZFRWFQYMGYf78+aqvNvnbb7+hT58+sq4Y+ba///4bnTt3trgbUy9fvsTAgQPx/fffqxrG7Nq1C506dcK9e/dUG1NtIg99cIJb1qTVavHzzz9jxIgRsk04edf58+fRqVMn1Xf5Wr16Nfr06YOHDx+qNubhw4fRoUMHXLhwQbUxpRw5cgS9e/c2ekc+ES9fvsTw4cPx22+/KTYGGS4jIwOTJk3ClClTFNm96uDBg+jZsyeeP38uWbt//360a9fOqB3bpLx8+RIDBgzA/v37ZT83KWPNmjXo2rWrIj8PuoSHh6NXr16qBsZarRbTp0/HiBEj8OrVK0XG2LNnD7p162axD/4B0mFxRkYGJ6kSERFlE8yg/osZlOGYQVkWZlDimEHJixnUfzGDek2NDOrKlSuIjIwUqu3SpYvC3ZimXbt2QpPtk5KScOzYMRU6+ld4eDi6deuGixcvKjaGRqPBggULMHr0aIvfTSin2bhxIz799FNFdq+6f/8+unTpgsuXL0vW3rt3D+3atVNkYUiNRoOZM2dixowZsp+blHH27FkEBQVh586dqo2ZmJiIr7/+GpMmTVL1fWrnzp3o3Lmz5MRyY928eRPdu3fHyZMnFTm/HESuKbgoCuV0nOBGREREqmrXrp3e44cPHxZ6QFHU0aNH9T5Mmz9/ftSuXVu28Qzh6ekpVMcHJV+LiYkR+gNOKiwWCZMPHTqk2EP22YmNjQ3atGmjtyY4OFjWMaXO16ZNG9jY2Mg6pqnOnj2LLl26IDw8XPWxtVot5s2bhy+++EK1FeJ+/vlnTJs2DRkZGYqOEx0djR49eqj6YLI+Dx48QIcOHRRZBVrE3bt30b17d9y6dcss4yvt6NGjkjWc4Jb1aLVaTJgwAQsXLlR8rMjISPTt21e1ndx++OEHTJkyRbbd6AwRHR2Njz/+GAcOHFB97HddvHgRQ4cOVXT3uje0Wi2mTZuGJUuWKD4WSdNoNBg1ahTWrVun6DhXr17FiBEj9P6uhYSEYMSIEYr+HKalpWH06NG4dOmSYmOQ6TIyMjBhwgRMnjzZLA+WpKWl4euvv8ayZcsUH+vN17pixQrFx7p79y66dOlisZPcGBYTERHlLMyg/sUMyjDMoCwPMygxzKCUwQzqv5hBqZNBifQBAKVKlYKvr6/C3ZjG1dVV+BpI9OuWQ1xcHPr164f79++rMt6uXbswdOhQs2RF9L6VK1diwoQJin4/nj9/jkGDBiEqKkpnzZ07d/Dxxx8rvkDmsmXL8Pvvvys6Bplu/fr1ii8Uqs+6deswYsQIVTKT9evXY8yYMUhOTlZ0nISEBHz22Wdmu26S4ufnh9y5c+utYWZBOR0nuBEREZGqSpYsiXLlyuk8npaWJuvqclKrcZoziChSpIhQ3datW1W7wWbJtmzZInmjycvLC/7+/nprPvroIxQsWFBvTVpaGrZt22ZwjzmR1AMDhw4dku2Bgbi4OMmH9aX6UdulS5fQv39/JCQkmLWPrVu34quvvlJ8Fc2lS5eqMlHljfj4eMkbxGq4f/++KjehpcTGxqJ3797Z7jMjNTUVp06d0lvj7e2NwoULq9QRyeWHH35QdcXqBw8e4IsvvlD8vXDGjBlYuXKlomNISU1NxYgRI1QNht/1+PFjDB48GCkpKaqOO2vWLGzZskXVMel9U6dORUhIiCpjnT59GtOnT8/02IEDB1RbJTc5ORkjR45UdQVtEpeRkYEvvvhCaEcGpanxOTF58mRVP2OfPn2KAQMGWOTPv0hYbM7PSyIiIpIXM6h/MYMyDDMoy8QMSj9mUMpiBvVfzKCUz6BEH2Zv3ry5wp3IQ7RPtXZwS09Px7Bhw/DgwQNVxnvj0KFD+Pbbb1Udk963e/duTJs2TZWxoqOjMXjw4ExziYiICPTu3RvR0dGq9DJ9+nSLmaxN71uzZg0mTZpk9kmw+/fvx5gxYxS9ltuxYwcmTZqk2qIIaWlpGDVqFMLCwlQZzxDW1taoWrWq3pqIiAjFdrkjygpszd0AERER5Tzt2rXT+wf05s2b0bNnT5PHefHiBQ4ePCjZi7lUqFBBqC49PR1ffvklfvvtNzg6OircleWSCooBoG3btrCystJbY21tjTZt2kiumr9p0yb07t3boB5zotKlS6NcuXI6f6fT0tKwc+dO9OjRw+SxduzYoffh5HLlyqFUqVImjyOXJ0+eGBUsVq5cGQ0aNEClSpVQvHhxuLm5wd7eHomJiXj8+DFu3bqF48eP48CBA4iLixM+76ZNm+Dl5YWhQ4ca+JWICQkJwaxZswx+naurK8qVK4fixYsjd+7csLOzQ0JCAh49eoSwsDDcu3dP7+ujoqIwfPhw/Pnnn8a2bpKoqCj06tXL4IDTz88PtWvXRoUKFVCsWDF4enrCxcUFtra2SEpKwtOnT3H37l2cO3cO+/fvFw5bYmJiMGTIEKxfvx4uLi7GfEkWJzQ0VHLXnSpVqqjUDcll1apVWLVqlWSdp6cn/Pz84OXlBTc3N9jY2CA2NhaxsbG4deuWwTd2jx07hnXr1qFr167Gtq7X2rVrDd6Zx9nZGQ0aNECdOnVQpkwZeHl5wdXVFRqNBq9evcL9+/dx5coVHD58GKdOnRK+8Z+amorhw4dj/fr1Zvl8nDBhgt7VBq2srFCjRg00aNAA5cuXR7FixZArVy7Y2NggPj4eERERuHnzJo4dO4aDBw8atJrfV199heLFi6NixYpyfClkoPXr10uuCmptbY3SpUujRIkSKFiwIJydnZGYmIiYmBg8evQIFy5cMGhS2u+//47AwMD/fM/v3buHzz//XDIYzJcvH8qWLQsfHx+4ubnB2toaMTExePbsGS5evGjQqpmRkZGYOXMmvvnmG+HXkDomTpyI7du3G/QaDw8P1K1bFx9++CHKlCmDwoULw83NDY6OjkhNTcXLly8RHh6OS5cu4dixYzh16pTwCvI//vgjSpYsqchuHitWrMDatWsNfl2ePHlQrlw5FC1a9L334xs3biAyMlLv68PCwvDVV1/h559/NrZ1RVhbW+PDDz/Uu1prdHQ0bty4AT8/PxU7IyIiIqUwg3qNGZRhmEFZJmZQujGDEsMMihmUFEvJoJKSknDp0iWh2po1ayrcjTxq1aolVPfkyRPcu3cPxYsXV7SfpUuX4u+//9ZbU6pUKTRu3Bj+/v4oUaIE8uTJA0dHRyQkJCA6Ohq3bt3CiRMncODAAYMmKG3YsAGlSpXiZ7+Z3Lx5U2gBTC8vL5QpUwbe3t5wcXGBRqPBs2fPEB0djfPnzxu0uNeVK1ewevVq9O3b95//lpKSgmHDhkn+7Dg7O6N8+fIoUqQI8uTJAwcHB8TFxeHZs2cICwszKBtNS0vDl19+ieDgYIvbhTan27RpEyZPnmzQaxwdHVGzZk34+/vjgw8+gJeXF/LlywdHR0doNBrEx8cjMjISN27cwKlTp3DgwAHJz7g3QkJCMHfuXIwYMcKYL0ev0NBQfPnllwZPoHN0dES5cuVQokQJuLu7//N+/PTpU9y6dQthYWF6z5mQkIBBgwZZ5OIiVapUkdxN/dixYyhRooRKHRFZFk5wIyIiItUFBATgxx9/1BkSXLlyBbdv30bJkiVNGmfHjh1ITU3VebxcuXIoXbq0SWOYomzZsnBzc8PLly8la0NDQzFs2DDMnj0brq6uKnRnWS5duiS0qkrbtm2FzhcUFCQZLt64cQPXrl3DBx98IHTOnCwoKEjygQE5wsXg4GC9xy1p5cw3O+cYsnJo8+bNMXToUJ3vS25ubnBzc0OZMmXQunVrJCcnY/PmzZg7dy5iY2OFxliwYAEqVqyIevXqCfclIiIiAhMmTBC+IWVtbY2mTZuiW7duqFq1Kuzs7HTWPnr0CNu2bcOaNWt0BngXLlwwy25JKSkpGDJkiHCw6OjoiM6dO6NHjx4oVqyYzjpXV1e4urqiRIkSaNKkCcaNG4eTJ09i7ty5OH/+vOQ4t2/fxqRJkzBz5kzRL8WiXbx4UbKmTJkyKnRCcrl69Sr+97//6Tzu7e2NLl26oGXLlvDx8dF7rocPH2LXrl1YtmwZXr16JTT+zz//jICAAOTKlcugvqVcvnwZU6dOFa53dXXFgAED0K1bN529ODg4IF++fKhatSr69OmD8PBwLF68GBs3bhR6z01MTMSwYcPw119/qXoN+ddff+HEiRM6jwcGBmLIkCE63wvz5MmDPHnyoEKFCujYsSPi4uLw+++/Y9myZUIT3dLS0vD5558jODgYTk5OBvWua6XuefPmYf78+Xpfu2rVKtSoUcOg8bKbhw8f6l0FtUKFCujatSuaNWsGNzc3nXWvXr3CwYMHMW/ePKHVqbVaLaZMmYJ169bBysrqn599XYGzu7s7OnfujDZt2uj9m1Cj0SA0NBSrV6/Grl27JPsAXk/w69Wrl+IPZMjlo48+MluwnZycjF9//VXx1UmXL19u0G5mNWrUwCeffIL69evD2to60xonJyc4OTnB09MTVatWRd++fREVFYVly5bhzz//lPyaMjIyMHr0aGzbtg0FChQw6OvR59KlS5gxY4Zwvb29PVq3bo0uXbqgYsWKOr9eALh79y42b96M9evX63zIcffu3di7d6+hbSuuTJkyeie4Aa+vOTnBjYiIKHtgBvUaMyhxzKAsGzOo9zGD0o8ZFDMoQ1hKBnXz5k2hhZMcHByyzMJunp6e8Pb2RkREhGTt9evXFb2feufOHb0TCT788EOMHj1a5/39N++Rvr6+aNGiBb7++mvs2LEDs2fPxpMnT4R6mDFjBmrWrGnw9eH06dMxffr09/776dOn0atXL72vHTp0KIYNG2bQeNlNWloavvjiC6SkpGR6vGDBgujevTsCAgLg7e2t9zx///03li1bhpMnTwqNvWDBArRp0wb58+cHAHz77be4du1aprV2dnYICAhAu3btULVqVdja6n60/969e9i8eTOWL18utFBgWFgYgoOD0aFDB6G+zc3b21uRSVai/vzzTzx9+lTRMUJDQzFp0iTh+mLFiuGTTz5BYGAgnJ2dddZ5eHjAw8MDFSpUQKdOnZCYmIj169dj8eLFQteNixYtQuXKlWW9lnv58iVGjRql92/nd9WuXRvdu3dHnTp19C7CEhMTg127dmH16tU6d5iNiIgwapEEpYlcW4hcoxBlV5zgRkRERKrz8PBA/fr1sW/fPp01mzdvxueff27SOFJBRFBQkEnnN5WdnR0aNmyILVu2CNUfOXIEgYGBGDt2LFq2bCm5SmR2IrJy5ocffqj3Zv3bSpYsqXfFxzc2bdrEcFFA69at8b///U/nzbPLly/jzp078PX1NXqMO3fu6F217s0NP0uxdOlSXLhwQajW3d0dP/74Ixo0aGDQGI6OjujWrRsCAgIwfvx4ve+pb2g0GkyYMAG7du2SbWKHRqPBuHHjhFcsK1euHL7//nuUK1dOqL5w4cIYMGAAevfujcWLF2Pp0qWZBjw///yz6g9nT5kyBZcvXxaqbdq0KSZOnIiCBQsaNVbNmjXx0UcfYe3atfjhhx8kbwBu374dAQEBaNSokVHjWZIrV65I1pjzYSEy3KRJkzL9zMidOzfGjh2L9u3b6w1u3lakSBEMGDAAHTt2xJQpU7Bz507J18TGxuLPP/9E//79De5dl9TUVHz++efCN+dr1KiBGTNmGDypwcfHB1OnTkX79u0xatQooYcb7t27h59++gnfffedQWOZYuvWrZn+dw8PD8ycOVN45dY33N3dMXToULRt2xYjRoyQvIYDgPv372PWrFn46quvDBqLTDNjxoxMV4MsUKAAJk2ahKZNmwqdJ1euXAgMDETz5s0xd+5c/PLLL5KvuXjxIo4ePYp69eph3rx5uHXr1ns1NjY26N27N4YMGSL00Ka1tTX8/f3h7++P9u3b44svvpAMAdPT07F06VK9E/0sSbVq1VCtWjXVx9VoNBgyZIjQ5LZChQoZPc7Zs2eFJ3wVKlQI3333HerXr2/UWJ6enpg4cSI6deqE0aNH4/bt23rr4+Li8P3332PevHlGjfeupKQkoV0L36hduza++eYbFC1aVKi+RIkSGDNmDD799FPMnDkT69aty7ROzc8bUSJh8eXLl9GlSxcVuiEiIiKlMYN6jRmUOGZQlo0Z1PuYQenGDIoZlKEsJYPSNenlXeXLl4e9vb3C3cjH399faILbtWvX0KpVK8X60LV4ma2tLcaOHYs+ffoYdO1jZ2eHoKAgNGvWDJMmTRLaHSg1NRXjxo3Dxo0b9S4yRfJat25dpot1OTg4YOjQoejTp4/Q75SdnR1q166N2rVrY9u2bZg4caLkgozx8fFYuXIlxo4di0OHDulchK1+/fqYNGmS3gl2bytevDhGjx6NoKAgjB07VigzW7RoEdq1a5clfva8vLwwePBgs4z966+/Ck1us7OzQ758+YwaIy4uDsOGDROanOjo6IhRo0ahZ8+ewtn525ydndGnTx8EBgZi0qRJkovTabVafPPNN9i+fbtsO7V+9913ePz4sVBt0aJF8d133wnvVJo3b1707NkTXbt2xZo1azBr1qxMfy/XrFmDPHnyGNS30kQzC6KcyvI/rYiIiChbklrlbtu2bdBoNEaf/+7du3pXsrCzs0Pr1q2NPr9cOnfubFB9ZGQkRo0ahZYtW+K3335TfNUYS5CamoodO3ZI1gUGBhp0XpGVNrdt22bQKjI5lYeHh+QKPlJhvxSp19evXx8eHh4mjSGXhw8fYunSpUK1Xl5e+OuvvwwOFt/m5uaGBQsWoG/fvkL10dHRsq5QtGnTJpw9e1aotkOHDli7dq1wsPg2R0dHjBw5EitWrEDu3LnfO56UlCQccMrh5MmTWL9+vWSdjY0NJk2ahPnz5xsdLL5hZWWFbt26YdWqVULh8OTJk7PFe5hIuMgd3LKWzIKkSpUqYdu2bejcubNRN+jz5s2LWbNmCa8+uGbNGqHVUEX9+uuvuHfvnlBt+/btsWLFCpN27PH398fGjRuFV5tfv3692Vd58/LywoYNGwye3PY2Hx8f/Pnnn6hTp45Q/R9//IE7d+4YPR4ZLrPf7xo1amDbtm3Ck9ve5uDggM8//1w4zPzjjz9w48YNrFq16r1j7u7uWL58OcaNG2fUjgT16tXDsmXLhEK9HTt2GLSKek70ww8/6Nwx8W2urq5YsmSJUWOkpKTgq6++Enq/r1u3LrZt22b05La3lSlTBuvXrxcKYffs2SO5s5iopUuX6lyl9F2DBg3CL7/8Ijy57W25c+fG5MmTMXv27Ewf/oiOjjb4nEoTeRBN5JqTiIiIsg5mUK8xg5LGDMryMYP6L2ZQujGDYgZlDEvJoG7cuCFUl9UWfCxVqpRQ3fXr1xXu5H0ODg5YtGgRPvnkE6Mn9js7O2PGjBkYOnSoUP21a9ewceNGo8Yi42SWWRQuXBjr169H//79jZow2qZNG8ybN0/vDqFvbNy4ES9evMDkyZPfO2ZjY4Px48dj6dKlwpPb3laiRAksX75c6PcsPDwcR48eNXiMnGTPnj346aefhGq///57oxdXmDp1qtA9dB8fH2zatAl9+vQxKjt/m4eHB+bNm4fPPvtMsvbRo0dYuHChSeO9cerUKWzfvl2otn79+ti4caPw5La32draonfv3li3bh0KFy783nGNRoOYmBiDz6ukAgUKSE66e/jwodCO7ETZESe4ERERkVnUr19f74V6VFQUTpw4YfT5pYKIevXqWUQQUbVqVVSpUsXg1927dw/Tpk1D/fr10bVrVyxYsABnz57NFjeR37Vv3z68ePFCb40xKye2adNG8iZAXFwcDh48aNB5cyqpBwa2bt1q9AMDGo1G504wouOracaMGUhJSZGsy5s3L1avXg0fHx9Zxh03bhx69OghVLt27VpZHvhPTEzEnDlzhGq7du2KqVOnmryqYI0aNbBixQq4ubmZdB5TpKamYuLEiZJ1VlZWmDFjhvD3RVTlypWxbNkyyZvmjx8/FgpALVlsbCwiIyP11uTOnRuenp4qdURKqF27NlavXm3y99HKygpTpkxB3bp1JWufPHmC06dPmzTeG7GxscKTLwICAvDDDz/Istpv/vz5sWrVKnh5eUnWajQas+4mlSdPHqxcudKogO5db0LnypUrS9amp6cL79xEyqhbty5++eUXuLu7m3SeESNGCK3ge/jw4Ux3sHJ3d8eqVavw0UcfmdRHhQoVhH6XUlJSEBISYtJY2dmqVauwevVqyTpbW1v8/PPPRj9EtHDhQqEJX40bN8aSJUtkW10eAFxcXLB48WJUqFBBsnbu3Lkmj/fkyROsWLFCqHbMmDEYOXKkyav1tmrVCgsWLBB6kMPcSpQoIdnnrVu3hP6OIyIioqyBGdRrzKCkMYPKGphB/YsZVOaYQcmHGdR/qZVBiS6gJ7ronaUQnQAiumiTXKysrDB79mzJCdSihg0bhk8++USo9ueff5bc+YuU4+XlhT/++AN+fn4mnadevXr46quvJOtiY2PRu3fv995rrK2tMW3aNPTp08ekPtzd3bF06VI4OTlJ1oru7JwTXbx4EZ9//jm0Wq1k7ZAhQ4y+Njx+/LjkdScAeHt7Y926dSbtUPwuKysrjB07Fj179pSsXbNmjckTwjQaDaZPny5U27BhQyxYsMDkjMbPzw+rV69GoUKFTDqPWqQmrWu1Wi7MRzkWJ7gRERGRWYiEQZs3bzbq3BqNRvIP86CgIKPOrYQJEyYY/WCZRqNBaGgo5s6dix49esDf3x8dO3bEt99+i40bNyIsLMykVUgtgcgKVvXr1zf4oVkPDw+h3T82bdpk0HlzKqnvwZMnT3Dy5Emjzn3ixAk8efJE53F3d3dZdlqQw927d7F3717JOhsbG8ydO1doUoIhJkyYgGrVqknWaTQaLFu2zOTx/vzzT6HVpWrXro1JkyYZvfrdu8qVK4cZM2aY/FCusdatW4eIiAjJulGjRgk9jG+MypUrY+TIkZJ1S5cufe8h/6zk6tWrkjWiqz+SZSpbtiwWLFgABwcHWc5nbW2NSZMmCZ1Prsknv/32G5KSkiTrypYtix9++EG290Lg9YMqCxcuFPp6Q0NDZZvUZ4g3QbFcD9MAgL29PebOnSv0sODBgwe5i5uZFCtWDHPnzjX5waI3JkyYIPmzrtFoEBYW9p//9uZnUK6Vlps3b46qVatK1olcE+ZEBw4cEJ5w++233wrv2PiuZ8+eYeXKlZJ1b64r5Zh4/C5HR0fMnj1bcte/K1eu4MiRIyaNtXTpUqHPog4dOqB///4mjfW2evXqCT10Z262traSDwOkp6ebZbVwIiIiUgYzqH8xg9KPGVTWwAzqNWZQmWMGJT9mUP9SK4OKiooSqitevLjCncirRIkSQnVPnz4Vmlgil0GDBqFx48aynvPzzz9H9erVJeuio6NN3nmUjGNvb49FixbJNvmla9eu+OCDDyTrMrvnOHDgQKEdf0UULlxYaKLc4cOHs+WCFaYKDw/HoEGDhCaetmnTBsOHDzd6rJkzZ0rWuLm5YenSpcibN6/R4+gzbtw4yZ/bpKQk4QX1dNmzZ4/Q/fbSpUtj1qxZsi2k5+3tjUWLFsHR0VGW8ylJJLfkBDfKqTjBjYiIiMxGKuDbv38/4uPjDT7vyZMnJYOIBg0aGHxepVSoUAGDBg2S5Vypqam4fPky/vzzT0yYMAFt2rSBv78/evbsiR9//BE7d+7Eo0ePZBlLDaKrqBobFovcMDp69KhQeJLT2dvbSz4wYOyNWqkHDVq3bm0xuwYsX75cKND/5JNPhB6MNpStrS2mTZsGZ2dnydpt27bpfa+Ukp6ejt9//12yzt3dHT/99JPsDw3Xr1/f5BXNjJGcnCy0U1OrVq0wYMAARXvp168fatasqbcmKioKhw8fVrQPJYlMSpE7pCf1ODk5Ye7cuUKrChqiSJEiQqvPGfvQy9sSExPxxx9/SNbZ2dlh+vTpitxM9/Pzw9ChQ4Vq5XiwxFBdunSRfK8yRoECBYQmVWi1WqFJLiQvGxsb/Pjjj0LXJKLy589v1HV/z549UatWLdn6ACAUYJ45cwZpaWmyjpvVXb16FWPGjBG6Xu7fvz86depk9FhLliyRnPDl7u6ORYsWyfpz+i4fHx9MmjRJss6UFc9fvHgh9HB2sWLFhHoxVNeuXdG8eXPZzyu3woULS9bcvn1bhU6IiIhILcygXmMGpRszqKyDGdRrzKDexwxKOcygXlMrgxKd4FagQAGFO5FX/vz5hepSU1Px/Plzhbt5rXTp0hg8eLDs57WxscEPP/wglHn99ttvqk7oo9dGjBgh20J4wOvF9T799FODX1euXDnZfwY/++wzyc/n+Ph4XLp0SdZxs7qXL19iwIABQruVVatWDT/88IPRY+3bt09oYvXMmTNl3bntXfb29pg1a5bkgpKbNm0yaRL7b7/9JlljZ2eH2bNny57RlC1bFp9//rms51SCyDUGMwvKqTjBjYiIiMymQoUKKFmypM7jSUlJ2L17t8HnlQoiAgICZNtFQC5Dhw5V7IGwxMREnDlzBsuXL8eoUaPQsGFD1KlTB2PHjkVwcDBiY2MVGVcOmzdvlgxqTFk5sXHjxnBzc9Nbk5GRIbkaK70mFfLu3bvX4AcG4uPjsW/fPpPGVUtycjJ27twpWZc/f37hiQjG8PHxEbqRmp6ejq1btxo9zoEDB4QeVhg7dqxiq0sNHz5c6EFVOe3cuVPygQNHR0eMGzdO8V6srKwwYsQIybqsvApwZGSkZI2np6cKnZASBg8ejCJFiihy7vbt20vWPHjwAM+ePTNpnL179+LVq1eSdV27doWfn59JY+nTt29fFCtWTLLu+PHjwkG5HFxdXTFq1CjFzh8QEIDKlStL1m3fvh0pKSmK9UHv6927Nz788EPZz2vodZ+3tzfGjh0rex/VqlWTfDgjJSUF165dk33srOrx48cYMGAAEhMTJWtbtmyJ0aNHGz1WQkIC/vrrL8m6gQMHqnId0bZtW8nVqg8dOmT03+abNm0S+nf95ptvFFu19Ouvv1Z0oqAcRL7XWelhbCIiIpLGDOpfzKAyxwwqa2EGxQwqM8yglMMM6jU17h3FxcUJ7RwEAPny5VO4G3m5uLgIL3KoVnYxfvx4xSYu+/j4oFevXpJ19+7dw/nz5xXpgTJXqVIl9O3bV/bzNmnSBK6ursL11tbW+N///if7z6CLi4vQNSt/7v6VlpaGoUOHCk12Ll68OObPn2/S33kii3E2bNgQ9erVM3oMUcWLF5e8xo2JicGhQ4eMOv/Vq1cRGhoqWdevXz+9f7Obonv37qhYsaIi55aLyKR1ZhaUU3GCGxEREZmV1B9Mhq62l5WCiLdZW1tjxowZaNGihSrjRUdHY9u2bRg3bhzq1KmDTz75BBs3bpRc4V5tIqvQt2zZ0uibCA4ODkL/5ln5xryaKlasqHcloaSkJISEhBh0zl27dum9oV+yZElUqFDBoHMqZf/+/UhISJCsGzBggOy7Fb2rT58+cHd3l6wzJVzcvn27ZE3RokWFJpkYy8nJSbbVh0Vt2LBBsqZXr14oWLCgCt0AlStXlpzccezYsSw7sUPkhh0nuGVN+fLlEwr5jFWyZEmhCWUiK+XpI/I+6ujoiIEDB5o0jhRbW1sMGzZMsk6j0WDbtm2K9vK2nj17Cn0emULkgZ2EhASjQxgynJ2dnSJBMQB8+OGHBv1Mffzxx4pM6LG2tkaTJk0k665cuSL72FlRfHw8+vfvL7QrQeXKlfHjjz/CysrK6PF27twpOeHLy8sLPXr0MHoMQ1hZWUmu+p6Wlmb0iuci1+U1atSQfSfDt+XPn1/Rz3U5iFwzijzYRkRERFkLM6jXmEFljhlU1sIMihnUu5hBKY8ZlDoZlMgiesDrHEDp++1KEJ2E+vLlS4U7AapUqaLoPTLg9YKEIgtBiUxaJvn069cP1tbyPy7v4OAgudvl2xo2bKjYhJ5mzZpJ1piai2YnX3/9NU6fPi1Z5+HhgWXLlpn0/vvgwQOcOXNGb42NjY0iCzbq0qdPH8kcZv/+/UadW+Q6zs3NzagdEEVZW1tj5MiRip1fDswsiHTjBDciIiIyq8DAQNjY2Og8fvbsWYSHhwufb/fu3XoDMl9fX4tdocPe3h5z5szBkCFD9P6byC0jIwMnTpzAhAkTUK9ePfz4448m72Yih3PnzuH+/fuSdW3btjVpHJHX37lzBxcvXjRpnJxC7gcGpOot6WEBkZs7Li4uioZtb4/TsWNHybpbt27hwYMHBp8/MTFR6AHc3r17K/5+1q5dO8VW53zXw4cPJVc1s7OzU/RGXGa6deum93hycrLkDVNLZSnhIsmvS5cuiu0i80adOnUka+7du2f0+RMSEoSCj1atWqmyqmqLFi2EVnozNowwlI2NDbp27ar4OLVr1xbavW7Pnj2K90KvNW/eXHJ3M2NZW1sL7doHAM7OzujQoYMifQBA1apVJWtMeY/JLtLT0zFixAiEhYVJ1hYtWhQLFy6Eg4ODSWOK/M3Rr18/VXfVCAoKknyw5dixYwafNzw8XGgiZb9+/Qw+t6F69+6t2OrXcuAObkRERDkTM6h/MYP6L2ZQWRMzKP2YQcmPGRQzKDUyKNHd2xwdHU1aFMpcRCZ7AeL/DqZQY8Erd3d3BAQESNYZOimbjFeoUCGhBeuMVaVKFeHajz/+WLE+mFmImz9/vtBiFw4ODli0aBF8fHxMGi84OBharVZvTZMmTRSb/JiZEiVK4KOPPtJbY0xmAUBop/ROnTohV65cRp1fVO3atfHBBx8oOoYpRK4xoqKikJ6erkI3RJaFE9yIiIjIrDw9PfWuZqPVarFlyxbh82WlICIzVlZWGD58ONasWYMyZcqoPv7Lly+xfPlyNGnSBLNnzzbrapoiK1YWLVpU+AFXXfz9/YVuRnAFTTFt27bVu/LVmTNnEBERIXSu8PBwnDt3Tudxa2trBAYGGtyjErRaLU6dOiVZ17JlS7i4uKjQEdC5c2ehuhMnThh87jNnzkiGDE5OTiaH/yLs7OzQrl07xccBILT7T82aNZE7d27lm3mL1I1HAEKTcCyRyIpUnOCWNanx/lC6dGnJGmMesHjjzJkzSEtLk6xTcoLN22xtbYUeYLl06RLi4+MV76dmzZooVKiQ4uNYWVkJXeNn1ffBrKhTp06Knl9kd0bg9aRPJcMxkaDRlPeY7OK7774TCkHd3d2xZMkSeHh4mDTeixcvEBoaqrfG2tpaaDVbOTk4OEj+7WrM+9SRI0ckawoVKoS6desafG5DeXh4KPqgiKm4GioREVHOxAzqv5hB/YsZVNbEDEo/ZlDyYwbFDEqNDEp0Bzw1F2uSk+iCSErvBOji4qLaPUGR943o6GjcvXtXhW6offv2ik6ILlu2rFCdt7e3Qbu9GapAgQJwc3PTW8PM4vUOs/PmzZOss7Kywv/+9z98+OGHJo8p8hmv1m7bb5P6jH/69KnB71O3b98WmkAuei1pKqUzS1MUKFBAcuJ6RkYGoqKiVOqIyHJwghsRERGZndTNHdFwMTw8HGfPntV53NraWpUb3XKoXLkyNm/ejO+//x7e3t6qj5+UlITFixcjICBAKDBRYvxdu3ZJ1skRLFlZWQmdZ+fOnYrfVM0OPD09UatWLZ3HDXlgQGoVo1q1alnMxJawsDDExMRI1jVt2lSFbl4rWrSo0OQOY37HRV5Tq1YtuLq6GnxuY6h1s0/kAeLmzZur0Ml/eXp6Sn5WXLt2TaVu5JOSkoIXL15I1uXJk0eFbkhOxYoVQ9GiRRUfR+RBLVNWDBd5L8ybN69BKzeaSiScTU9P1/vwjlwaNWqk+BiGjMWwWB12dnYmP/wnpUiRIkJ11apVU7SP4sWL632oDjDtPSY7WLp0KdavXy9ZZ29vjwULFqB48eImj3n8+HFkZGToralSpYpiuwxKjatPdHQ0oqOjDTqnyANkTZs2lfxZlYs5QnhRIivuP336VIVOiIiISG3MoN7HDIoZVFbFDEo/ZlDKYAbFDEppojuXZdUJbg4ODkJ1Su/gVqdOHdX+DStXriy0kNfff/+tQjdUvXp1Rc8vuruX0pkF8HpHaX2Sk5NVWQTTUp09exYTJkwQqh07dqws1wDR0dG4fv263hoHBwc0aNDA5LEM5e/vL1kj1fu7RDILPz8/FCtWzKDzGqt58+aq5SOGsre3F1qokxPcKCeyzN9aIiIiylGaNGmi9wb0w4cPhR7C3bJli94gombNmhYTRIiwsbFB586dERISgtmzZyt+0yUzkZGR+OSTT7Bo0SJVxw0JCUFCQoLeGisrK9nCYpFVVV++fIm9e/fKMl52J/V9EQkXtVptlloNVyS4sbOzE1rlUE716tWTrDEmdDp//rxkjZo34MqXL6/4Q8oajUbos8gcNx4BSK4cdvPmTXUakZHU58Abjo6OCndCchO5WS4HkUBJ5MEQXa5evSpZU7t2bVVvmpcrVw758uWTrBPp3VT6HjaSW5kyZYQ+By5fvqxCNzlb2bJlhR9YMJbo33RyrKqpj4ODg+RDCrGxsYr2YMl27dqFWbNmSdZZWVlh2rRpqFq1qizjijwUYq7rNZHJnzdu3DDonJZ2XV63bl3hVbnVJvLelJaWhtTUVBW6ISIiIjUxg8ocMyhmUFkVM6jMMYNSDjMoZlBkGqndadRSu3Zt1caytrYW2qmLmYXybGxsUKFCBUXHsJTMAgAKFSokWZNTc4t79+5hyJAhSEtLk6zt0qULPv30U1nGPXPmjN6/IwGgRo0acHZ2lmU8Q1SsWFEyxzY0s7C065m8efOiYsWKqo1nKJHcIjExUYVOiCwLJ7gRERGR2Tk6OkqueiIVMmS1IMIQtra2aNWqFVavXo19+/ZhzJgxqFixomo3AjUaDebMmYNJkyZBo9GoMubGjRsla/z9/YVXQpJSpEgRoYcNN23aJMt42V3Tpk3h4uKi8/iDBw8kw6mzZ88iIiJC53FXV1dVV6KUEhYWJlnzwQcfqB6CiOwaFB4eLhziAK/fb0W+XrUmsACvgxGld0i6d++e5I2jPHnyCE0sUYLUuNHR0VnuxldSUpJQHcPFrMfPz0+VcVxcXCRvyhvy/vcukfdCNXdve0PkmkbpBw7c3d1l2YnJEJUqVZKsuXXrlgqd5Gwi3wdTubu7S9a4ubmp8jMoFTjm1JVQQ0NDMW7cOMnQFgBGjBiB1q1byza2yINzpUqVkm08Q4jsIPbw4UPh88XGxkru+GZjY6PKgxNvuLi4CK3gbw6i14yi16BERESUdTCD0o8ZVOaYQVkuZlCZYwalHGZQzKCUJrpgWFZdlEd0h1Kl/63VvEcGMLOwFCVLltR73SAHOzs7oTHU+BkUmSSVE3OL2NhY9O/fH3FxcZK1devWxaRJk2QbWySzKFmypGzjGcLBwUFyB7EHDx4YdE6RDFrt/Nwceb0okc8+ZhaUE3GCGxEREVmEdu3a6T2+a9cuvTe+zp07h/DwcJ3HXVxcLCqIMJaPjw/69++PDRs24MSJE5g9eza6du0KPz8/2NjYKDr2unXrMG3aNEXHAICIiAicOXNGsk6ulTMNOd/Jkyfx+PFjWcfNjpycnEx+YGDz5s16j7do0cKiJrXcvn1bsuaDDz5QoZP/Kl++vGSNVqvFnTt3hM8ZEREhGVK5urqiRIkSwueUg9KrLl2/fl2yRu2v+W25c+eWrImKilKhE/kkJycL1Sm9UxDJz9vbW7WxpIIcYwPhmJgYoRCkXLlyRp3fFCLv/SKfW6ZQaxLj28qWLStZo/TXTYCXl5fiY4hcAxYsWFCVhzGVeo/JysLDwzF48GChB1c6dOiAQYMGyTa2RqMRegjOXNdsIpMzDbleE/lafX19FX+A411qTHQ1hug1I8NiIiKi7IkZlBhmUP9iBmW5mEFljhmUsphBMYNSkuj7TVa91yjat5L/1nZ2dqpPIBHJLDjBTXmFCxdWZRwnJyfJmoIFCyreh8gEt6z6XmKslJQUDB48WGhxOT8/P8yZMwe2trayjZ/VP+OfPn0qfK60tDShCXFqZwiWvIObyDVAVltEgEgOnOBGREREFqFq1ap6V0J89eoV9u3bp/O41KqGLVq0ELqhkJV4eHigVatW+O6777BlyxacPXsWa9aswVdffYWgoCCUKlVK9sBx1apVWL9+vaznfNfmzZslV/q3t7dHy5YtZR23VatWsLe311uj0WgkQzF6zZQHBpKSkrB7926Tzq+2J0+eSNaovZMNAHh6ego90GpI6CRyQ6p48eKqrfD7hq+vr6Lnv3//vmSNOW88ijwwbcjNR0sgcqPOyspK8r2bLE/+/PlVG0vqPdDYEEf0YSNzvPeLjCnyuWWKokWLKnp+Y8d89OiRCp3kbG5uboqPIfK+L/LQjRyk3mPS0tJU6cNSvHjxAp999hliY2Mla2vWrInvvvtO1vEfP34sOTnJ3t5e1YnWb5P7ek3kutwc16dKX5cbizu4ERER5WzMoAzHDIoZlCVjBvU+ZlDKYgblLlnDDMp4ohO7kpOTJT/DLJHovRYlJ7h5e3srPln/XSKZRWJiIl68eKFCNzmXWlmB1HuFlZWV5E5ZchD5XM5JuYVWq8WXX36J0NBQyVpPT08sWbIErq6usvZw7949yRpL/ow35PM9IiJC8ufLw8ND6LpCTpaaWQBin32ik/KJshP5phkTERERmSgoKAjz5s3TeTw4OBgBAQHv/ffk5OQsF0QowdnZGVWrVkXVqlX/+W/Jycm4du0aLly4gLNnz+L06dMmbzf/ww8/oEaNGoo8uKzVaiVXTQSARo0ayX7zJ3fu3GjYsCFCQkL01m3evFnWXQayq6pVq8Lb2xsRERGZHn/58iX279+PVq1avXdsz549SEhI0HluHx8f+Pv7y9arHERu6pjrQVofHx/cuHFDb40hN6VEai11YoMpRALYDRs2YMOGDYr2YQp9v1eWSGTnF+7eljWJrB4oF6kV9owNg0XeC3Pnzq1KWPWuIkWKSNbEx8cjMTFRse+FOT7zRMZ89uyZCp3kbGqExSIPMKkx0Q6A5EMRWfGBE2OlpqZi6NChQmFtqVKlMG/ePNjZ2cnag8j1WmpqqtDqyeZiyPWayGdRsWLFTOjGOOb4W0CE6AQ3hsVERETZFzMo0zCDMg0zKHkxg3ofMyhlMYOSxgzKeKKfOenp6Xjx4oXqEwNMFRMTI1Sn5D1dLy8vxc6ti6enJ+zt7SUXWnz27Jlqk7ByIrWyAqncwtXVVZVJliJjaDQaxfuwFLNmzcLOnTsl65ydnbFkyRLZd9nTarVC1zbdu3eXdVw5yZ1ZmOs6zsrKyiIzO5HcgovyUU7EHdyIiIjIYrRt21bvH/3Hjx/P9I8hqSDC29v7P4FbTuLo6IgqVaqgb9++WLhwIU6fPo0VK1agc+fOQiv3ZCYpKQnTp0+XudPXTp06hcjISMm6oKAgRcYPDAyUrHnw4AHOnj2ryPjZiZWVleT3SddKpFIrlAYFBam+MqM+aWlpiIuLk6zLmzev8s0YOa4hD/yL1BYoUED4fHJRekyldztSQ1Z7WFdqYhIAZGRkqNAJyS077LonEsh6eHio0Inx44qGykr2oPaYsbGxfN9QmLF/Y8hN7hU2SdrEiRPx999/S9blz58fS5YsUWQCcE67XouOjpasUXPXVHOOKSI9PV2oTuQalIiIiLImZlDyYwZlGGZQ8mEG9T5mUMpiBiWNGZTx8uTJIzyZLqst4paYmCi0Wx7wekKYUsz1HpknTx7JGpF7fGQ8S8kKLKWPnGTDhg1YunSpZJ2NjQ3mzJmjyMJ4sbGxWX7HPEM+3y31Os7BwUG1ya6GEskt5F4skigr4AQ3IiIishg+Pj56Q8CMjAxs27btvf+e1YIIc7K1tUWtWrXw/fff49ixYxg/fjzy5ctn8HkOHDiAixcvyt7fpk2bJGs8PDxQt25d2ccGgPr16wvdZBTpk6R/944dO/beDY4nT57g1KlTOl9jZWWFtm3bytajHERv6Ij8bClBZFxDVvwRCVLN8bW6uroqOmnmxYsXip1bLVIrBFoakdWq0tLSOFklC8oO12Uigawlv+8DYl+DscyxgqzI163VarnKncKsrS3jdrOl9JFTzJ07F1u2bJGsc3JywqJFixRbMTk7XK+JrB7+hsjXa44Jx+Z6YEiK6N9tTk5OCndCRERE5sIMSnnMoPRjBiUvZlD/Zcn3IplBScsO9zSYQZlGdHKXITsiWgLRyVt2dnaK3scy1653Iu9XSmY1ZDlZgaX0kVMcP34c3377rVDtxIkTUb9+fUX6ELmusXSGZBaWeh0HmG9hWiki1/rMLCgn4qcmERERWRRDV9uLiorCyZMnTTpnTuXs7Iw+ffogJCQEH3/8scEB7KpVq2TtJz4+Hnv37pWsCwgIUGxFdTs7OwQEBEjW7dq1izcaBfj4+MDf31/n8cweGNiyZQs0Go3O11StWhU+Pj6y9SgH0Rs6oivvyU1kXENuSonUmmv3FmdnZ8XOndVWnsyMvt8tSyT6/cwO3xvKekTeC831vm9vby8UlBny3m8oc3ztog+YZLUHLYgsXXBwMBYsWCBZZ21tjZkzZ6JChQqK9aLk+5patFqtcK2lXpcreU1uCk5wIyIiIoAZlJqYQb2PGZS8mEH9FzMo5TGD0o8ZlGkKFiwoVHfv3j2FO5HX3bt3heoKFCig6IIB5sxrpGSHe5pEliQsLAwjRowQ2hmrb9++6N69u2K9ZIff7+yQWQBZO7cQmZRPlN1wghsRERFZlBYtWui9MA8LC8O1a9f++f+lggh/f3+LCyIsjaurKyZOnIiff/7ZoG2t9+7dK2vAtnPnTqEV/JReOVHk/ImJiQgJCVG0j+xCKtzfvHnzf/5/qdVwLW3lTOD16n0izLVtvNw3zkVqlVzF0lzjZoebj1mN6I06tb83ogGbJe0sJ/o+ReJE/k3N9b4PiL0fKjnRyxxfu+hnAN/PieRz+vRpTJw4Uah2/PjxaNy4saL9ZIeHwQwh8n5mye/HahN9/+cENyIiouyNGZT6mEEZfn5mUOKYQf2LGZTymEFlL5aWQRUtWlSo7vbt2wp3Iq87d+4I1RUvXlzRPrLLeyQR6RcdHY0BAwbg1atXkrXNmjXDF198oWg/zCzeZ8nvx+Yg8m9mqZPziJTECW5ERERkUVxdXdGkSRO9NW+HEe8GE+9q166dLH3lBM2bN8f3338vXJ+SkoJjx47JNv6mTZska3x9fRVd8R8AKlasiBIlSkjWifRLQMuWLfUGBDdv3sT169cBABcvXtS7ipujoyNatmwpe4+mEtklBzDfyoUi49rY2AifT2TSjui/idwM+ToMZUmTlXIKS1s98w3RFZwtaVKZpU/GyopE3ufMuWKtud+rzfG1i75Pm+sziii7uXPnDoYNGyb0GfPxxx+jV69eiveU067XzP1er4uS1+Sm4A5uREREBDCDMidmUK8xg5IXM6h/MYNSHjOo7MXSMqiyZcsK1d26dUvhTuQl2q+fn5+ifZjrd0xkXEu9l0aU1SQlJWHAgAF49OiRZG2lSpXw008/KbpzJJD1djc1lSW/51nqe63IdQYzC8qJxJ7KIiIiIlJRu3btsH37dp3Hd+zYgXHjxuHatWtZMoiwZO3atcOFCxewdu1aofpz586hWbNmJo977949hIaGSta5ublh4cKFJo8nJXfu3JI1Z86cQXh4OFdnlfDmgQF9v9PBwcEoW7as5MMCTZo0gaurq9wtmkx0pR8ld8rRR2TFHwcHB+HziXy95prYo+S/sehKjiQfFxcX2NnZSf48xcfHq9TRa6K/L+b6nc+MSC+GvA+Q2L+XuX4GtFqt0Puwku9r5vgcEP335vs5keliY2MxYMAAvHjxQrK2UaNGmDBhggpd5bzfb0u9Lreka6C3iVwzuru7K/5QAxEREZkfMyjzYQb1GjMo+TCD+hczKOUxg8peLC2DEp3gdvnyZaSmplrsTjTvOnfunFDdBx98oGgflvy+wd9/ItNpNBqMHj0aV69elaz19vbGokWLVPndy2n5e069jjNFQkKCZI27u7vyjRBZGE5wIyIiIotTq1YteHp6IioqKtPjMTExOHLkCI4ePar3PJYaRFi6oUOHYsuWLUhKSpKsvXLliixjiq5EGRoaKhRCqkGr1WLz5s0YPny4uVuxeEFBQXrDxW3btmHEiBHYuXOn3vNY6mq4oje+RG5MKCExMVGyxpAbayK1IoGmEpS8KSXydf/yyy+oW7euYj3kNFZWVihUqBAePnyoty4qKgqlS5dWqSvx3xeRh/7VItILAzTDiPwcmOt9X3RcJUMVc3ztIp93QM4Lk4jklpKSgkGDBiE8PFyytly5cpg5c6ZqK6uLfJYFBARg1qxZKnSjPEu9LrfUoFjXPaa3FS5cWIVOiIiIyNyYQZkXMygxzKDEMYN6jRmU8phBZS+WlkH5+fnB2tpacref5ORkXL58Gf7+/or3ZKqoqCihe4iA+AQ/Y4nmB+YYN6tMViSyZNOmTcOBAwck69zc3LB06VLkzZtXha7EruPy588v687V5pRTr+OMFRsbK9SXl5eXCt0QWRbz7NlNREREpIe1tTUCAwP11qxfv14yiAgKCpKxq5wjf/78aN26tVDtgwcPTB4vIyMDwcHBJp/HHIKDg6HVas3dhsWrVasWChQooPN4TEwMvvvuO70TMAoUKIBatWop0Z7JnJychG48x8TEqNDN+549eyZZI7Ji7BvOzs6SNeaY2JOenq7oKooiD6tER0crNn5OJXKzTuRhZTnlypVLqC4uLk7ZRgwg0gsfyDKMm5ubZE1sbKwKnbxP9PNG5Gswljm+dpGv28HBgZM5iUyg1Wrx+eef48KFC5K1hQsXxuLFi4WuHeXi4uIiWZOdrtcs9brckq6B3vbkyRPJGgbFREREOQMzKPNiBiWOGZQYZlCvMYNSFjOo7MmSMihnZ2dUrFhRqPbkyZMKdyMP0T49PT1RokQJRXsxV14jMi535iEyzerVq7Fq1SrJOjs7O8yfPx++vr4qdPWayOd7TEwMMjIyVOhGeZZ6HQdYZm4hco2RO3duPsdBORInuBEREZFFklol7+DBg3r/+LDkICIrqF27tlDds2fPTN4+/NixY3j69KlJ5zCXyMhInDp1ytxtWDwbGxvJBwakAua2bduqtvODMfLnzy9ZY66fc5Fx9YW/78qXL59kjTmC1OfPnysa9hcsWFCy5tGjR4qNn1OJ7KKh9gS3fPnyCb0fWVLYLPKQgSHvAyT27/Xs2TPJ1VaVIPK+b2Njo+jqhOb4+Rf5ORf5vCYi3X766SeEhIRI1uXKlQtLly5V/bNF5HotMjJShU7UYanX5eZ6YEgKd3AjIiKitzGDMi9mUGKYQYlhBvUaMyhlMYPKniwtgxLdoU/k/pwl2L17t1BdnTp1FO7EPJlFamoqXr58KVnH3ILIeAcPHsS0adOEaqdMmYIaNWoo3NF/5c+fHzY2NnprNBqN0OJsWYGlXscBlplbMLMg0s1y/zonIiKiHM3X1xcVKlQw+vWBgYGSfySSbtWqVROq02q1SEhIMGmsTZs2mfR6c8vq/atF6oEBKZa+Gq7IjWc5Vps1VGpqqlDgZciNc5Faczw4HBERoej5RW4c3b59W9EeciJLCxeB1w9MeHh4SNaFh4er0I2058+fCwVonOBmGJH3wrS0NLO8H967d0+yJm/evIo+tGOOzzyRMRkUExlv3bp1+PXXXyXrbG1tMXfuXJQqVUqFrv5LZNXtR48eITExUYVulJdTr8uNJfLQJcNiIiKinIMZlHkxgxKX1ftXCzMoZlBKYwaVPVlaBiU6wS0sLAx37txRuBvTxMfH4/jx40K1ol+3KcyVWUhNjLWyshKaEEJE77t69SpGjx4ttPvZsGHDzHK9Z2trK5TBZ5fPeEu9jnv69ClSU1NVH1cKJ7gR6cYJbkRERGSxTPnj0tKDCEuXN29e4XA2OTnZ6HFevHiBAwcOGP16S7Bnzx7Ex8ebuw2LV7JkSZQrV86o15YvXx4lS5aUuSN5FSlSRLLGHDel7t69K7R7kEj/bxQqVEiyxlInNpiiaNGikjXXr19XtIecSORn0xwrmok8QP/w4UNFV3QV9fDhQ6E6ka+J/uXt7Q1bW1vJOnOEzCKfNyLvaaa4e/euouc3dsxixYop3whRNnT06FFMnjxZqPbbb781204WBQsWhJ2dnd4arVaLGzduqNSRsiz1uvz+/fuqjylCJCz28fFRoRMiIiKyFMygzIcZlDhmUGKYQTGDUhozqOzJ0jKoChUqwNPTU6h2/fr1CndjmuDgYKHJBE5OTqpMcIuJidG7O68SRDKLwoULw97eXoVuiLKXx48fY+DAgUKL2bVt2xZDhw5VoavMiXzWZJfPeJHJWOHh4UKTEuVkjmtHEcwsiHTjBDciIiKyWAEBAZIPp2WmXLlyZlktPjuxsrKCu7u7UK0pq5Ru377dIldJMURycjJ27txp7jayBGNX0DR15U01lC5dWrLmwoULyjfyjvPnz0vWuLi4wNvbW/icvr6+sLKy0lsTERGheuh+7do1Rc9fvnx5yZr79+8L7QxB4j744APJGnNMpBH5nU9MTBTaSUtpV65cEaoT+ZroX/b29kIPHYSGhqrQjeFjKv39vn37tskrrBvq4sWLkjX8G4HIcDdu3MCIESOQnp4uWTtw4EB06tRJha4yZ2dnBz8/P8m6M2fOqNCN8kQewDTHZD5LDeNFJp0b+0AsERERZU3MoMyHGZQ4ZlDimEFdUL6RdzCDkg8zKPOwtAzK2tpa+D3pr7/+Uv0evCitVovVq1cL1TZr1gyurq4Kd/TapUuXVBnnDWYWRMqIj49H//79hT4Tq1evjilTpqjQlW4in/HZJbPw8PBAnjx59NakpaWpvkCs0tdxxhL5dxC5ViHKjjjBjYiIiCxWnjx50KBBA4NflxWCiKzA2lrsUtHJycnoMTZu3Gj0ay3Jpk2bzN1ClmDMAwN2dnYICAhQqCP5lClTRrImKioK4eHhKnTzr7Nnz0rWlC5dWjIsfJuLi4vkyksajUbopr2clB6vRIkScHFxkaw7evSoon3kNCVKlICzs7PemoiICNVDPJHfeUD9sCwzohPcRL8m+pfIv5nI+7Cc4uPjhSYWKP39zsjIUPVzIDExUWgSB3/OiQwTFRWFgQMHCn3Otm7dGiNHjlS+KQkVK1aUrMku12vFihWT/Pvq+fPnqu+opvbfASKio6MRGxurtyZfvnwoWLCgSh0RERGRJWAGZV7MoMQxgxLDDIoZlJKYQWVPlphBdezYUeh3Jj4+Hn/++acKHRlu7969wvejOnbsqGwzbzl37pxqYwFik4CZWRAZJj09HSNGjEBYWJhkbYkSJTB//nyz75IoklmcO3dOaDe6rEBk4q7aCzNYYmYBADdv3pSsEZkgSZQd2Zq7ASIiIiJ9goKCsHfvXuH6rBJEWDqtVouXL19K1tnZ2Une9NXl5s2buHr1qmTd5MmT0aVLF6PGkMPBgwcxcOBAvTWhoaG4e/cuSpQooVJXWZOHhwfq16+Pffv2Cb+mQYMGkiv8WIIPP/wQNjY2yMjI0Fu3f/9+9OnTR5We0tLScOTIEcm6ypUrG3zu8uXLIzIyUm/NiRMnULt2bYPPbYwXL14IT+IxlrW1NapXr46DBw/qrdu5cyc6dOigaC85ibW1NcqWLas3dNJqtbh16xY+/PBD1fqqUKGCUN2JEycQFBSkbDMSjh8/Llnj4uKC4sWLq9BN9lK5cmXJFbRDQ0Px/Plz1T7Ljhw5grS0NMm6KlWqKN7LoUOHUKtWLcXHAV7/nEt93TY2Nia9T4g8VKDVao0+P5GlSUxMxKBBg/D48WPJWn9/f0ybNs2gB9aUUqNGDaxZs0Zvzblz5xAVFQVPT0+VulKGnZ0dypQpI3kdfOLECRQrVkyVnm7evIno6GhVxjKEyAMPotd3RERElL0wgzIPZlD/YgYlH2ZQzKCUwgwq+7LEDMrHxwe1atUSynaWLFmCjh07Cu+Kqob09HTMnDlTqLZEiRKoVq2awh396/Dhwxg1apQqY8XGxgpNqPD39zd6DJHFAphZUHYzefJkHDt2TLIub968WLp0KXLnzq1CV/pVq1YN1tbW0Gg0OmuSkpJw8ODBbPG3Zvny5fH333/rrTlx4gQ6d+6sSj8ajQYnT55UZSxDpKSk4OHDh3prXF1d+Tcg5VjcwY2IiIgsWv369eHh4aFYPWXu8ePHSElJkawrXLiw8Cqb7xJZcdLOzg7NmjUz6vxyqVOnjtBN4c2bNyvfTDZg6Oq25p4YIsrNzU1oa/hdu3ap0M1rhw8fxqtXryTrjJl8UKNGDcmaAwcOGHxeYx0+fBjp6emKj9O4cWPJmpMnT6q+Smp2J7IqlchDy3KqUKEC3NzcJOuOHDki+dCBkq5du4aoqCjJuho1asDWlmsgGUrk/TMjIwMhISEqdPPajh07JGvy588vtHqeqfbu3as3rJHT7t27JWvKlSsHV1dXo8cQWQHcnL/vRHLKyMjA6NGjhR4GLVasGBYsWGD2VVDfqFOnjmQvGo0GGzZsUKkjZVWvXl2yRs3rcjXHMgRXQiUiIiJdmEGZBzOofzGDkhczKGZQSmAGlb1ZYgY1ePBgobqXL19i3rx5CndjmDVr1gjv3jZkyBBVF8y6fv06Hjx4oMpY+/btk8xHbGxsTJrgJpLrMbOg7GTp0qVYt26dZJ2joyMWLVoEHx8fFbqSljdvXqFJ0iJfW1Ygch139OhRpKamqtDN68VCYmNjVRnLELdu3ZJ8j/7ggw8sYmFJInPgBDciIiKyaIauhmlocEGZ07dK2duKFCli1PnT09Oxbds2ybratWubfeVEOzs7NG/eXLJuy5YtvEEooH79+sLf0zx58qB+/foKdySfOnXqSNZcuHABN27cUKEb4M8//5SscXR0RNWqVQ0+90cffSRZc/fuXVy6dMngcxtDrXC/YcOGsLGx0VuTkZGBFStWqNJPTiGym4ba4aKNjQ1q1qwpWff8+XMcOnRI+YZ0EHmQBxB7/6L3lSxZEoUKFZKsW7t2rQrdAE+ePJFc4RdQ7/v96NEjHD16VPFx4uLisGfPHsm6unXrmjSOg4ODZE1iYqJJYxBZimnTpgm9n7i7u2Pp0qVm/5vtbS4uLkIruP/xxx9ISkpSoSNliVyXnzx5UmjCu6m0Wi2Cg4MVH8cYIteKnOBGRESUMzGDMg9mUP9iBiUvZlDMoJTADCp7s8QMqmrVqkIZFPB6Qpml7Exz//59zJ49W6jW19cXrVq1Urij961fv16VcUQmqlSpUsWkRflEMouEhASjz09kSXbv3o1Zs2ZJ1llZWeGnn35CpUqVVOhKXNOmTSVrTp8+jcuXL6vQjbKqVq0qOQE3Pj7eoF2XTWGpC4UwsyDSjxPciIiIyOKJBobu7u5ZKoiwZCIPCQMw+qbAoUOHEBMTI1lnKduvi/QRFRWF48ePq9BN1mZnZ4fWrVsL1bZu3VpotxRLIfp1LVmyROFOgMuXL+PYsWOSdU2aNIGTk5PB5/f19UWJEiUk6/744w+Dz22ou3fvqhbc5MuXT2gFzfXr1+Pu3bsqdJQziOxMcuXKFRU6+S/R1Z3V+D3ITHx8PLZs2SJZZ2NjgyZNmqjQUfYkEsBev34dR44cUbyXZcuWCT3oJPp5JYdff/1V8TFWr14ttMqfqWG5yK6NcXFxJo1BZAl+++03rF69WrLO3t4eCxcuRNGiRVXoyjCdO3eWrImJicHSpUtV6EZZNWvWRK5cufTWpKenq/LwzvHjx4VX6Fab1G6Etra2Jq2YTURERFkbMyj1MYP6L2ZQ8mEGxQxKbsygsj9LzaBGjRoltGuLVqvF+PHj8fz5cxW60i01NRVffPGF8IJSI0aMMHqXVlNs2LBBaPdJU5w+fVroZ6Zly5YmjcPMgnKKCxcu4IsvvoBWq5Ws/eKLL8y+Q3NmgoKCYG9vL1n3448/qtCNslxdXYUmaYsslmCqFy9eYMeOHYqPYwypzAIQW/SBKLuS3qeWiIiIyMzKlSuHXbt2Sf6x6uzsnKWCiOTkZDg6Opq7jfc8fPgQBw4cEKo1ZtU9QGxHGScnJ6Gb+GqoVq0aPD09JVe937RpE+rVq6dSV1nXyJEj0a1bN8k6T09PFbqRT8mSJVGuXDnJGxG7du1Cv379FF1tZ8aMGUJ1gYGBRo/RqlUrzJ8/X2/Ntm3bMHjwYKNX2hWxYMECoZuZcunRo4fkAxhpaWmYNGkSVq5cKbnaJknz9PRE6dKl9a5ideXKFSQlJRkVlhuradOmcHNzw8uXL/XWHTt2DGfPnjX6M9NYy5cvl+wNeL1SdVZ7v7Ukbdu2FZrENXv2bNSuXVux94QHDx4IrQiaP39+4ZVf5XD69GmcOHECtWrVUuT8sbGxWLlypWSdn58fSpYsadJYHh4ekjWPHj0yaQwic9u3b59QgGplZYXp06db7ISgBg0awNvbGxEREXrrfv31V7Ro0QJlypRRqTP52dvbo0mTJpKrkK5atQp9+vSRnAxnCqm/DcwlNjYWt27d0ltTuXJlRf9tiIiIyLIxg1IXM6j3MYOSFzMoZlByYgaV/VlqBlWpUiV06dIFa9eulax9/PgxBg8ejJUrVwpNoFDCxIkTcfHiRaHaBg0aCO1eqoQXL17gl19+wahRoxQ5v1arxZw5cyTrbG1tTZ7gJpJZPH782KQxiMwtPDwcgwYNQkpKimRtt27d0LdvXxW6MpyHhwdatWqF4OBgvXVnzpzBhg0b0KlTJ3UaU0irVq1w9OhRvTV///03/v77b6GJ5sb69ddfkZiYqNj5TfH333/rPe7g4KDovw2RpeMObkRERJQllChRAr6+vnr/V6hQIXO3aZBVq1Zh6NChuHPnjrlb+Y+pU6ciPT1dss7d3d2ocDEmJkZoF5OGDRvCxcXF4PMrwdraWmjXj/379+PFixcqdJS1ubq6Sv4++/r6wtXV1dytGkwkNNVqtZg4cSLS0tIU6eGvv/7CqVOnJOuKFi2KOnXqGD1OUFCQ5Mp66enpmDZtmtFjSDl//jx27typ2Pkz89FHH+HDDz+UrDtz5gzmzp2rfEM5hNSDG2lpaTh//rxK3bzm4OAgHNBPnjxZaIcpudy9exfLly8Xqs3qN8jNrUyZMkITPK5du4YVK1Yo0oNWq8VXX30l9LnStWtX1R96+Pbbb5GcnKzIuadOnSq02mrPnj1NHkvkbw2pCRREluzy5csYO3YsNBqNZO3o0aMtZqeDzFhbW+Ozzz6TrEtJScGoUaMQHx+vQlfKad++vWTNy5cv8fPPPyvWw44dOxAaGqrY+U1x5swZyYcR69atq1I3REREZKmYQamHGdT7mEHJixkUMyi5MIPKOSwxgwKAzz//XHgy7vnz5zF27FjFfvf1mTVrFrZs2SJU6+Ligm+//VbZhiT8+uuvit3L37Bhg9DPSsuWLYUmqOnj7OwMd3d3vTW3b982aQwic3rx4gU+++wzxMbGStbWr18fX3/9tQpdGe/TTz8VyminTp2KGzduqNCRcpo1ayZ0rT19+nRkZGQo0sPDhw+xatUqRc5tKpFF+apVq6bqxHoiS8MJbkRERERmtHfvXrRp0wYTJkzA/fv3zd0Oli5dikOHDgnVtm7d2qjVSrdu3Sp0Y9XSHpgU6Sc1NRXbt29XoRuyVEFBQUIPOly/fl1odwxD3bx5E1OnThWq7d+/v0mTHHx8fIRWuD1w4AC2bt1q9Di6JCQkYMKECUIPYctt3LhxQnWLFy/GmjVrFO5Gv7i4uGyxo5DIQ8dSq1wp4dNPPxVaDdOQ301TJSQkYPTo0UhKSpKsLV26NJo2bapCV9nbwIEDhermzJmjyMP/c+fOxZkzZyTrXFxc8PHHH8s+vpQHDx5g8uTJsp938+bNQtddHh4eJq0W/UaxYsVgZWWlt+bs2bOKBTFESnr06BEGDRok9NnRqVMn9O/fX4WuTNOpUyf4+vpK1t25cwcDBw5UbCKuCK1Wa1JgXb16dZQrV06ybs2aNUKfF4Z6+vQppkyZIvt55SJyjchdMIiIiCi7YgalGzMoyoqYQb2PGRQzKDlYagbl6uqKKVOmSE72fCMkJASDBw9W7T6XVqvFlClTsGTJEuHXjB8/3uyLBqSlpWH06NGy7+pz69Yt4Um3n3zyiSxjFi9eXO/xuLi4LD9RhnKm1NRUDB06FPfu3ZOsLVu2LGbPnm3xu5qWKlUKHTp0kKxLSkrCp59+iocPH6rQlW7Xrl0z+rWurq7o2LGjZN3Vq1exdOlSo8fRJSMjA1999ZVQ5mUOXJSPSBonuBERERGZWUZGBjZu3IiWLVti5MiRuHTpkln6+PXXXzFz5kyhWhsbG6N3wti0aZNkjZubm8U9YFahQgUUK1ZMsk7k66Psy87ODoMGDRKqXb16tay7+URERGDQoEFCN+OLFi2Ktm3bmjzmp59+KlQ3adIkXL9+3eTx3tBoNPjyyy+FbmgqoUqVKmjdurVQ7eTJkzF//nyFO3pfbGwsZs+ejUaNGlnsbhqG8Pf3l1xR+fTp0yp1869ChQqhc+fOQrVr167F7NmzFe0nISEBgwcPFv59GzZsmOSEHZJWr149VK5cWbIuLS1N9pXT//rrLyxatEiotk+fPsidO7dsYxti48aNsgYUJ0+exDfffCNUO2DAADg4OJg8poODg+RkmefPn+Pw4cMmj0WkplevXqF///6Ijo6WrK1du7bZV1gWZWNjgwkTJgjVnjlzBr169UJMTIzCXf1XRkYGdu3ahcDAQPz0008mnUvkulyj0WDkyJF48uSJSWO9LSUlBcOHDxdaRddcpB5Ay58/P/z8/FTqhoiIiEh9zKDexwyKsipmUJljBsUMylSWmkEBr/OH4cOHC9cfOXIEXbt2xd27dxXs6vW98EGDBmH16tXCr+nSpQs6deqkYFfiwsLCMHr0aNl2vHvy5Inwe2SjRo2EFqsSUbZsWcma4OBgWcYiUtPEiROFJhYXLFgQS5YssZidmaWMGDFCcudFAIiOjka3bt3M8rfbhQsXMGDAAHTt2tWk8/Tu3VtooeC5c+cK7cBtiB9//NEsE9NFcVE+Immc4EZERERkITQaDXbt2oVOnTqhffv22LBhAxISEhQf99GjRxg+fDj+97//Cb+mbdu2kqtBZeby5csICwuTrGvWrJnQH7pqE1lB88qVK0JfI2VfnTp1QoUKFYRqp0+fjrlz55q8AuT169fx8ccfIzIyUqh+0qRJRq1++64PP/wQLVq0kKxLSkpC3759cfPmTZPH1Gg0+Oqrr7Bnzx6Tz2WKb775RniFwXnz5uHTTz9FVFSUwl29fp8dP3486tevj8WLF6vyOaIGOzs71KlTR2/NlStXzPL1Dh8+HPnz5xeqXbx4MUaOHImXL1/K3sedO3fQtWtXnDp1Sqi+Xr16aNasmex95FTffPON0MqAz549w8cffyxL6L98+XJMnDhRcoU34PWKx+becWnmzJmYM2eOUL/67Nu3DwMHDkRKSopkbbFixdCjRw+Txnubv7+/ZM2PP/6IZ8+eyTYmkZLS09MxfPhw3Lp1S7K2dOnSmDt3LmxtbVXoTB516tQRfij24sWLaNu2LQ4ePKhwV68fAvvll1/QtGlTjBw5Upa/H1u2bImKFStK1j179gy9evWSZZJbcnIyBg8ebNEPssXGxkr+fDds2JAT/omIiChHYAb1L2ZQlJUxg3ofMyhmUKay5AwKAAYNGoTmzZsL11+/fh0dOnTAypUrZZvA9bY9e/YgMDDQoPtolStXxsSJE2XvxRQHDx7EkCFD8OrVK5POc+fOHfTs2RPh4eGStXZ2dvjiiy9MGu9tIpnFH3/8gfPnz8s2JpHS5s2bhy1btkjWubi4YMmSJfD09FShK3nky5cPkydPFqp99uwZunfvjmXLliEjI0PRvlJSUrBt2zZ07twZXbp0waFDh0zOcwsXLoyPP/5Ysk6j0WD48OE4efKkSeO98fPPP2PlypWynEspUhPcihUrhhIlSqjUDZFl4gQ3IiIiIgt09epVTJw4EbVr18bw4cOxe/du2W+YPnv2DPPmzUPLli0REhIi/Lo8efJg7NixRo0purKk6Kp0ahMJFwGuoJnTWVtbY/LkycLh3YIFC9C3b1+jVtJLS0vD8uXL0aVLFzx69EjoNYGBgZIhjSHGjh0LR0dHybrY2Fh0794du3fvNnqs2NhYfPrppxbxO+bm5oYZM2YIf5+PHj2K5s2bY/bs2bJPfLh16xYWL16MVq1aoWPHjti0aRNSU1NlHcMSBAYG6j2elpYm++peInLnzm3Qbja7du1Cy5YtsW7dOqEJOlJiYmIwY8YMtG3bVvjhFldXV3z//fcmj03/Klu2LHr37i1UGxMTg48//hjz589HcnKywWM9evQIgwYNwo8//igULlhZWeG7774Teq+Wi65Jn4sWLUK/fv3w4MEDg8/56tUrTJkyBUOHDhX6d7OyspLtYZo36tevL1lz//59tG3bFmvXrlVkMiuRnBYsWIATJ05I1uXPnx9LliyBq6urCl3J64svvhBayRh4vSrqwIED0a9fP9knbcXFxWHr1q0YOHAg6tati59++kn4wUARVlZWmDBhgtBErQcPHqBjx44mrWAaHh6Obt264dixY0afQw0HDhyQ/KyUusYkIiIiyo6YQTGDoqyLGVTmmEExgzKVpWZQb/zvf/9DzZo1hesTExPxww8/oHXr1ggODjb5e6bVanH06FF0794dw4YNw9OnT4VfW6ZMGSxatMisk8t1ZRaHDx9Ghw4djJpYodFo8Oeff6Jjx45Ck9sAoF+/fkZN4telTp06kguSpaSkoFevXpg9e7Zwn0TmcvLkSaGdSW1sbDBnzhz4+fmp0JW8mjdvji5dugjVpqWlYcaMGWjdujV27tyJ9PR02fpITU3F0aNH8dVXX6FWrVoYO3YsLl68KNv5gdcTtPPlyydZl5SUhM8++wxr1qwxeqyEhASMGTMGCxcuNPocaggPD5d8pqNNmzYqdUNkubLOcqtEREREOVBSUhJCQkIQEhICW1tbVKxYEbVq1ULFihVRtmxZFChQQPhcGRkZuH//Ps6fP49du3bh1KlTBq/yYmVlhSlTpiBv3ryGfilITU3Fzp07Jevy58+P6tWrG3x+Nfj6+qJs2bK4fv263rpt27Zh7NixWWp3A5LXBx98gPHjxwuvvnTy5EkEBgaiZcuW6NKlCypXrqx3J6Do6Gjs2LEDv//+u0E3okuUKGHQRBwRPj4+GDt2LKZMmSJZGx8fjxEjRqBRo0YYMWKE8A3HxMREbNiwAQsWLMCLFy8yralWrRoiIyOFQ1Y5VK1aFVOnTsW4ceOEJpkkJSVh8eLF+PXXX9GwYUM0btwYtWrVMui9PC0tDQ8ePMDFixdx/vx5nDx5UtaHoy1Z/fr14e7ujri4OJ01e/fuRcuWLdVr6v81adIEn3zyCVasWCFU/+zZM0yaNAlz5sxBQEAAGjdujA8//BBOTk5Cr3/+/DlOnz6NvXv3Yu/evQZNlLO2tsZPP/2EggULCr+GxIwePRqhoaFCkyLS0tIwb948rF+/Ht26dUObNm3g7e2ts16r1eLy5cv466+/sGXLFoMmxg0cOBC1a9cWrpfDmDFjMHnyZCQmJr537Pjx4wgICECbNm3QtWtXVKxYUe+EjAcPHiA4OBhr165FbGyscA89e/aU/euuW7eu5PsQ8Pp3/JtvvsGUKVNQokQJlCpVCh4eHnB2doaDg4PkOG3btoWXl5dMXRPp9vjxY6G6KlWqIDg4WNlmJAwePNio1zk4OGDJkiXo2rWr8HXisWPHcOzYMfj5+aFly5aoX78+SpcuLbRT5xtPnz7F1atXERoaijNnzuDixYuKr7JauXJl9OnTR+h6JDo6Gr169UK7du0wePBg+Pj4CI0RFxeHVatW4ddff9X5WdS2bVuhFXbVILXivpeXF6pWrapSN0RERESWhxmUZWEGRaKYQWWOGRQzKFNYcgYFAI6Ojli8eDEGDBiAU6f+j737DoviatsAflOWDoJdig0LiiX22HtvqLGXqDFqYok1lhRfS6ImJnZjNLHHHsReghpjV2yoqCiIIjakiPSlfH/4aUzC7pwtM7vA/buu94838+ycZ5GdHeaec+ac8OsiIiIwZcoUzJ07F507d0bjxo1Rp04dODg4SL42IyMDV69exenTp7F37169JkdVqFAB69atg5ubm86vNaYePXrgr7/+QkhIyH+2PXjwAIMHD0bDhg3Rv39/NGrUSOt1/NjYWBw5cgQbNmxAWFiYcA++vr4YPXq0Xv1r4urqikaNGuHPP//UWqdWq7Fy5Ur8/PPP8PLyQvny5VGiRAk4ODjAzs5OctGsOnXqoE6dOkbsnChnopmFj48Pbty4gRs3bsjckWaGZHlff/01Hj9+jJMnTwrVh4eHY/z48ShatCg6duyIZs2a4b333tNpcdOEhASEhobi8uXLuHz5Ms6fP59jjmtMzs7OmD17Nj755BPJWrVajVmzZmH//v2YMGGC8HX79PR07N+/HwsXLtT4NNvSpUujQIECRp/Apw+RxV+6du2qQCdE5o1XO4iIiIhyiYyMjLd/aL7h5uYGDw8PuLu7o0iRIrCzs4O9vT2ysrKQmJiIpKQkJCYm4tGjR7h3757BT4qZNGkSWrVqpddrAwMDJW8GBoD27dvrdOOg0jp16iQZLr548QInTpxAy5YtFeqKzFH//v1x48YN4ZUe1Wo19uzZgz179sDFxQW+vr5vL7SoVCokJSXh2bNnuHv3Lu7evSsUZr3L1dUVy5Ytg6Ojoz5vR6sBAwbgr7/+El658NixYzh27Bhq1KiBFi1aoHr16m/fq7W1NZKTk/HkyROEhobi9OnTCAwMxKtXrzTuz9bWFnPmzMHQoUON9ZaEde3aFbGxsZg3b57wa9RqNY4cOfL2htuiRYuiXLlyKF68ONzc3GBnZwdLS0uo1WqkpaUhLi4O0dHRePz4MSIjI426MlduolKp0KFDB2zevFljzZ9//on09HSTrAL5+eefIzIyEoGBgcKviY2NxcaNG7Fx40ZYWVnB29sbHh4eKFGiBBwdHWFnZ4fs7GykpqYiISEBjx8/xoMHDwxaYXHKlClo0aKF3q8nzVQqFRYvXoxevXrh6dOnQq959uwZFi1ahEWLFqF06dKoUKEC3N3d4ejo+PZ8LiIiAiEhIYiJidG5p+bNm2Ps2LE6v85Q7u7umDRpksabbNRqNfz9/eHv7w83N7e333nOzs6wsrJCYmIioqKicPv2bb1+36tXr47Jkycb+jb+w8bGBv3798fy5cuF6tVqNe7cuYM7d+7oNE6tWrU4wY3MypsbXk1J3wluAFCsWDH88ssvGDRokE6rmN++fRu3b9/GwoULYW9vj/Lly8PDwwNFixaFvb09VCoVMjMzkZaWhsTERERHR+P58+eIiIhAYmKi3v0aYsKECTh37pzk36zA68nT/v7+CAgIQP369dGkSRNUrVoVpUqVgouLCywtLd8ej2/duoVTp07h+PHjWidZFypUCNOmTTOLCW6JiYmSq2937txZ6Kl3RERERPkBMyjzwAyKRDGD0owZFDMofZh7BgX8Pclt4sSJOHr0qE6vjY+Pf5tHWVtbw8vLC2XKlEHx4sXh4OAAe3t7pKenIzk5GTExMQgPD0dERIROi+3923vvvYcVK1agYMGCeu/DWKytrfHtt9+iZ8+eUKvVOdacPn0ap0+fhp2dHapUqYKyZcvCzc0NNjY2SE5ORnR0NO7evYs7d+4gKytLp/FdXV2xcOFC4acy6mLIkCGSE9zeyM7OxsOHD/Hw4UOdxhg9ejQnuJFZuXnzJm7evGnSHgzJ8qytrbFkyRIMHTpUaOHUN54/f461a9di7dq1b+8t8PLyQvHixeHo6AhbW1tkZ2cjLS0NKSkpiI6OxosXL/Dw4UNER0fr1auhWrRogT59+mDr1q1C9ZcuXUL//v3h4+ODli1bombNmv84HqekpLw9Zz137hz++OMPrbnPm0VUlixZYqy3ZJA//vhD6/YaNWoIL0hIlJdxghsRERFRLhYXF4e4uDhFVqUZM2YMhg0bpvfrRQOWTp066T2GEjp27IgFCxZIBjv+/v4MFwlz5sxBcnIyDh06pNPrEhIScPbsWckbMkU5Ozvj119/hbe3t1H2928WFhb48ccf0adPH9y7d0/4daJPOpIyffp0lC5d2uD96GvIkCFwdnbG119/rdeTOZ4/f47nz5/L0Fne07VrV63hYlJSEk6dOmWSCVyWlpZYuHAhJk2apNckgMzMTISGhiI0NFSG7l5/TqdMmYLBgwfLsn96rVixYli3bh0GDhyoc1AQERGBiIgIo/VSv359LF68GJaWlkbbpy5Eb7KJi4t7+7QkY/D09MRPP/0k9KQ0fQwdOhQ7d+7UuAogEZknb29vbN26FR999BEePHig8+tTUlIQHByM4OBgGbozHhsbG6xYsQK9evUS/h7Kysp6ewOPISwtLTF37lyTr8j9xvHjx5Genq61pkuXLgp1Q0RERJQ7MYNSHjMo0gUzKO2YQb3GDEqcOWdQb9jb22P58uVYsmQJfvrpJ50nowKvJ7Xfv38f9+/fl6HD17p3746ZM2eabDJgTipVqoTZs2dj6tSpWutSU1MRFBSEoKAgo4xrY2OD5cuXo1SpUkbZ37+9//77aNGiBY4dOybL/olIHg4ODli7di3Gjx+P48eP6/x6ue8tMKYvv/wS4eHhuHDhgvBr3ixAaKiPP/7YbCboPnv2TPIpcnx6G9FrprnDhYiIiIhyDTs7O8ybNw+jR4/Wex/Pnj3DmTNnJOu8vLxQvXp1vcdRQokSJVCzZk3JuhMnTiA2NlaBjsicWVlZYcGCBejWrZvJeihSpAjWrl2LKlWqyDqOs7Mzfv75ZxQvXlzWcf5t4MCB6NOnj6Jj5uSDDz7AqlWrUKhQIVO3kqe99957kkGy1KpXcrKxscGiRYswcOBAk/WQEzs7O8yfPx9DhgwxdSv5QpkyZbB+/XqULFnSZD20bNlS1kleombNmoX69esrNp6npyfWrVsn67HYyckJ33//vSwrrRKRvLy8vLBlyxY0bNjQ1K3Iyt3dHStXroSzs7Oi406ZMgVNmzZVdExt3qxUr0mVKlVku/mSiIiIiMQxg/onZlCkC2ZQ8mMGlb+Yewb1hoWFBT777DOsWLECRYoUMXU7/+Do6IiZM2di7ty5ZjW57Y1u3brh008/VWw8Ozs7LFu2DLVr15Z1nFmzZqFEiRKyjkFExmdvb49ly5ZhyJAhsLCwMHU7slGpVFi2bBkqVKig6LitWrXChAkTFB1TmyNHjmidmK5SqdC+fXsFOyIyX5zgRkRERGQiJUqUgL29vanb0Kpq1arw9/c3OBgJCAgQWlGuY8eOBo2jFJEVPtVqNfbs2aNAN2TuVCoV5s2bh6lTp8LaWtmHaFerVg2///47qlatqsh4np6e2Lx5s2wr0P1b9+7dMW3aNEXGEtGoUSPs2bMHTZo0MXUr/5DXJmH07dtX6/Y//vgDqampCnXzX5aWlvjyyy+xYsUKs3iCiY+PD/z9/bnal8K8vb2xY8cONGjQQNFxLS0tMXLkSCxfvtwszjNVKhV+/vlntGnTRvaxKlWqhM2bN8PLy0v2serVq4dFixaZxc+YiHRTqFAh/Prrr/j888/N6iYbY5+vValSBRs2bEDBggWNul9NRo0aZVZPiU1ISMBff/2ltaZ///4KdUNERERkGsyg/osZFOVFzKDkwwxKDDMo02nRogUOHjyI3r17m8XEiObNm+PAgQNmMSlUm88++wwTJ06U/Wfm6uqKX3/9VZEFoYoUKYI1a9Yoko8QkXFZW1tj6tSpWL16tVlNWjb293uBAgWwadMmxRYcady4MRYsWGAW349v7Nu3T+v2Tp06wdXVVZlmiMycsn/ZEpHJqKyssbHPKFO3QaQYlRW/4sj8de7cGa1atcLx48dx+PBhnDp1ComJiaZuCwDg4eGBsWPHokuXLrC0NHxNBH9/f6E6kdDOHLRr1w7ffPMNMjIytNb5+/ub1U1+ZFpDhgxB/fr1MX36dNy8eVPWsezs7DBq1Ch89NFHsLKyknWsf/Pw8MDWrVsxefJknDp1SrZxRo4cifHjx8u2f30VLlwYq1evxtGjR/Hdd98hIiLCJH0ULFgQnTp1Qrdu3VC5cmWT9CCXDz74AEuXLtX4nfnq1SscPHjQpKvWAq+foFWzZk2sWLECW7ZsgVqtVnR8Nzc3jBo1Cn369MlzAXNu4erqijVr1mDr1q1YsGCB7Od53t7emDNnjtAq30qytbXF4sWLsWTJEqxevVry/Ekfffr0wfTp0xV9Yl2rVq3g7++PmTNn4ty5c4qNS0SGs7CwwEcffYS2bdtiwYIFOHjwoEn6sLa2RqNGjeDn54eWLVsaff+VK1fG9u3b8dlnn8n294e1tTW+/PJLyZu/lLZnzx6tN5sVKlQo11x/IMotbGyscSjwf6Zug0gRNjbMnyh3YAb1X7nlHJAZFOmDGZRxMYPSjhmU6TOoN5ydnTFr1iz06tULK1aswLFjx7Q+HUYOtWrVwqeffopGjRopOq4hhg8fDi8vL/zvf/9DfHy80fdfu3Zt/PDDD4o+dbJs2bLw9/fHggULsHPnTqHJ/0RkPho3bozDhw9j1apVWLt2LdLS0kzSh6+vL7p16ybL304FChTAunXrMGPGDFkX6+jevTtmz56t+OIP2oSGhuLq1ataaz788ENlmiHKBczn00tEsuOEHyIi82Nvb48OHTqgQ4cOUKvVuHjxIk6cOIGzZ88iNDRU0YuPFhYWqFOnDvr27YvWrVsb7Wb4y5cvC11cr1ChAsqXL2+UMeVWsGBB1K9fHydPntRad+fOHdy8eRO+vr4KdUbmzsfHBzt27MC+ffvw888/IywszKj7t7GxQY8ePTB8+HC4u7sbdd+6KFiwIH755ResXbsWy5YtQ1JSktH27eHhgW+++Qb169c32j7l0LJlSzRp0gSHDh3Chg0bEBwcLPuYBQoUQP369dG5c2c0bdo0z05qcnJywgcffIB169ZprNm+fbtZhItubm744osvMGjQIPz222/YtWuXLEHZu0qVKoXevXujd+/ecHJyknUskmZhYfH23OrXX3/F1q1bkZycbNQxPDw8MHz4cHTv3t2snkb0LktLS4wbNw6tW7fGzJkzce3aNaPst1KlSpg+fTrq1q1rlP3pqmzZsli/fj2CgoKwfft2HDt2DK9evTJJL0SkO09PTyxatAgjRozAhg0bsG/fPqSnp8s6ppWVFapVq4Y2bdqgS5cuKFy4sKzjeXl5YevWrViyZAnWrVtn1An3FStWxNy5c83y793t27dr3d6vXz+z/c4kys046YeIyPwwg/obMyjKD5hBGY4ZlGbMoP5mLhnUu6pUqYIVK1bgzp07WL9+PY4cOSLrtWobGxs0a9YM/fv3x/vvvy/bOHJq37496tSpg7lz5+LAgQPIysoyeJ+FCxfGuHHj0KNHD6NM4teVi4sLZs2ahY8//hibN2/G4cOHERUVpXgfRKQfR0dHjB8/Hv369cPmzZuxfft2xMbGyj5umTJl0KJFC3Tr1k32v5kcHBzw/fffo2HDhpg/f75R35+bmxu++uors3xyt1RmUbduXVSqVEmhbojMH5MGIiIiIjOhUqnQoEEDNGjQAAAQGxuLoKAgXL16FcHBwbh586bRb4h2dXVFjRo10KRJE7Rs2RLFihUz6v4B8ZUzO3fubPSx5dSpUyfJcBEAdu3axXCR/sHKygpdu3ZF586dcfr0aezduxeBgYEGBXC+vr7o3LkzOnXqhCJFihixW/1ZWFhg6NCh6Ny5M5YvX47du3cbdAwrWrQoBg8ejL59+8LBwcGIncpHpVKhc+fO6Ny5M27fvo3Dhw8jMDAQoaGhRtm/ra0t3nvvvbffHVWqVDFJWGIKAwcOxMaNGzWuPnj58mXcu3cP5cqVU7iznHl5eWHq1KkYN24c/vzzTxw/fhx//fWX0S7Yli5dGk2bNkWLFi1Qr149WFhYGGW/ZDyFCxfGlClTMGLECBw4cAB79uzB1atX9b6RzM7ODk2bNkWXLl3QrFkzs1qBThtfX19s374d58+fx/r163Hq1CmdVyC0tLREgwYN0L9/fzRr1swsjnu1a9dG7dq1oVarERISgitXriA8PBwPHjzAixcvEBcXh+TkZKSnp3PVVCIzVKlSJcydOxeff/45AgMDERgYiLNnzxpthdSyZcuiQYMGqF+/Pt5//33FJ6Db2Nhg0qRJ6NmzJ5YsWYLDhw8bNNGtdOnS+Oijj9CtWzezvJktODgYd+7c0bjdxsbG7J44R0RERKQEZlDMoCh/YAalH2ZQ/8UMKvdkUO+qWLEivv32W8yYMQPHjx/HH3/8gYsXL+LZs2cG77tAgQKoWbMmWrZsibZt28LFxcUIHZtW4cKF8cMPP2DMmDFYu3YtDh8+jLi4OJ33U7FiRfTt2xddu3Y1i2OIl5cXpkyZgilTpiAsLAxXrlzBnTt38ODBAzx79gyxsbFITEyEWq026oJYRGQcxYoVw/jx4zFq1Cj89ddfCAwMxPHjx422kG6RIkXw/vvvo0GDBmjYsKEsf6dJ8fPzQ8uWLbF69Wps3boVL1++1HtfBQoUQL9+/fDhhx/Czc3NiF0aR1pamuQT6/j0NqJ/sshW+pnERHnA7du3c7wJzcLCAj4+PiboiIiI8oPs7Gw8evQI9+7dQ0REBKKiohAVFfX2ptmEhASkpaW9XXHexsYGKpUKDg4OcHNzQ6FChVC0aFGUKlUKpUuXho+PD8qUKSN732vXrkViYqJkXa9evUzyR7O+EhMTsXbtWsk6V1dXDBw4UIGOKDfLyMhASEgILl26hNDQUERGRuLx48dISkpCcnIyMjMzYWtrCwcHBxQqVAheXl4oVaoUqlevjtq1a6NQoUKmfguSEhISsHfvXhw/fhwXL15Eamqq5GuKFi2Kxo0bo0WLFmjSpEmeecpCbGwsrl+/juvXr+PBgwd48uQJnjx5gsTERKSlpSEtLQ2WlpZQqVSwt7eHq6srChUqhOLFi8PT0/PtMbxcuXK5ZlKLHMaOHYvDhw9r3P7hhx9i+vTpCnakm+zsbDx48AAhISG4desWHj16hKdPn+L58+dITExEeno60tLSYGFhAVtbW9ja2sLFxQXFihVD8eLFUapUKVSuXBm+vr4oWrSoqd8O6SE+Ph6XL1/G1atXERERgcjISERHRyMlJQUpKSmwtLSEg4MDHBwcULx4cZQsWRLlypVDzZo1Ua1aNZMdE5cuXYply5ZprdmwYQPq1asnua+UlBScPn0awcHBCA0NRUREBBISEpCUlAS1Wg0HBwc4OzvDy8sL3t7eqFWrFho2bGiW4QQR5S3p6em4ffs2goODcffuXTx+/BhPnjxBXFwcUlNTkZqaiqysLKhUqrff0W5ubihatCg8PT1RsmRJlC9fHpUqVTK7m32io6Oxe/dunDhxAleuXBG6icXLy+vtTcn169c36xvavvzyS+zYsUPj9u7du2Pu3LkKdkRERESUOzCDMi/MoMiYmEHljBkUMyhtcnsG9W+RkZG4fPky7t+/j8jISERGRiImJuZtHpGamgobGxvY29vDwcEBBQoUgJeX19vjQbVq1VCxYkWzXGDx/PnzGDRokNaa0aNHY8yYMZL7yszMxJUrV3Dx4kXcvXsXYWFhbyeDpaamws7ODo6OjnB3d4e3tzeqVKmCJk2awMvLy1hvh4goR9nZ2QgPD8f169dx69YtREVF4fHjx4iOjn6bWajValhbW8PGxgbOzs5wc3ND4cKF4eHh8TZrrVSpEooXL27qt/MPqampOHjwII4dO4YzZ84I/X3n6uqKhg0bokWLFmjevDkcHR0V6FQ/e/bsweTJkzVuL1myJA4fPmzWuYuuOMeCDMUJbkR64MGXiIiIiEh/arUaDx48QHh4OGJjY5GUlISsrCw4ODjAyckJ7u7uKFeuHCcwkFbXrl1Dr169NG53dXXFiRMnYGdnp2BXRHmfMSe4ERGRaaWlpeH+/fsIDw9HfHw8kpKSYGFhAUdHRzg5OcHT0xPly5dX/Klz+kpMTETjxo01rtpvaWmJPXv2oHz58gp3RkREREREREphBkXGwAwq9zDmBDciIjKtzMxMPHr0CGFhYXjx4gUSExORkZEBR0dHODo6omjRoihXrlyuWgC4f//+CAoK0rh9xowZ6Nevn4IdyY9zLMhQ+XeZDSIiIiIiIjIJlUqFcuXKoVy5cqZuhXKx6tWro1mzZvjzzz9z3B4fH4+dO3diwIAByjZGRERElEvY2trCx8cnzwSKmzdv1ji5DQA6dOjAyW1ERERERER5HDMoMgZmUERERMqzsrJCqVKlUKpUKVO3YhTXrl3TOrnNw8MDH3zwgYIdEeUOeed5hkRERERERESUr4wbNw4WFhYat69ZswYZGRkKdkREREREppCeno4NGzZo3G5lZcWVuomIiIiIiIhIGDMoIiIiMsSqVau0bh81ahRsbGwU6oYo9+AENyIiIiIiIiLKlSpVqoQ2bdpo3B4VFYUDBw4o2BERERERmYK/vz+io6M1bvfz80Pp0qWVa4iIiIiIiIiIcjVmUERERKSvsLAwHD16VOP20qVLw8/PT7mGiHIRTnAjIiIiIiIiolzrs88+g6Wl5ssbq1evVrAbIiIiIlJaVlYW1qxZo3G7SqXCqFGjFOyIiIiIiIiIiPICZlBERESkj19++QXZ2dkat48ZMwZWVlYKdkSUe3CCGxERERERERHlWt7e3ujcubPG7aGhofjzzz+Va4iIiIiIFHXo0CE8ePBA4/ZevXrBw8NDwY6IiIiIiIiIKC9gBkVERES6evr0Kfbu3atxe4UKFdChQwcFOyLKXTjBjYiIiIiIiIhytfHjx8Pe3l7j9mXLlmldHYuIiIiIcqesrCz89NNPGre7uLhg9OjRCnZERERERERERHkJMygiIiLSxcqVK6FWqzVunzZtmtYnxBLld/x0EBEREREREVGuVqJECYwYMULj9uvXr+PgwYMKdkRERERESti1axdCQ0M1bh87diwKFiyoYEdERERERERElJcwgyIiIiJRERER2LFjh8btbdq0QYMGDRTsiCj34QQ3IiIiIiIiIsr1PvroI5QsWVLj9kWLFmldJYuIiIiIcpe0tDQsXbpU4/YKFSqgX79+CnZERERERERERHkRMygiIiIS8eOPPyIjIyPHbXZ2dpg6darCHRHlPpzgRkRERERERES5no2NDb744guN2x88eIDt27cr2BERERERyWnjxo148uSJxu1fffUVrKysFOyIiIiIiIiIiPIiZlBEREQkJTg4GIcPH9a4/eOPP4aHh4eCHRHlTpzgRkRERERERER5QrNmzdCsWTON21esWIGkpCTlGiIiIiIiWSQkJGD16tUat3fs2BF169ZVsCMiIiIiIiIiysuYQREREZE2CxYs0LjN09MTH3/8sYLdEOVe1qZugIiIiIiIiIjIWL788ktUqVJF4/bIyEj4+Pgo2BERERERGdvDhw8xYMAAjdt79eqlYDdERERERERElB8wgyIiIqKcxMXFoU6dOqhTp06O2xs2bAhbW1uFuyLKnTjBjYiIiIiIiIjyDC8vL4wZM8bUbRARERGRjKpUqaL1hjIiIiIiIiIiImNjBkVEREQ5cXNz4zkCkZFYmroBIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLKnzjBjYiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiITIIT3IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIyCQ4wY2IiIiIiIiIiIiIQ8jWzgAAoT9JREFUiIiIiIiIiIiIiIiIiIiIiEyCE9yIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiMgkOMGNiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIhMwiI7Ozvb1E0Q5Ta3b99GTh8dCwsL+Pj4mKAjIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIi5XGOBRmKT3AjIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiKT4AQ3IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIyCU5wIyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIik+AENyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiMglOcCMiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIpPgBDciIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIjIJTnAjIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiKT4AQ3IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIyCU5wIyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIik+AENyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiMglOcCMiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIpPgBDciIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIjIJTnAjIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiKT4AQ3IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIyCU5wIyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIik+AENyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiMglOcCMiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIpPgBDciIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIjIJTnAjIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiKT4AQ3IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIyCU5wIyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIik+AENyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiMglOcCMiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIpPgBDciIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIjIJTnAjIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiKT4AQ3IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIyCU5wIyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIik+AENyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiMglOcCMiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIpPgBDciIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIjIJTnAjIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiKT4AQ3IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIyCU5wIyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIik+AENyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiMglOcCMiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIpPgBDciIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIjIJTnAjIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiKT4AQ3IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIyCU5wIyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIik+AENyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiMglOcCMiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIpPgBDciIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIjIJTnAjIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiKT4AQ3IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIyCU5wIyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIik+AENyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiMglOcCMiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIpOwNnUDRERERERERBUrVtS6vW7duti4caNC3ZCpLFiwAKtXr85xm0qlwsGDB+Hl5aVwV0RE8vD398e0adO01sydOxfdu3dXqCOSw8CBA3HhwgWtNXfu3FGoGyLtHj16hJYtW2qt6datG+bNm2fQODt27MCXX36pcfvmzZtRq1Ytg8YgIiIiIiIieoMZFAHMoIikKHVtkExr6dKlWLZsmdaaDRs2oF69egp1RKRdixYtEBUVpXG7h4cHjh07ZtAY4eHh6NSpEzIzM3PcPn78eIwcOdKgMYhIHJ/gRkREREREREQmd//+faxbt07j9n79+jFYJCIiIsoDunfvjrJly2rcPmfOHGRlZSnYERERERERERHlZcygiIiISJOyZcuiR48eGrf//PPPePr0qYIdEeVvfIIbEREREREREZncN998A7VaneM2JycnfPLJJwp3RERERERysLKywoQJEzB69Ogct4eEhGDbtm3o27evwp0RERERERERUV6UmzOosLAwXLt2DQ8ePMDDhw8RGRmJuLg4pKSkICUlBampqbCzs4ODgwPs7e3h5uaGkiVLwsvLC6VLl0aNGjVQqlQpU78NIiIiszZ69Gjs2bMHqamp/9mWnJyM+fPnY+HChSbojCj/4QQ3IiIi0ovII8tzUqRIEZw4cQJWVlYydKW7yMhItG7dGtnZ2Tq/du7cuejevbtR+ggMDMStW7ck68aMGWOU8ZRy8eJFXLx40ej7tba2ho2NDWxsbODs7IzChQujaNGi8PLygo2NjdHHM3cVK1bU63Vff/01+vfvb+Ru9Dd16lTs2rVL59cZ43HzRGRagYGBOHnypMbtw4cPh5ubm8Hj+Pv7Y9q0aZJ1GzZsQL169QwezxgGDhyICxcuaK3hcZCIiIhym9atW+O9997D1atXc9y+aNEitG/fHq6uror2RUREROaBGRQzKBHMoJTBDIrXXolyO6UyKGNJSkpCYGAgjh49iqCgIMTExEi+Jjk5GcnJyQBen38EBwf/Y3uRIkVQt25dtGrVCi1atICdnZ0svRMREeVWxYoVw6BBg7Bq1aoctx84cAB9+vQxm/tIiPIyTnAjIiIiRUVHR+PUqVNo2rSpqVsBAOzevVuvYNHYAgMDhUKV3BYunjt3Tq8QWl9WVlbw8vJC5cqVUadOHdSvXx9lypRRbPzcJiAgwGzCxeTkZBw+fNjUbRCRCaSlpWHu3LkatxctWhQffvihgh0RERERkRImTZqEAQMG5LgtPj4eixYtwv/+9z9lmyIiIqJcjRlUzphBGQczKN0wgyIic5CbMqgrV65g06ZNOHr0KFJSUoy67+joaOzfvx/79++Hk5MT2rRpg0GDBqFSpUpGHYeIiCg3+/jjj7Ft2za8fPkyx+1z5sxBQECA2SyqQ5RXWZq6ASIiIsp/AgICTN3CW+bUCxkuMzMTEREROHDgAGbOnIl27dqhS5cuWL16NeLj403dntkJDg5GWFiYqdsAABw5cuTtqnJElL+sXr0ajx490rh99OjRXEmSiIiIKA+qU6cOGjdurHH79u3bcfv2bQU7IiIiorzAnHIfc+qFDMcMSjfMoIjIHOSGDOrixYsYMmQI+vTpg3379hl9ctu/JSYmwt/fH35+fvjkk09w48YNWccjIiLKLVxcXDBs2DCN20NDQ7F161YFOyLKnzjBjYiIiBR39OhRvHr1ytRtICgoCJGRkaZug2R2584dLFiwAM2bN8f8+fORkJBg6pbMirkE7CKrxxJR3hMXF4c1a9Zo3F60aFF069ZNwY6IKC+aOnUqKlasqPV/2m5yICIi+YwcOVLjtszMTCxcuFDBboiIiCgvYAZFSmIGpR0zKCIyJXPPoF68eIHx48djwIABOHPmjEl6OHbsGD744AN89dVXZnH+lF/4+/tLZhb+/v6mbpOIKF/q168fXFxcNG5fsWIFF88gkhknuBEREZHi0tLScPDgQVO3wTAjn0lOTsaaNWvQrl077Nu3z9TtmI09e/YgKyvLpD08fvwY58+fN2kPRGQaq1atQlJSksbtQ4YMgY2NjYIdEREREZGSateujRo1amjc/ueff+Lq1avKNURERES5HjMoMgVmUDljBkVEpmTOGVRAQAA6dOiAAwcOmGT8d2VnZ2P79u1o3749jh49aup2iIiITMrJyQn9+vXTuP3FixfYtGmTgh0R5T+c4EZEREQmYepgLzU1FYcOHTJpD2QaMTExmDhxImbMmIH09HRTt2NyT58+xblz50zaw+7du5GdnW3SHohIec+fP8fmzZs1bi9QoAB69+6tYEdEREREZAoff/yx1u2LFi1SphEiIiLKM5hBkakwg/onZlBEZCrmmkGp1WrMnDkTU6ZMwcuXLxUfX5vo6GiMGjUKS5Ys4XGTiIjytUGDBsHW1lbj9l9//RWJiYkKdkSUv3CCGxEREZnE5cuX8fDhQ5ON/8cff/APjXxu69atGDNmDANGmD7sDwgIMOn4RGQaP/30E1JTUzVu79evHxwdHRXsiIiIiIhMoUWLFihfvrzG7WfPnuUTF4iIiEgnzKDI1JhB/Y0ZFBGZgjlmUPHx8Rg6dKjWiXdSVCoVypUrhzZt2qBfv34YNmwYxowZg2HDhqFv375o1aoVypYtC5VKpdf+s7OzsXz5cowePVrrz4+IiCgvK1SoELp3765xe3x8PNauXatgR0T5i7WpGyAi5aRnZJi6BSLF2FjzKy43CAgIwNixY002NtGff/6JiRMnYsmSJbCwsDB1OyYTGBiIpKQkk0wkuXLlCiIiIhQfl4hMKyoqCjt27NC43d7eHoMGDVKwIyIiIiIyFQsLCwwbNgxTpkzRWLNo0SJs2bJFwa6ISFfpabyBn/IHG1sbU7dAgphBkakxg3qNGRQRKc0cM6iXL19iyJAhCAkJ0fm1xYoVQ6dOndCoUSPUrl0bNjbS56NpaWm4ePEiTp48iX379uHFixc6jRkYGIiRI0fi559/1voEGyIiorzqo48+wvbt25GZmZnj9nXr1mHAgAFwc3NTuDOivI93/xPlE+kZGWjw3RJTt0GkmDOfj+UkNzNgaWmJrKwsjdsDAgIwZswYxUOdZ8+e4cyZMxq3S/VNxnf06FF4enoK16enpyM+Ph7x8fF4+vQpLl26hKCgIFy7dg1qtVqnsY8cOYKff/4ZI0eO1LXtXEXb73VycjIOHz6sdfUZuUit3MnPI1HetGrVKq3H644dO6JgwYIKdkREpLzu3bub5PyLlLVx40ZTt0CUK3Ts2BHz589HbGxsjtsvX76Ms2fPon79+gp3RkQi0tPSUadCC1O3QaSIi6HHOMnNTDCDIlHMoOTHDIqIzIm5ZVAJCQl6TW7z9fXFp59+iubNm8PKykqn19ra2qJRo0Zo1KgRJk2ahMDAQKxYsQKhoaHC+zh79iw+/fRTrFixgpPc8glPT0/cuXPH1G2QzMaMGYMxY8aYug0is+fl5YVmzZrh6NGjOW5PTEzE+vXrMW7cOGUbI8oHLE3dABEREeVdvr6+Wlfji4qKwsWLFxXs6LXdu3drDSvef/99BbshfdjY2KBo0aKoUKECmjRpgvHjx+O3337DkSNHMHDgQNjb2+u0v6VLl+b5C3X16tXTul0q5JNDWloaDh48qLWGn0eivCcuLk5yFevevXsr0wwRERERmQWVSgU/Pz+tNevWrVOkFyIiIsodmEGRXJhB6Y4ZFBGZC3PLoDIyMjBq1CjcvHlT+DVubm6YP38+fv/9d7Rq1UrnyW3/plKp0L59ewQEBGDWrFlwdnYWfu2pU6cwdepUg8YnIiLKrXr16qV1+9atW5GWlqZQN0T5Bye4ERERkWzs7e3Rrl07rTVSFxflIDWm1A1VZL7c3d3x5ZdfYv/+/ahSpYrw6zIyMjBnzhwZOzO9rl27al2p9uLFi4iKilKwo9erpiYkJGjcXrJkSdSsWVPBjohICdu2bUNqaqrG7T4+PqhWrZqCHRERERGROZAKi0+cOIH79+8r1A0RERGZO2ZQpDRmUJoxgyIic2FuGdTcuXNx4cIF4fr3338fu3fvhp+fn9GfQmtlZYXevXtj165dqF69uvDrDhw4gF9++cWovRAREeUGTZo0QYkSJTRuj4uLw549exTsiCh/4AQ3IiIiklW3bt20bj906BBSUlIU6gYIDg5GWFiYxu0ODg5o06aNYv2QPDw8PLBlyxZ06tRJ+DUXLlxAUFCQjF2Zlru7O+rWratxe3Z2Nnbv3q1gR9IrdjLoJ8p71Go1fvvtN601Ujc2ExEREVHeVKZMGcm/Wzds2KBgR0RERGTumEGRKTCD+i9mUERkDswtgwoICMCmTZuE67t37441a9agWLFiMnYFeHl5YdOmTWjdurXwa3788UecPXtWxq6IiIjMj6WlJXr06KG1Zv369Qp1Q5R/cIIbERERyap27drw9PTUuD0pKQl//PGHYv1IhRnt2rWDvb29Qt2QnGxsbDBv3jzUqlVL+DXr1q2TryEzIBX2KxkuRkdH4/Tp0xq3W1hYoGvXror1Q0TKOHDgAJ4/f65xu729Pbp06aJgR0RERERkTnr27Kl1e0BAAF6+fKlQN0RERGTumEGRqTCD+i9mUERkauaUQT179kynp3cOHDgQc+fOhZWVlYxd/c3GxgaLFy9G586dheozMzMxffp0JCUlydwZERGReenRowcsLTVPt7l79y5OnTqlYEdEeR8nuBEREZGsLCwsJFfACwgIUKSX9PR0HDhwQGuNVPhCuYtKpcKSJUvg5uYmVH/ixAkkJibK3JXptGnTBg4ODhq3R0RE4PLly4r0smfPHmRmZmrcXqdOHa03JhBR7iS1elWbNm3g7OysUDdEREREZG7atm2r9XwwOTkZO3bsULAjIiIiMmfMoMiUmEH9EzMoIjI1c8qgZs6ciVevXgnVtmvXDl988YXMHf2XlZUV5s6di3r16gnVP378GAsXLpS5KyIiIvPi7u6OBg0aaK3ZsGGDQt0Q5Q+c4EZERESykwoXz549i2fPnsnex/HjxxEfH69xu4eHB+rUqSN7H6SswoULY8iQIUK16enp+Ouvv2TuyHQcHR3RunVrrTVKhf1S40gdN4go97l9+zZu3ryptaZdu3YKdUNERERE5sjW1hbNmjXTWvP7778r0wwRERHlCsygyJSYQf2NGRQRmZI5ZVCBgYE4evSoUG3lypXx3XffwcLCQuaucqZSqbBs2TLhSb+//fYbrl+/LnNXRERE5kXqHOLkyZOKXHcgyi84wY2IiIhk5+XlhVq1amncnpWVhd27d8vex65du7Ru79q1q8kuHJK8+vfvDxcXF6HaS5cuydyNaUmtEHvw4EGkp6fL2sPNmzcRGhqqcbu9vT3atm0raw9EpDyp73oHBwc0bNhQoW6IiIiIyFxJ/T0YHh6O4OBghbohIiIic8cMikyNGdTfmEERkamYSwaVlZWFRYsWCdXa2tri+++/h62trbxNSXBxccH8+fNhaSl9K3FWVhYWL16sQFdERETmo2XLlrCystK4PSsrC3v37lWwI6K8zdrUDRAREVH+0K1bN62hTUBAAIYPHy7b+DExMTh58qTWGq7Wl3c5OTmhadOmQn9MXrt2TYGOTKdevXooUaIEnjx5kuP2hIQEBAYGokOHDrL1IBX0t27dGk5OTrKNL5esrCw8ffoUkZGRePLkCZKSkpCamorMzEw4ODjA3t4eRYoUgZeXFzw8PGBjY2PqlklParUajx8/RmRkJKKjo5GcnIyUlBRkZ2fDwcEBDg4OKF68OLy8vODu7i4UCOV1WVlZ2Ldvn9aaZs2amTzEI9JVamoqIiMjERkZiZiYGKSkpCA1NRXW1tawt7eHo6MjPDw84OXlhaJFi5q6XVmkpqYiPDwcERERSExMRFJSEjIyMuDo6AgXFxeULl0aZcuWhYODg6lbJaJ8Jjo6Go8ePcLjx4+RmJiIlJQUpKenw9bWFg4ODnBzc4OXlxdKliwJe3t7U7dL72jcuDEcHByQnJyssWbPnj2oVq2agl0RERGROWMGRabEDOpvzKDkwwwq/2AGpTtzyqAOHjyIu3fvCtV+9tlnKFeunMwdialduzYGDhyI9evXS9aePHkSV69exXvvvSd/Y3rIzMzEw4cPERYWhvj4eCQlJSEtLQ0ODg5wcnKCp6cnypYti4IFC5q6VSLKZ169eoXIyEg8evQIL1++fJsrq1Qq2Nvbw8XFBZ6enihZsiRcXV1N3S69o2DBgqhduzbOnz+vsWb37t0YNmyYgl0R5V2c4EZERESKaN++PebMmYPU1NQct4eFheH69euoWrWqLOPv3bsXGRkZGrfXrFkTpUqVkmVsMg/16tUTChfv37+vQDemY2lpia5du2LlypUaa3bv3i1buKhWq7F//36tNVIrfJqTsLAwHD58GJcuXcKVK1eQlJQk9DqVSgVfX1/UqlULLVq0QK1atcx+9V61Wo2goCCcO3cOoaGhuH//PuLj45GYmAgLCws4OjrCyckJXl5eKFeuHCpVqoQmTZqgcOHCpm7dYGq1GmfOnMHp06dx+fJl3Lp1S+t3yrucnJxQo0YN1KtXD+3atYOXl5fM3Zqns2fP4vnz51pr2rRpo1A3pAS1Wo2LFy8iKCgId+/eRVhYGF6+fInExESo1WrY2dnB2dkZ7u7uKF26NKpXr466deuibNmypm5dK7VajdOnT+PkyZMICgpCaGgosrKyhF7r6uqKWrVqoW7dumjbti1KlCghc7fyCQ4OxtGjR3Hs2DHcu3dP8mdgYWGBKlWqoEmTJujcuTPKlCmjUKckh+TkZJw5cwbXrl3D3bt3cf/+fbx69QpJSUnIzMyEi4sLChQogFKlSqF69eqoXbs2ateuLcu5zu3btxEUFISQkBCEhoYiNjb2bS+2trZwdHSEp6cnvL29UadOHTRq1ChPnJtQzu7du4djx469PTd/+fKl0OusrKxQsWJF1KpVC61atULdunXN+uawlJQUnD9/HufPn8e9e/cQERGBhIQEJCUlwcrKCo6OjnB2dkbJkiVRrlw5VK1aFY0aNRJ+ooQ5sLOzQ+PGjXH48GGNNfv378fUqVNhbc2Yi4iIiJhBkekxg3qNGZRxMYNiBiWFGdRr5pRBrVixQqiuZMmSGDhwoMzd6Gb06NHYvXs34uPjJWuXL1+O1atXy9+UoEePHiEwMBBHjx7F1atXhZ4WWrJkSTRu3Bjt2rVD3bp1FeiS5JKZmYkrV668vV4aFhaGuLg4JCYmIj09HU5OTnBxcUHx4sVRvXp1vPfee2jUqBHs7OyM3svTp09x5swZ3Lp1C7du3cKzZ8/w6tUrJCYmwtLSEg4ODihRogRKlSqFmjVromHDhvD29jZ6H2QeXrx4gcDAQFy8eBFXrlxBVFSU8Gu9vLxQu3ZtNGnSBM2bNzfrRfqysrJw7do1nD59GqGhoQgPD0dMTAySkpKQlZUFR0fHt4vCent7w8fHB40bN4aHh4epW9dJ27ZttU5wCw0Nxe3bt+Hj46NgV0R5E5M/IiIiUoSTkxNatWqldeWsgIAA2cLFgIAArdtzU5hB+qldu7ZQXWJiIhISEnLVzX+68vPz0xounjp1Ci9evJAlFDpx4gRiY2M1bi9evDjef/99o49rTOnp6QgICMCWLVsQEhKi1z7UajWuXr2Kq1ev4tdff4W7uzt69OiBgQMHokCBAkbu2DBhYWHYtGkTdu/erTU8TU9PR1xcHCIjI3HmzBkAr8Ps6tWro0+fPujUqVOuu/k0LCwM69evx+HDh4XCnJwkJibi5MmTOHnyJBYsWICaNWvio48+QsuWLc0+UDam3bt3a91ua2uLpk2bKtQNaTJw4EBcuHBBa82dO3e0br979y7WrFmDwMBAJCQkaKxLSkpCUlISnj59isuXL8Pf3x8AULFiRXzwwQfo1auXLMGSvp48eYI1a9Zg7969iIuL02sf8fHxOHr0KI4ePYp58+ahTp06GDRoEFq1aqXY8WDq1KmSq1gfPXoUnp6eOW4LDAzE6tWrcfXqVZ3Gzc7OxvXr13H9+nWsWLECDRo0wOjRo1GzZk2d9iOlYsWKer+2ZcuWRulB28/v3/z9/TFt2jStNXPnzkX37t0N7svQf3sAOH/+PNavX49Tp04hLS1NY11MTAxiYmIQHh6O48ePAwA8PT3Rs2dPDBgwwOBV0mNjY7F582bs27dP642BycnJSE5ORnR0NK5cuYKdO3fC2toaTZo0wYgRIxRbYdgYx1ZNRP5dTc3DwwPHjh2Tbf9JSUnYsWMH/P399f45ZmZmIiQkBCEhIdi4cSOKFi2K3r17Y9CgQWb1d2FwcDA2btyIw4cPa/wMqtVqpKamIiYmBhEREfjrr78AANbW1qhbty4GDBiAFi1a5Irz0Hbt2mmd4BYbG4uTJ0+iefPmCnZFRERE5ooZFJkaM6i/MYMyDDOonDGDyhkzqNfMJYO6ePEi7t27J1Q7YcIEs3vSoouLC0aOHIl58+ZJ1p48eRJRUVEGT04w9Bp5SEgIVq1ahcOHDwsvRvjGw4cP8dtvv+G3335D+fLlMWzYMHTt2tWonx2Ra8OaTJs2TfJnI0KXjOHRo0eSWUm3bt2EfkekGCMfiYiIwNq1a3Ho0CGtx9H4+HjEx8fj4cOHb/89XFxc0KVLFwwePNjgycFvvrt3796NS5cuITs7W2NtWloa4uLiEBISgoMHDwIAqlWrhg8//BAdO3ZU5Ni9dOlSLFu2TGvNhg0bUK9ePZ33LfLvag50yfJ0lZWVhSNHjmDbtm04f/48MjMz9dpPZGQkIiMjsWvXLjg4OKBjx474+OOPzWrhlMePH2PLli3YuXOn1nPwN5/BqKiofxwTfXx80LNnT3zwwQdmdV+AJq1bt8bs2bO1fsZ3797NCW5ERmC+y5ASERFRnuPn56d1+759+6BWq40+7u3bt3Hr1i2N221tbdG+fXujj0vmpVixYsK10dHRMnZiemXKlNF6Q29GRobQSqP6kLoBt2vXrmb9tIRdu3ahTZs2+Oqrr/QOFnPy+PFjLF26FC1atMCyZcuEVpWT2/PnzzFt2jR07NgRmzdvFl4Z9F1ZWVm4cuUKpkyZgjZt2uDAgQMydGp84eHhGDNmDDp27Iht27bpHSzm5PLlyxg1ahT8/Pxw+fJlo+3XnKnVagQGBmqtqVGjBhwcHBTqiOQQFRWFUaNGoXPnzvD399c6uU2bO3fu4JtvvkHLli0lQ2klvHz5EjNmzEDr1q2xYcMGvSe3/Vt2djYuXLiA0aNHo0uXLjh16pRR9iuXqKgoDB06FKNGjdJ5ctu/ZWdn4/Tp0+jbty8mTpyoNfAg83Dz5k306tULgwYNwtGjR7VObtPk0aNHWLhwIdq3b6/3+UBiYiIWL16Mli1bYunSpXqtep+RkYFjx46hd+/eGD9+vFG/40lZaWlpWLFiBVq0aIG5c+fqPbktJ8+fP8fSpUvRvHlz/PLLL8KrpsslIiICI0eORM+ePbFnzx69PoMZGRk4c+YMPv30U3Tu3Blnz56VoVPjatCggeQNHbnl7wsiIiJSBjMoMiVmUH9jBqU/ZlC6YQb1X8ygcqZUBvX7778L1ZUsWRJt27aVuRv99O7dW2gSdnZ29tuFC00hJSUF33zzDXr06IGDBw/qPLnt3+7evYspU6agV69euH37tpG6JLnExMRg4sSJaN++PbZu3arXcTQhIQGbNm1Cx44d9f5uzM7Oxu+//4527drhq6++QlBQkNaJL5oEBwdj4sSJ6NGjB0JDQ3V+PZmPffv2oUOHDvjss89w5swZvSe3/VtycjJ27NiB9u3b44svvjB5tvXq1SvMmzcPbdq0wapVq/TOem/fvo3Zs2ejefPm+O233/T6/CipaNGiqFChgtaa3HI+SmTuzPevdiIiIspzGjRogKJFi2rcHh8fjxMnThh9XKkwo1WrVnB2djb6uGReHBwcYGtrK1SbkpIiczemJxX2S604q4+4uDjJz3jXrl2NPq4xPH78GEOGDMHUqVPx5MkT2cZJTEzE0qVL0bVrV1y5ckW2caQcOnQIHTp0gL+/v9EuIkVFRWH8+PEYM2aMyS+4aZKenv7253/kyBFZL6Ddvn0b/fr1w+zZs80iTJbT5cuXJcPpunXrKtQNyeG3335Dp06dEBgYaLTPzYsXL/D5559j9OjRSE5ONso+dXXkyBF06NABW7duleUGuDdCQ0Px0UcfYcqUKXpPDJTTiRMn0KlTJ5w+fdro+963bx/8/PwQFBRk9H2T4TIzM7Fw4UL06tUL165dM8o+nz9/jvHjx+Orr77SadJQcHAw/Pz8sGLFCqMdEw4cOIAuXbpovRGVzNOZM2fQuXNnLF68WNbzysTERHz//ff44IMPEBYWJts42mzatAmdO3d++zREY7h79y6GDBmCr7/+Wq/JckpxdXWVDItPnTpl9qE3ERERKYcZFJkSM6h/YgalG2ZQhmMG9U/MoP5JiQwqMTERhw4dEqodMGCA2U62dXBwQI8ePYRqjfkZ1sXDhw/h5+eHDRs2GDyx7d+Cg4PRs2dPbN682aj7JeM5cOAAOnTogH379hnl3z8tLQ1Lly7FgAEDEBMTI/y6Fy9e4KOPPsL06dMRFRVlcB/A68UGP/jgA1nOk0heDx48wJAhQzBx4kS9FmcUlZmZiZ07d6JDhw44evSobONoc+HCBXTo0AFr1641Wn4eGxuLWbNmYdCgQXj8+LFR9ikXqXOKp0+fcqIqkRGY55kyERER5UlWVlbo0qWL1hqpIFBXGRkZ2Ldvn9YaqZCF8o4CBQoI1aWmpsrciel16NABNjY2Grffvn3b6KuTSa2QW716dXh7ext1TGO4ePEiunfvjjNnzig2Znh4OAYOHIjt27crNibwepWxefPm4bPPPsOrV69kGePIkSPo27ev2V2Yevr0Kfr376/o6qXZ2dnYtGkTBg0alKdX7f3rr78ka+rVq6dAJ2RsarUa06dPx6xZs2SbhPbHH3+gX79+it6UkJWVhR9++AFjxozBixcvFBs3ICAAPXv2lDX40JW/vz8+/fRTWScZPnv2DIMHDxYO/0kZKSkpGDVqFFauXCnL06u2b9+OkSNHCk2u2bp1K/r164fIyEij9/Hs2TMMHDjQaBP4SF5ZWVlYuHAhhg4digcPHig27q1bt9CrVy8cO3ZMsTHT09MxYcIE2W5Ey87OxrZt2zB48GC8fPnS6Ps3FqmwODY2FtevX1eoGyIiIjJ3zKDI1JhB/Y0ZlDhmUMbFDOpvzKD+pkQGderUKaEJzCqVCt26dZO9H0P06tVLqO7x48e4ceOGzN38040bN9CnTx9ERETINkZ6ejpmzpyJuXPnyjYG6Wf58uUYP368LJnhtWvX0Lt3b6Ec4urVq+jSpYssC0OmpaVh6tSpnGSZixw5cgR+fn6KnsvFxMRg1KhRWLZsmaITjdetW4fBgwfj+fPnsuz/woULZv8kTZFzCpFzEyLSjhPciIiISFFSF+tOnDiBuLg4o4138uRJrTcmFylSBA0bNjTaeGTeRENDa2trmTsxvQIFCqB58+Zaa4wd9kvtzxxXzjx48CCGDBli1OOSKLVaja+++goLFy5UZLzMzExMnz4da9eulX2s8PBw9O7d22wCxuDgYHTv3h3BwcEmGf/KlSvo378/nj17ZpLx5Xby5Emt221tbVGtWjWFuiFjSU9Px4gRI/D777/LPtatW7cwYsQIRW7+ycjIwLhx47Bq1SrZx8pJREQEevXqZbLj0bsCAwPxxRdfyDK56d/UajUmTJiA3bt3yz4WSUtNTcWQIUOM+sSonJw8eRJfffWV1pr169djxowZsj5F8dWrVxg5cqQsE+jIeFJSUjBy5EisXLnSJCtDJyYmYvTo0ZI3LxtDSkoKPvnkE+zfv1/2sS5fvowBAwaY5RNEAYbFREREpDtmUGRKzKD+xgxKDDMoeTCD+idmUMpkUFJ9vNGwYUO4uLjI3I1hypYtiwoVKgjVir5vY4iMjMSwYcN0esqWIdatW4evv/5akbFI2rfffoslS5bIOkZkZCRGjhyJxMREjTWXLl3C0KFDZf09zM7OxuzZsxEYGCjbGGQcS5cuxZgxY2RdKFST7OxsLF26FLNmzVJkvMWLF2Pu3LnIzMyUdZzo6Gj0798fN2/elHUcfdWpUwcWFhZaa5hZEBmOE9yIiIhIUeXKlYOvr6/G7Wq12qg3cUmFGZ07d4aVlZXRxiPzlZmZKbwaoJ2dnczdmAepsH/fvn1Gu6n97t27Wi9AqFQqdOzY0ShjGcvRo0cxefJkWW+oFrFy5UosXbpU9nFmzZoFf39/2cd54/nz5xgxYoTWC8RKuHr1KoYMGaJYGKLJgwcPMGjQIMTGxpq0D2N79uwZ7ty5o7Xmvffe07qaL5mfzMxMTJw4UZaVCTW5evUqvv32W1nHyMrKwpQpU3D48GFZx5GSkJCAYcOGISQkxGQ93Lp1C5MnT0ZWVpZiY2ZmZuKLL77AuXPnFBuT/isrKwsTJkzAlStXFBlv9+7dWLduXY7bNm/eLPvn/o3Y2FhMnDhR9mCO9JOSkoIRI0bgxIkTJu0jMzMTn3/+OY4cOSLrGOPHj8epU6dkG+PfQkNDMW7cOEUmNOtKJCxW8kYqIiIiMn/MoMhUmEH9FzMo7ZhByYsZ1D8xg5I/gxK9PtG2bVuZOzEO0T6Vui6TmJiIESNGKD4heNu2bVixYoWiY9J/rVmzBuvXr1dkrHv37mHy5Mk5bgsODsawYcOQlJQkex9ZWVmYOnUqnj59KvtYpJ/vv/8ey5YtM3Ub2Lx5s+xPnFy1apWix8LExER88sknZjk539XVFRUrVtRac/nyZZOfgxLldnl/WSAiIiIyO926ddMaMuzatQsDBgwweJyXL19KPnVAKlyhvOPly5fCK/07OzvL3I15aNy4MQoXLqxxhdkXL17g1KlTaNasmcFjSQX9LVq0gKurq8HjGMutW7cwfvx4nYJFS0tLvP/++2jatCl8fX1RqlQpuLi4wMrKCklJSYiKisKdO3dw6tQpHD9+XKdVnJYtWwZPT0/Zjllr167F1q1bdX6dm5vb2/fq7OwMKysrJCYm4tGjR7h9+zaioqK0vj40NBRffPEFFi9erG/rBrlz5w6GDh2q00VoS0tLVKtWDfXr10eVKlVQsmRJFCtWDPb29rC0tERycjKePn2KsLAwBAUF4Y8//hC+8BYREYFx48Zh7dq1eebGF5EJUDVr1lSgEzKm7777Tujmfi8vL5QrVw6enp5wdHSEpaUlYmJiEBsbi5CQEMljxL9t27YNrVq1QpMmTfRtXauFCxfq/GQeV1dXtGjRAg0aNED58uVRokQJODo6Qq1WIyEhAeHh4QgODsbx48d1mjD08uVLDB8+HLt27UKRIkV0fSsGUavVmDRpktbvKWtrazRu3BiNGzdG5cqVUapUKTg5OQF4HTo8ePAAISEh+Ouvv3Dq1Cnhm5XUajXGjBmDgIAAeHh4GOX9kG4WL16Mo0ePaq1RqVTw8fFBmTJlUKRIEdjb2+PVq1eIiYlBZGQkrl+/rtPkyEWLFqFt27YoUaLE2/8WFBQkNLnN3d0dFStWfHucAV6fw7548QKXL1/W6alU165dw9q1azFs2DDh15D8MjIy8Omnn+L8+fM6va5EiRJo0qQJqlatigoVKqB48eJwcXGBjY0N0tLSEB8fjwcPHuDq1as4ceKE8DE6MzMTU6ZMQalSpSRDTH3MnTtXr6cnFitWDJUqVYKXlxecnZ2RnZ399nh869YtREdHa3396dOn8eOPP6Jfv376ti4LV1dXeHt74969exprgoOD8fLlSxQoUEDBzoiIiMicMYMiU2AG9V/MoDRjBiWGGRQzKCnmkkHdv39f+N+hQYMGMndjHPXr1xea/Hrt2jWkpKTA3t5e1n7mzp2LsLAwrTXVqlVDixYt8N5776FMmTIoUKAAVCoVkpKS8OTJE4SGhuL06dM4duyYTteNlyxZggoVKqBVq1aGvg3Sw6lTp/Ddd99J1pUtW/YfOV1aWhpiYmLw7NkzXL58WfhJuwBw7NgxHD58+B8TPWNjYzF27FjJ79cCBQrA19cXXl5eb38HY2NjERMTg5s3b+qUjb569Qpff/01Vq1aJfwaUsbSpUvxyy+/6PQaJycnNGrUCDVq1EClSpXg7u6OggULws7ODhkZGXj16hUiIyNx8+ZNnDlzBidPnkR6errQvtetW4fy5cvjgw8+0OftaHX48GH8+OOPOr/OyckJvr6+/zkeP378GKGhobh//77W1z979gxjx47Fli1b9G1dNjVr1sTt27c1bler1Th//jxatmypYFdEeQsnuBEREZHiOnbsiPnz52u8aH/jxg3cu3cP5cqVM2ic/fv3a/1jz9fXFxUqVDBoDMo9tP1x+S4rKysUK1ZM5m7Mg7W1NTp16qTxqRnA61DQ0HAxMzMTe/bs0Vrj5+dn0BjGlJCQgDFjxiAtLU2o3tLSEh988AGGDx8OLy+vHGtcXV3h6uoKX19fdO/eHa9evcLmzZuxcuVK4ZDxf//7HypVqgQfHx/h9yIiODgYCxYsEK63sbFBp06d0Lt3b1SrVg2WlpofDB4eHo5du3Zh+/btiI+Pz7Hm0KFD+OOPP3Rt22BxcXH49NNPhYNFFxcXDBgwAH369NF6jHBxcYGLiwsqVKiA9u3b44svvkBgYCCWLl2K0NBQyXHOnz+PxYsXY8KECcLvxZxdvXpVskaOm8NJPseOHdP6vVGxYkX06tULrVu3lvw+vXPnDvbu3YsNGzYIH3Pnz5+PBg0awNrauJe0jh49itWrVwvXFy5cGGPGjIGfn1+Oq25bW1vD3t4exYoVQ/369TFixAjcuXMHS5cuFT7mRUdHY9y4cVi/fr3R3682K1as0DiRwNraGn379sXHH3+s8d+3YMGCKFiwIGrUqIH+/fvj2bNnWL16NbZs2SI00S0hIQGff/45Nm7cqPU7JieaVuudOnWq5I1OR48ehaenp07j5TVXrlzR+jmoX78+evXqhWbNmsHBwUFjXUxMDA4fPozly5drvIntXSkpKZg3b97bm43e/O5r+nuxWLFi6Nu3Lzp16qTx3At4HSBduHABv/zyC86cOSPZBwD8/PPP6NmzZ66ZKNOmTRuULFnSJGPHxMRg06ZNso8zd+5c4X8/AGjdujUGDRqEunXraqxxcHCAg4MD3N3dUb9+fXzyyScIDw/HypUrsWfPHsmbUpOTkzFmzBjs3r3bqDfvHDlyBBs3bhSud3R0RI8ePdCjRw/JvxFCQkKwY8cOBAQEaPz7Y926dahatapOPSuhYsWKWie4ZWVl4fr162jUqJGCXREREZE5YwZFpsAM6r+YQeWMGZR2zKCYQenCXDKokJAQoTpPT08UL15c5m6Mo2rVqrC1tZU8VmVmZiI0NBTVq1eXrZezZ89qPc43adIE48ePR+XKlXPcXqBAARQoUAA+Pj7o0qULkpOTsXPnTixbtgwvX76UHD87OxtffvklqlevrvOChJqu9fn7+2PatGlaXzt37lx0795dp/HymoSEBCxcuFDj9dqyZcuib9++aN++vdZ/m5SUFJw+fRorVqzQuhDGu+bPn4+mTZvCzs4OWVlZmDBhAp48eZJjrb29PXr06IGuXbuiSpUqWr+7QkJCsG3bNmzfvl1oocATJ07g3LlzeP/994X6NrXKlSvjs88+M8nYWVlZWLNmjexP2Dt06BCWL18uXO/r64uhQ4eiTZs2Gp8oamVlBVtbWxQuXBg1atTAgAEDEB8fjw0bNmDt2rVC53MzZ85ElSpVjHou9+jRI0yfPl14IQ9LS0u0bt0affv2Re3ataFSqTTWPn78GHv37sVvv/2mcZL41atXFXt6oy5Ezi2uXbvGCW5EBuAENyIiIlJcwYIF0bRpUwQGBmqs2bVrl8bHvosKCAjQut2cwgySn+iK/8WKFVP0JnJT69atm9Zw8c0KZi4uLnqPcfr0aa1PDChYsKBsT+PRx9y5cxEZGSlU6+HhgYULF+p80d7Z2RkjRoyAn58fxo0bh8uXL0u+JjU1FZMnT8auXbuM9juakpKCyZMnCz9Zp2HDhpgxYwZKlSolVF+2bFlMnDgRw4YNww8//IBt27blWDdz5kzhno1l0qRJePTokVBtr169MHHiRL1WeLW0tESbNm3QvHlz/Pzzz1i+fLnkxepff/0V7dq10xjE5CY3btyQrOGNPrmLpsCtePHimD59Otq0aQMLCwuhfVWsWBEVK1ZE79698eWXX+LcuXOSr7l37x4OHz6Mjh076tS3NvHx8fjiiy+EL863b98ec+bMefvEMlEVK1bEsmXLEBgYiGnTpgmtEBoUFIQ1a9Zg+PDhOo1lCE1BsZeXF5YsWaLzsalYsWL48ssv0a1bN4wdO1bo2BsUFIQNGzZg8ODBOo1FhpkzZw4yMzP/89/Lli2LWbNmoU6dOkL7KVSoEPr164fOnTtjzpw5kn+XAa8DwbCwMHh7e2P27Nk5njva2tpi9OjRGDx4sMYQ8F0qlQoNGzZEw4YNERAQgBkzZkiu0pqQkICNGzdi9OjRkvs3By1atECLFi0UHzclJQUDBw4Uqn33yXy62rdvn/AkugoVKmDOnDl630xTtmxZfPfdd+jZsycmTpwouer2gwcPsHjxYkydOlWv8f4tOjoaX331lXB9p06dMHXqVOGbaipXrowZM2Zg5MiRmDNnTo5PYs3MzMQ333wj3INSKlasiP3792ut4QQ3IiIiehczKDIFZlA5Ywb1X8ygNGMG5arzOMygzCODEp3gpsTT5IzFxsYGVatWRVBQkGRtSEiIrBPcNGUWDg4OmDVrFjp37qzT/hwcHDBo0CB06tQJkyZNEnoSYFxcHGbMmIEVK1boNBYZ5qeffspxArOLiws+//xz9OjRQ2ihRHt7e7Rq1QrNmzfHxo0bMX/+fMljZVRUFHbt2oW+ffti8+bNOHv2bI513bp1w+TJk1GoUCGh91S5cmXMnDkT3bt3x8SJE4XOCZYvX55rJrj5+PgYfbK8qFmzZglNbnN2dtb7icoRERGYNm2aUKbs6uqK6dOno0uXLsLZ+b9fP3bsWPTo0QOTJ0/GpUuXtNanp6fjyy+/xPbt23VeQDQnWVlZmDJlChITE4XqfX19MXv2bPj6+grVu7u7Y8SIEfjwww+xcuVKrFq1KseMcvHixWb35FmRCW7Xr19XoBOivMvwoxgRERGRHrp166Z1+969e4VWq9EkPDwc165d07hdpVKhU6dOeu+fch9NF5z+rVKlSjJ3Yl6kLjClp6fjwIEDBo0hFfR37tzZbALdoKAgySe8vFG5cmXs3LnToAv2xYoVw8aNG9GhQweh+tDQUK1hsK5WrVqFiIgIodpPPvkEv/zyi3Cw+K4CBQpg1qxZWLhwYY43pGsLn+WwY8cOnDp1SrLO3t4ey5Ytw+zZs/UKFt+lUqkwevRoLF26VOtKVQCQkZGBGTNmGDSeOUhPT5dcMdTGxgalS5dWpiEyipyCpObNm2Pfvn1o27atXhfovby8sHr1ajRu3FiofsOGDTqPoc2CBQsQFxcnVDtq1CgsWrRI58lt72rVqhW2bduGokWLCtWvWLECUVFReo9nDL6+vti5c6dBNz34+vri999/F97H8uXLERsbq/d4pLucPt8dOnTArl27hCe3vcvZ2Rnz5s2T/NvvjS1btuDEiRM4fPjwf7Z5eHhg+/btGD58uNDktn/z8/PDokWLhM45t23bJnzjVX6UlZWFyZMnC4VzxYoVw48//qjXODExMZg9e7ZQbffu3fH7778b5UaaOnXqwN/fXyig3LBhg8YnR+rq+++/17ja/LusrKzwv//9Dz/88IPOK0YDr/9Nli5dimnTpuX4na30ebkIkRvRRG5oIyIiovyFGRQpjRlUzphB/RMzKM2YQbkaNCYzqJwplUGJPsUzty34WL58eaG6W7duydzJf7m6umLTpk06T257V8GCBfHLL78IPyXt6NGjwt/3ZBw5XS+tUKECAgIC0LNnT50n8VhZWWHw4MGYNWuWUJ65ZcsWPH/+HIsWLfrPNjs7O/z444+YN2+e8OS2d1WvXh1r164VygovXLiAu3fv6jxGfrJu3Tr89ttvknUqlQpLlixBgQIFdB7jzdMcRZ6m5uvriz179qBr1656Zefv8vDwwPr169GlSxfJ2uvXr2Pr1q0GjfeGv7+/0CRnAOjRowe2bt0qPLntXXZ2dhg3bhzWrl2b479LSkqK8CQ7pZQvX17y31X0aZFElDNOcCMiIiKTaNq0Kdzc3DRuf/bsGc6cOaP3/qXCjCZNmqBgwYJ6759ylytXrmgNm98l5+pi5koq7Bd56oYmr1690rpSrsj4Spo3b57Qaktly5bF+vXrjXIcsba2xoIFC4SfvrF8+XKhm1+lPH36FGvXrhWqnThxIsaNG2fwSk8dOnTA8uXLJcM1OcXGxuK7776TrLOxscEvv/yC1q1bG3X8Vq1a4YcffpCsCw4OxvHjx406ttLu3LkDtVqttaZcuXJmt+IW6cbPzw8rVqzQe6W7N2xsbLB8+XKhCQVXr17FgwcPDBrvjdDQUOzcuVOo9uOPP8bYsWONMm7ZsmWxYcMGoQAlJSVF7wkixlC6dGmsXbvW4JssgNeh89q1a4VuVElISOBqqCb2wQcf4Mcff4SdnZ3e+7CwsMA333yDGjVqSNYGBARg1qxZ//nvnp6e2LJli8GrfjZv3hwTJ06UrHv+/DlvVNBi/vz5+OOPPyTrHB0dsWrVKhQrVkyvcb799luhc97+/ftj7ty5ek181KRw4cJYv349PDw8tNZlZmZi+fLlBo9348YNjStRv8vCwgLz589H3759DR5z8ODBwhMITY2roRIREZE+mEGRkphBaccM6m/MoHLGDMp4mEH9k1IZ1P3794XqypUrJ3MnxuXt7S1UJzqR1VhsbW2xevVqvSZS/JulpSW++eYbtG3bVqh+3rx5Bo9J+vP19cXmzZslr9tK6dmzJ4YNGyZZd+fOHQwfPhyvXr36x3+3tbXFypUr0bFjR4P68PLywvLly4UmQIlcP86vAgMDMX/+fKHa//3vf2jQoIFe4+zYsQMXL16UrKtWrRo2bdqkdzaSE5VKhfnz56Nly5aStStXrkR6erpB4yUnJ+c4sTMnffr0wTfffGNwRlOvXj2sXbvWoCc7K8XJyUnyOPTy5Uuj3c9AlB9xghsRERGZhEqlkvxjX3QFu3/LysrC7t27tdb4+fnptW/KnXS5OVr06TF5idTqlVeuXNH7wvSBAweQlpamcXuFChXMZsXSU6dOCd0Y6eDggJ9++smoF1asrKzw/fffo0yZMpK1ycnJ2Lhxo8Fjrlq1CikpKZJ1PXr0wPDhww0e740mTZrgyy+/NNr+dLVq1SokJCRI1n377beoXbu2LD20bdsW/fr1k6z76aefZBlfKSKrUomu/kjmqXHjxpg7d67BNx68YWtri6+//looyMnpCU/6+Pnnn4VuKmnSpAkmTJhglDHfKFOmDH744Qeh93vw4EGTXAS3tbXFsmXL9FrJUBNXV1csX74ctra2krU7d+40yg01pLtatWph9uzZBq8sCbw+zxFZFfrVq1d49OjRP/7bm6DYWEHggAEDULJkSck6kQlc+dFvv/0mtJK7lZUVFi1apPekxNu3b2P//v2SdU2aNMEXX3yh1xhS3Nzc8MMPP0iu8n/kyBGEhYUZNNbSpUuFvovGjBlj0KrU/9azZ0+jnufLxd3dXXIi/bNnz8zy6XNERERkOsygSEnMoLRjBvUaM6icMYMyPmZQf1Mig8rOzsbz58+FakU+g+akbNmyQnXPnj2TuZN/+vrrr1GtWjWj7c/S0hLz5s0Ter+3b9/GyZMnjTY2iXN1dcXKlSsNXnDzjdGjR6NIkSKSdTk9ofDrr79G/fr1jdJHtWrVhK75MrPI2fXr1zFp0iShp3OPHDkSH3zwgV7jpKWlYdmyZZJ17u7uWLFiBRwcHPQaRxtLS0t8++23KFGihNa6Z8+e4ffffzdorC1btghdb2/YsKFwti/C19cXCxYsMNq9B3ISWZjvxo0bCnRClDeZ/1GAiIiI8iypgO/o0aN6PWb67NmzePr0qcbtrq6uaNasmc77pdwpICAAf/31l1Cth4cHKleuLHNH5qdQoUJo1KiR1hp9V9CUuknAnFbO/PXXX4XqJk+ejNKlSxt9fCcnJ+GJIhs3bkRqaqreY718+VLoBo7SpUvj66+/1nscTfr06SO8Ep4xPX/+HFu2bJGs+/jjj41683BOpk6dKrlS47Vr13D79m1Z+5CTyM3ehq6wR6ZTpEgR/PDDD0a/wFy7dm2h44Mxnq4UFRWFgwcPSta5uLhgzpw5slxMb9y4MXr37i1Zl5mZiTVr1hh9fCmjR4+W5SaA8uXLY/To0ZJ1KSkp2LZtm9HHJ+0cHBwwf/58o/7OV6pUSfJ8MycTJkww6u+gjY0NPvnkE8k6Q57kkFedOHEC33zzjVDtV199hSZNmug91pIlSyQnfJUqVQoLFy6UdRXuGjVqSP6+ZGdnY/v27XqPER4ejhMnTkjW1a5dG59++qne42gyfvx4o94QJBd3d3fJmnv37inQCREREeUmzKBICcygpDGDeo0Z1H8xg5IPM6jXlMigYmJiJJ8k90bRokVl7sa4RCb/AMpOcGvcuLHeE1S0cXBwwDfffCN0jBRZAIyM73//+59RP0N2dnYYNGiQzq9r0aKF0X8Hx44dKzlB6P79+3jy5IlRx83toqKi8MknnwhNqO/UqRPGjRun91hbtmyRPNapVCr89NNPwsdOfbi6uuL777+XrDMks8jIyMCmTZuEezF2RtO0aVMMHjzYqPuUAzMLInlxghsRERGZTNWqVbVeWE1JScGhQ4d03q/UBfOOHTsa/Ghsyh2Cg4N1CkZ69uwpYzfmTSrs37Nnj9BTBd714MEDXLlyReN2Kysr2QMcUU+ePBGaLOHj44O+ffvK1keNGjWEAteXL1/i2LFjeo/j7++P5ORkyboZM2bAzs5O73G0+eqrr2RZuUqbbdu2SYayRYoUkeXm4X+ztbUVusHe399f9l7kEhUVJVljrCfykPKmT59u1Kd6vat79+6SNVevXkVmZqZB4+zevVtoH6NGjZL1d3XSpElCP8sDBw4gPT1dtj7+zcPDA0OGDJFt/0OGDBG6wSA3Hwdzq0mTJsHLy8vo+9X1CQY1atTAhx9+aPQ+WrduDZVKpbUmMjISL168MPrYudWtW7cwbtw4oWPmRx99ZND5cmRkpNB57qRJk+Dk5KT3OKKGDh0qeYzes2eP8I1M/7Z582bJv7Osra0xa9Yso62C+i5LS0vMnj3b7FdEFfkefvz4sQKdEBERUW7CDIrkxgxKHDMoZlA5YQYlH2ZQrymRQYlO7nJwcFD8d9JQhQsXFqpLSUkRenKhoaysrDB9+nTZ9l+zZk106NBBsu706dNaFzsg42vbti3at29v9P127dpVp2uuzs7OmDNnjtH78PLyQtWqVSXrtJ335DevXr3CiBEjhJ4yVqtWLcydO1fv6+vZ2dlCT7ft06cPfHx89BpDF3Xq1JFcPCIkJETvSezHjh0TutY+adIkFCpUSK8xpIwdO1ZoApkpMbMgkpd5p5ZERESU50kFGrqu2JeYmIjAwECDxqS8ITAwEEOHDkVaWppQvb29vayhkblr2bKl1hs3o6KicP78eZ32KRX0N2rUSNbVi3Sxd+9eofD0s88+k+XG0neNHj1a8qZrQP8VTQFg3759kjX16tVDgwYN9B5DSpEiRfRaFU1fWVlZQkHd6NGjFQuY2rVrhxIlSmitkfpOM2ciF+w4wS138vHxkSVIeqNhw4Zwc3PTWpOcnIyIiAiDxtm7d69kTdGiRWU/P3B2dsZHH30kWZeQkICjR4/K2su7PvnkE6HvI32pVCqMGDFCsi4iIgI3btyQrQ/6Jzc3N9luuGvSpIlOKzkOGzZMlvMuZ2dn1K9fX7Lu5s2bRh87N3r69ClGjBghdGNa27ZtMXnyZIPG27lzp+R5eY0aNdCmTRuDxhHl4OCAPn36aK2JjY3V6+aCrKwsoSeJdunSBd7e3jrvX5SPj4/QzTumJHLOKHJjGxEREeU/zKBILsygdMMMihnUvzGDkh8zKGUyKNGJXXJNApCTm5ub8PVcJSa4dejQAWXLlpV1jFGjRkkeh7Ozs3HgwAFZ+6B/Gj58uCz7LVasGCpVqiRc361bN9k+yyLXu5mVvaZWqzF27FjcvXtXsrZ06dJYvny5QQuQnD17Fo8ePdJa4+TkpMgE9jdEFijV9zte5DyuVKlSQgvW6sve3l5oor4pMbMgkhcnuBEREZFJdenSRetFsaCgIERGRgrv79ChQ1ofP+7t7Y1q1arp1CPlLrGxsfj2228xevRovHr1Svh1w4cPh6urq3yNmTkbGxvJyQq7d+8W3l92djb27Nmjtcacgn6RCQNeXl5o3ry57L24u7ujVatWknVnzpzRerzTJDIyUujip8hkC0N9+OGHsk6eeNf58+clw64iRYoouoqutbU1evXqpbUmKioK9+/fV6gj4zKXcJGMb9CgQbLeaGFtbY33339fsi48PFzvMcLDw4Ve37t3b9ja2uo9jijRcZSa4Obi4oJOnTrJPk6XLl3g7OwsWXfkyBHZe6HXevXqJduTBgoUKCA8ScfDw0PW867atWtL1uTW719jSkxMxIgRI4RWon7vvffw/fffG/z9IPI3x8iRIw0aQ1f9+vWTrDl16pTO+z1//rzQkwKVOC//+OOPZR/DEFwNlYiIiPTFDIqMjRmUfphBMYP6N2ZQ8mMGpUwGJTrRObc9vQ0ALCwshPMR0Z+DIfr37y/7GGXLlhVaHI2ZhXJq1KiBKlWqyLb/mjVrCtVZWFjI+jvIzELcjBkzcObMGck6Nzc3rFq1SnJRVSkik/579eqFggULGjSOLho1aoRSpUpprdEns0hOTsaJEyck6z788EOdFrTUh5wTSo2BmQWRvDjBjYiIiEyqWLFiWi8QZWdn6xRoSP1haU5hBhlPeno6goKCMGvWLDRv3hzr168XWgnxjTJlymDYsGEydpg7dOvWTev2Q4cOCT25AXgd5GhbjcbFxQUtW7bUqT+5JCYm4vr165J13bt3l33lzDekAifg9cpUFy9e1Hnff/31l2RNiRIl0LhxY533rauCBQsKBanG8Oeff0rWtGrVSvYLcf8mMolH15VrzUFiYiJevnwpWccJbrmPjY0N2rVrJ/s4FSpUkKx58OCB3vs/e/asZI2FhQV69Oih9xi6cHV1FVqd8dy5cwp0A7Rv3x729vayj2Nvby/0+5Qbj4O5ldw32fj4+AjVde/eXdbvZJGJdoY+JTK3y8zMxPjx43H79m3JWi8vL/z0008GTwi+ffs2njx5orXG2dlZ1hXec1K8eHGULl1aa40+x6mTJ09K1tSsWRPlypXTed+68vHxMesbsbkaKhEREemLGRQZAzMo42AGpR0zKONjBsUMypwmuMm1qJjcRPtOTU2VtY/SpUujRo0aso7xhtT3FQBcv34dSUlJCnRD5pJZ1K1bV/IasSFErgEbkovmFStXrsTvv/8uWWdjY4Ply5dLTgKTkpWVJXRuI7WQgxzq1aundXtwcLDOixVcvHhR8nhub2+Prl276rRffahUKqHjsamInGM8ffoUmZmZCnRDlPdYm7oBIiIiom7dumldOWT37t0YPXq05H4iIyMRFBSkcbulpaUif2SR7n777Tehp3e8oVar8fLlS7x8+RJPnjzBjRs39F4VzMHBAUuXLs21F5WN6b333kPp0qU13sybnJyMI0eOCIX0UkF/+/btFXkijogLFy4IXVRo3bq1At28VrduXbi6uiI+Pl5r3blz59CkSROd9i0SVLVu3RqWlsqsh9KuXTscPHhQ9nFELjy2bdtW9j7+rUqVKrC1tdV6DAsJCVGwI+MQedILAINXTCPl1alTB46OjrKPU7FiRckakafeaCIyUczX1xclSpTQewxdtWnTBnv37tVaEx0djXv37sk+2aFFixay7v/fY+3YsUNrzY0bN5CUlKTI715+5u7uDi8vL1nHKFmypFBdnTp1ZO1DZIKbIceYvGDWrFlC508FChTAqlWrjLI6qch4LVq0MMnfbjVr1tQ66fHOnTvIysrS6Rxa5LxcyfPTdu3aITg4WLHxdCHy+/X8+XMFOiEiIqLciBkUMYMyD8ygtGMGJQ9mUMyg5CY6sSu3fg+IHkvlnuCmZGbRtGlTWFtbIyMjQ2NNRkYGLl++rMhk3fyubt26su7fXDILZ2dnFClSBNHR0Rpr8ntmsX//fixatEiyzsLCAvPnz0etWrUMHvP69euIi4vTWuPu7m6SxeNq1aqF7du3a9yemZmJO3fu4L333hPep0h+3qBBAzg5OQnv0xDt2rXDL7/8oshYuhJ5ulxmZiZevHjBRZ+J9MAJbkRERGRyrVq1gpOTExITE3Pc/vDhQ1y6dEnyj8/du3drXTGxfv36/KPBTK1Zs8Yk46pUKvzwww8oX768ScY3R35+flovCu3evVsyXExOTsbhw4clxzEXIsFN8eLFFf09sba2Rv369SVDN31Cp8uXL0vWNGvWTOf96qtx48ZQqVRQq9WyjRETE4Pw8HCtNQ4ODrJfIM+JjY0NKleujCtXrmisuXPnjoIdGYfISrs2NjaKhdhkPMYIA0SITLKJiYnRe/83b96UrFE6mGzYsCGsrKwkb3i5efOmrBPcrK2tFT0evv/++5LvOyMjA7du3ULt2rUV6ys/ql69uuxjiPw9ZmVlhapVq8rah7u7u2RNbGysrD2Ys19//RVbt26VrFOpVFi2bBnKli1rlHFFVoZX8jz1XTVq1IC/v7/G7SkpKYiIiBD+WSQnJ+PWrVuSdUq+3+bNm+O7775TbDxd2NnZSdZw1WwiIiLShBkUMYMyH8ygcsYMSj7MoJhBkWGUerKklIYNGyo2VoECBVClShVcvXpVa93169c5wU1mhQoVkn1RPtHzd10mCenL3d1d6wS3hIQEqNVqqFQq2XsxN5cuXcLUqVOFnqI8YcIEdOjQwSjjXrhwQbKmadOmRhlLVyK/k7dv39bpd9fczuOqVKkiOfHTVEQngIs+oZqI/oln8URERGRydnZ2aNeundYaqZX4srOzJWvMKcwg07O3t8eSJUsUXe0rN+jatavWC9Xnzp3DkydPtO7jyJEjWv9IL126NGrWrKl3j8YWGhoqWWOKfkXG1DV0io2Nlbz4Y2VlpcgF2jccHR1RoUIFWccQmchStmxZWFlZydqHJoULF9a6/cGDBwp1YjwpKSmSNSI3KpP58fHxUWQckZXf9L2RPTExEY8fP5asU/rY7+joKPTkOrlvOKhYsSIcHBxkHeNdDg4OQt8Dd+/eVaCb/E2J739XV1fJmgoVKsj+O2hrawtra+1rv2m6+TWvO3LkCL7//nuh2m+++caoN2eJ3DhnqhtDRVbjfPjwofD+7t27JzmhuXDhwihdurTwPg1VtmxZs326rsh5o8j5JxEREeVPzKDIFJhB5YwZVM6YQcmHGRQzKLmJ3uCenp4ucyfyEH2CqZw/bwsLC0UWZ3uXyHjMLOSnxL+7SGYBKNOLVC6SnZ2dLyfLPHjwAJ9++qnQcbRXr14YPny40cY258xC6vsd0O07Pjs7W+i8VanFcIHXx39zOq9/l+hEeuYWRPrhBDciIiIyC926ddO6/eDBg1ovnl26dAmRkZEatzs6OqJ169Z690d5S+nSpbFt2zYGizlwd3dHvXr1NG7PysrCnj17tO5j165dWrd37dpVr97kcu/ePcmaypUrK9DJP1WpUkWyJjY2Vqeni4hckPL29oajo6PwPo1B7gvCIk/HMNaTR/RRoEABrdvj4uJyXfAlcqFONPQj8+Lp6anIOCLHIX0/F+Hh4UIr/Pn6+uq1f0OIHPtFvrcModQkxndVqlRJskbu901iTzUzlMiNDsWLF5e9D+D1zYba5LbvXmMIDg7G5MmThY6RY8eONep5/fPnz/HixQutNVZWVihVqpTRxtSF1PkaADx79kx4fyI3wMj9JMOcVKtWTfExRYicNzIoJiIiIm2YQZGSmEFpxgwqZ8yg5MUMihmUnEQnduW2n/Eb5jDBzdPTE87OzrLtPyfMLMyDh4eH7GNI5QTA63N9FxcX2XsRWfgvtx5L9BUXF4fhw4cjPj5esrZRo0aYMWOGUccXmeBmqu94JycnyYUcnz9/Lry/R48eSU6gdHJyUvz9mmtmAYh99+XHSalExsAJbkRERGQWateurfXR8q9evUJgYKDG7f7+/lr3365dO6ELE5S3qVQqjBw5Ert37xZ6Qkp+JRX2a1up9vHjxzh//rzG7RYWFmYXLkqtBgoAZcqUUaAT/cZ8+vSp8D5FVmgyxQU4b29vWfcfEREhWWPKcFFkZThdLj6aA3MKF8m4ihQposg4ck5wEznuu7i4CD2tx9hEjv26HPf1oeTTgt4QmbAi8tQ9MowSAa2NjY1kjchEImOQOs6o1WpF+jAXjx49wsiRI5GamipZ261bN4waNcqo44ucr3l6egr9DslB5Mlmupyv5dfzcn2JBMWZmZn57gYPIiIiEscMipTADEoMM6j/YgYlL2ZQrpI1zKD0JzpOblyYJzs7W3iCm5zX7Eyx4BUzC/PAzOK/8lNukZ6ejtGjRwt9z1aoUAGLFy+WnPCli6ysLDx69EiyzpwnsRs7syhTpozWpzHLwVwzC0DsHEAkcyOi/zLe0ZyIiIjIQH5+fli6dKnG7QEBAejYseN//ntqaioOHTqkdd9SYQnlbQ4ODvjggw8wdOhQlChRwtTtmL02bdpg5syZGleSCQ8PR3BwcI4r5QQEBGh94kPdunUVWWlLVFJSktCKOUo9sehdbm5ucHZ2xqtXr7TWPX/+XHh1T5ELWOY6scEQIk/TWLRoERYtWiRrH4ZISkoydQs6EblQxwluuZNSq+uKBBAiTxjKicix0BTHfQAoWbKkZI3cNxuY4nta5Oct9WQnMpwSIa1I8KVEaA28fhqYNvoeY3KjhIQEDB8+HDExMZK19erVw+zZs43eg8j52oMHD8z6JlFdztfy63m5vkRXAU9NTTXZJEgiIiIyf8ygSC7MoHTDDOq/mEHJixmUNGZQ+hN9spjIdTdzExcXh8zMTKFaOa/pmmtmkZiYiJSUFC5yICMlsoLclFkArydd5QfZ2dmYNm0agoKCJGuLFCmCVatWwcnJyag9REdHIyMjQ7KuSZMmRh3XmIydWZjrhGNTEcktOMGNSD98ghsRERGZja5du2q9eHD69Okc/6A6cuSI1j/KPD09Ubt2baP0SLmHq6sr2rRpgx9++AFnzpzBF198wWBRkIODA9q2bau1ZteuXTn+9927d2t9nbkF/aI3y5viKT6i4+pyw390dLRkjVJPZ1JyTLmfdqQE0RUSzYVKpZKsEQ3FyLzkhZvGRY6bBQsWVKAT/caNj48XClTk7MEUY3KCm/yMHf7py1z6yC/UajVGjx6NsLAwyVpvb28sW7ZM6HteV3nhfE2XoDK/npfrS3RlYmOu0EtERER5DzMoMiZmUPpjBvVfzKDkxQxKGjMo/RUrVkyoLikpKdc9xU10Up69vb2si6eZ4hhZsGBBoYlPzC3kZS5Zgbn0kZ8sWrQI+/btk6xzcHDAzz//LMt5uMgEdnOnS2YhcjwrWrSoIe3oxRRjihLJ65lZEOmHnxwiIiIyG15eXqhduzYuXryY4/bMzEzs3bsXH3300T/+e0BAgNb9+vn5Kf6IbJKXpaUlbGxsYGNjA2dnZxQqVAhFixZFyZIlUb58eVSuXBkVKlSApSXXc9CXn5+fxgARAA4cOIBp06b9Y6LD5cuXERERofE1Dg4OaNOmjTHbNJhokODm5iZzJ5rH1fYzBcTfAwC8fPlSssYUExvkDiZE3re5y23hIleryrvywjmVyHHTlMd9KdnZ2UhNTZUtUDPFexcZU2S1azKMuXy+eQ6vrK+++grnz5+XrCtcuDBWrVol22q1+e18Lb+el+tL5GdrYWHBFbOJiIhIK2ZQJIoZlPyYQf0TMyh5MYOSxgxKf4ULF4ZKpRJanOf58+dm/SSafxOZtAqIT/LTl6urq6z7z4m1tTWcnJwkn3LJ3EJe5nKuZS595Bf+/v5YuXKlZJ2VlRV+/PFH+Pr6ytJHfHy8LPtVki7f7yLv1xTnrE5OTrCxsUF6erriY0sROddgZkGkH05wIyIiIrPi5+enMVwEXgeJ74aLz549w9mzZyX3Sebt6NGj8PT0NHUb9I569erBw8MDUVFROW6Pj4/Hn3/++Y+wUCrob9OmDRwdHY3ZpsFELuhYWVmZbFUdW1tbyRpdLkqJ1Jri38jBwUHW/eeFiVRZWVmmbkEnIv+meeHfhXInkWOhyPFXDiLBPABZL+Kb4il9ImPmtpssiHKD5cuXa72h8A07Ozv89NNPsv7NlhfOC7Kzs4Vr8+t5ub5Efj9sbW15YzkRERFJYgaVPzGDMj/MoP7GDEp+zKCkMYPSn4WFBYoWLarxePau+/fv56oJbuHh4UJ1cj9dx1R5DXMLIuWdPXsWX3/9tVDt9OnT0bx5c9l6yQuf77yQWQCvv/c5wY0of+HUciIiIjIr7dq103pjb2hoKEJCQt7+/927d2u94FqrVi14eXkZtUei/MDCwgKdO3fWWvPuzbBpaWk4ePCg1npzDPpFVtNTqVQKdJIzY184F6k1xfuVezJFXrj4mNuITNIxxb+L6E3PmZmZMnciTuQ4Rbox52O/6PFQzs+PuX4P8FhOZFx79uzBkiVLJOssLS2xYMECVKtWTdZ+8ttnPL+el+uLQTEREREZCzMoIvPADOpvzKDkxwwq7zG3DEp00tq9e/dk7sS4wsLChOrKlCkjax/mnNeY44QLotzq3r17GDt2rND50+DBgzFgwABZ+8kLE9h1IfK9aar8wBxzi6ysLKHfVeYWRPrhBDciIiIyK05OTmjVqpXWmncDDanV5rt162aUvojyI6nPz8mTJxEbGwvg9QqoCQkJGmtLlCiBevXqGbU/YxCZ7GLKVQtFxrayshLen8ikHUtL5f9M1OU96MOcJivlFyIX6kwR+oquhGtOk8rM/SaI3EjkOGeqY7/o8UrOY7Up3rvI+5b7u4IoPwkKCsL06dOFaqdMmYLWrVvL3FH+O1/Lr+fl+hI5bzTXp88RERGReWEGRWQ+mEG9xgxKfsyg8h5zy6B8fHyE6u7evStzJ8Yl2q/o+9eXOec1pjimEeVFL168wPDhw7We773RqlUrTJkyRfae8tv3uzkf88wxtxCdAMkJbkT64RkWERERmR2pQGP//v3IyMhAcHAwwsPDNdbZ2dmhffv2xm6PKN8oXbo0atSooXG7Wq3Gvn37AEgH/V27djXLC7y2traSNaac6CISvoisUviGyMpGpni/cq9up8vPiIzDzc1NsiYrKwtJSUkKdPM3kc88YF4T3EQ+H6Lvi14z52O/aOgu53HNXL8H+HtOZBz379/HqFGjhD7r/fv3x+DBg+VvCvnvfC2/npfrKzExUbLG1dVV/kaIiIgoT2AGRWQemEG9xgxKfsyg8h5zy6AqV64sVHfp0iWZOzGe9PR0XL9+XahW9P0b0ospiIzLzz+R4VJTU/HJJ58gKipKsrZq1apYsGCBIud9+e3zba7ncYB55hYimQXA3IJIX2JLlxMREREpqEGDBihWrBiePXuW4/aYmBj89ddfOHnypNb9tGrVCk5OTnK0SJRv+Pn54cqVKxq3BwQEoH379jh9+rTW/XTt2tXYrRmFyEWp7OxsJCUlwdHRUYGO/ik5OVmyRuRC0xsiYaopnqol9wUpW1tbyZ/lwYMHUbZsWVn7yE+KFCkClUoleZHz2bNniv7cRSfIxMfHy9uIDl6+fClZk98usBtK5PdA6cmXb4gc9wF5J3uJ9qD0mJzgRmS42NhYjBgxQuh7rlmzZvjiiy/kb+r/iXzGhw8fjokTJyrQjfxE3q8pQltzDIoBaLw+9C53d3cFOiEiIqK8gBkUkflgBsUMSgnMoPIec8ugRCd4RUZG4tmzZyhWrJjMHRnuxo0bQk+nsbKyQsWKFWXtxRSZBQCkpKRI1jC3IDJMVlYWJk+ejODgYMlaDw8PrFy5UrEnYomcx7333nvYtm2bAt3Iz1zP4wDzzC1EMosCBQrwmgGRnsxv+RoiIiLK9ywtLdGlSxetNdu3b8eBAwe01vj5+RmxK6L8qUOHDlovZNy8eRMLFizQ+rj69957z2xDG2dnZ6G62NhYmTvJ2YsXLyRrChQoILw/BwcHyRqRyTTGJvdkIpGLRtHR0bL2kN9YWlqiRIkSknUiF/6MSfQzb04T3ER6EX1f9JqLi4tkTUxMjAKd6Deura2trJMaTfHeRcbU5fuOiP4rPT0do0aNwoMHDyRrK1eujB9//BFWVlYKdPZafjtfEzkvN8X5iDmdA73r6dOnkjUeHh4KdEJERER5ATMoIvPBDOo1ZlDyYgaV95hbBuXt7Y0iRYoI1Z45c0bmboxDtM9q1arJPtnEFMfIxMREoYkczC2IDPPdd9/hyJEjknUuLi5YtWoVChcurEBXr+W373dzPY/LyMgQflqakkTOMZhZEOmPE9yIiIjILHXr1k3r9uPHj2u9GF20aFE0aNDAyF0R5T8uLi5o0aKF1pqAgACt28056C9cuDAsLaX/LFJ6Eg4AZGZmCl2wL1q0qPA+RS74mWJig9zBRPHixSVrHj9+LGsP+ZHIUzSU/myJBozmcjE6ISFBKEDT5ThAYj+v58+fK9CJfuOK/h7rS+TGFlOMKff7JsrLsrOzMWXKFFy+fFmytkSJEli5cqXiK8eLnK9FRUUp0IkyRM7LTXHzjqluqpTCJ7gRERGRsTGDIjIPzKBeYwYlL2ZQeZO5ZVCNGzcWqjt8+LDMnRiHaJ+i79sQpsjsRMa0srJCwYIFFeiGKG/avHkz1q5dK1mnUqmwZMkSlCtXToGu/ibytM3nz58jIyNDgW7kZ67ncXFxccjOzlZ8XCnMLIjkxQluREREZJa8vb1RtWpVvV/fpUsXRVebJ8rLpMJ+bWxsbNChQwcjdmNcVlZWKFSokGSdyJMujC0yMhJqtVqyTpcb/kVqTXHj8KNHj2Tdv8iFo3v37snaQ35kbuEiIB7GR0ZGytyJmIcPHwrVceKPbkR+Xo8fPxY6Bhvb/fv3JWvk/veOiIiQdf/6jsnfcyL9/fjjj5JPnwAAR0dHrFy5Uii4NTaR84awsDAFOlGGyDFN7nNkcxlThMgEcK6GSkRERLpgBkVkPphBMYOSGzOovMncMijRiV6nTp3Cq1evZO7GMPfv30doaKhQrRIT3ExxjBQZs1ChQkKTmInov06cOIE5c+YI1c6aNQv169eXuaP/Kl68uORnXK1Wm+QYJYf8eh6nL05wI5IXz7CIiIjIbBmy4p45r9ZHlNs0atRIaLWenDRv3hwFChQwckfGVbJkSckaUwRPImNaW1vrdFGkRIkSkjWmuAAn92QKkX/jW7duydpDfiTyc3/69KkCnfzN1tZW6HhmLheiRSe48YZu3ZQqVUqyJiMjwyQTvUSO/SL9GyI8PFzW/edEZGJf6dKl5W+EKA/asWMHVq1aJVlnbW2NxYsXw8fHR4Gu/kvk2BYTE2OSVe3lkF/Py/Ul8u/u6empQCdERESUlzCDIjIPzKCYQcmNGVTeZG4ZVOPGjWFnZydZp1arsWvXLgU60t/27duF6kqUKIEqVarI3M3r/EDpp/eI5CTMLIj0c+vWLYwbNw6ZmZmStZ9++im6d++uQFf/pVKphM6DQkJCFOhGfuZ6Hmcu9238m0hm4eXlpUAnRHkTJ7gRERGR2erYsSNUKpXOr/P19UX58uVl6Igof7KyskLnzp31eq0hK28qpUKFCpI1V69elb+Rf7ly5YpkTZkyZWBjYyO8z3LlyknW3L59W3h/xiJ3sCeyGvOVK1eQkZEhax/5TeXKlSVrTDGRRuQzf//+faSkpCjQjXY3btwQqhN5T/Q3Ly8vODg4SNaZ4tgvMqbc/97BwcGy7l/fMXl+T6S706dP43//+59Q7YwZMxRZcVkTd3d3oVXtL168qEA38hM5LzfFzW/meMNdcnIynjx5orXG1tZW6GdKRERE9C5mUETmgRkUMyi5MYPKm8wtg3J2dkbr1q2Fajdt2oSsrCyZO9JPcnIydu7cKVTbrVs3RZ5g9urVK8XzxGvXrknW8HyQSHfPnj3DiBEjkJycLFnbuXNnfPbZZwp0pZnIJN68kll4e3vDwsJCa82jR4+QmJioUEevmesEwrCwMMkakXMVIsoZJ7gRERGR2XJzc0OzZs10fl1uCDOIcht9VqQtVKiQSW+SFVWxYkXJmhs3big+2SUoKEiyRqT3d5UuXVrypo24uDjFn9wgEhIYQiRcTE5OFvqZkziRC76hoaEKdPJPIp+bzMxM3Lx5U4FutLt+/bpkjYWFBSe46cjCwkIoeFQ6kAgPD8eLFy8k63Q99uvqxYsXiq6GFxERgZiYGMk6ud83UV4TGhqKzz77TOjmqY8//hi9evVSoCvtRM7ZTp48qUAn8hO56e/OnTuK/g2SnJxsknMzKaGhoZKrdPv4+MDa2lqhjoiIiCivYAZFZD6YQTGDkhMzqLzJHDOoHj16CNU9ePAAhw8flrkb/Wzbtg0JCQmSdRYWFoo+Veny5cuKjQWITQJmZkGkm6SkJAwfPlzoyVd16tTBt99+q0BX2lWrVk2y5tSpUwp0Ij9HR0fJJ9ZlZWXJfl71b0qPJyIrK0vyachWVlac4EZkAE5wIyIiIrOma6ChUqnQsWNHeZohysd8fHxQqVIlnV7TuXPnXHGTYY0aNSRr0tPTcfr0aQW6eS06OlroaTY1a9bUab8qlUroYvuZM2d02q8h7ty5g+joaFnHKFiwoNAEoAMHDsjaR35TqFAhFC9eXGtNbGys7P/+/yYSNgNQ9DOfk6SkJKEArWzZsnB0dFSgo7xF5Nh/4sQJZGZmKtDNa0ePHpWssbKyQvXq1WXv5c8//5R9DF3GKly4MMqUKaP3GFIrDgKQnDxBlJtER0djxIgRePXqlWRt+/btMXHiRAW6klavXj3JmqNHjyI9PV2BbuTl6emJggULaq3JyMjAhQsXFOoIOHfunKLfe6JEbkYTPb8jIiIi+jdmUETmgRkUMyi5MIPKu8wxg3r//fdRunRpodoff/wRarVa3oZ0lJCQgJUrVwrVNmzYEF5eXjJ39DclM4uQkBChCTi1a9fWewyRJ98xs6C8JDMzE+PGjRN6kmvp0qWxbNkynZ4iKxeRzCIqKsokT+OVg8jkcSXP416+fIkbN24oNp6ohw8fSi5O4e3tDQcHB4U6Isp7OMGNiIiIzFrTpk0lb/oypJ6IxOka9ueWlWwrVqyIwoULS9YpGTwdOHAAWVlZknX169fXed9169aVrDl27JjO+9WXUmO1aNFCsmb//v1ITExUoJv8wxxX0Kxfv77QZBclw7KcnDlzRijcbNCggQLd5D0iP7f4+HhFL9KLfM9UrVoVzs7Osvei5Oqxhw4dkqypU6eOQWNIrRwNwCwndRDpIyUlBSNHjsTjx48la2vUqIH58+cLfS8qoWXLlpI1r169yjM3hIkc2/Liebmu7ty5I1kjcs5JRERElBNmUETmgxkUMyg5MIPK28wtg7KwsMAnn3wiVPvw4UNs3LhR5o50s2zZMsTHxwvVjho1St5m/uX06dOKfX5E8pHChQvD29tb7zFEJmgzs6C8ZPbs2fjrr78k6woWLIjVq1fD1dVV/qYEVKlSRXIyNfD66Zd5gciEPiXP406cOIGMjAzFxhPFzIJIfpzgRkRERGZN19Uwc0uYQZQb6bIapo+PD3x8fGTuyDgsLCyEJjocOXIEsbGxCnQEbN26VbLGw8MDZcuW1Xnf77//vmTN2bNnhVamM1R2djYCAgJkHwcAWrduLVmTmJiYZy4+mguRp2koPcGtYMGCqFy5smRdSEiI0Cpycvn999+F6ho1aiRzJ3lTnTp1YGtrK1kncjw2hqtXryIkJESyTql/70uXLuHevXuyj3Pv3j2hJxU2btzYoHFEVnlMTk42aAwic5CVlYWJEycKrWhZsmRJrFixQuhYqJRSpUoJrXj+66+/5okVjEXOyw8dOoS0tDTZe0lJSRGacGwKIueKDIuJiIhIX8ygiMwHMyhmUMbGDCrvM8cMqnPnzihTpoxQ7eLFixEWFiZzR2KCgoKEJ9w1atRI5yc8GiolJQV79uyRfZyMjAyhfM7QrEbkmiwzC8or1qxZgy1btkjW2draYsWKFShZsqQCXYlr1aqVZM3evXsVObeRm8h5XHh4uNCTgI1h165dioyjK2YWRPLjBDciIiIye6KBoaurK5o2bSpzN0T5V6FChYRvMM9tQX+nTp0ka9RqNdasWSN7L4cPH0Z4eLhknUjPOalfv77k038yMjKwfft2vfavi9OnTyMiIkL2cYDXF5B8fX0l637++WfExcUp0FH+ILJaq8hN+MbWtm1bobrNmzfL3EnOHj16JLSKnYuLi16r6BLg4OCA5s2bS9YdO3ZMkYleK1euFKrT5aY7Q/3666+yj/HLL79I1qhUKqEbRLQpUKCAZI3oyrRE5mzu3Lk4evSoZJ2rqytWrVpllk+e6NWrl2RNaGio8ERwc9aqVStYWmqPaOLj47F//37Ze9mzZw9evXol+zi6ysrKwq1bt7TWFCpUCOXKlVOoIyIiIsqLmEERmQdmUMygjI0ZVN5njhmUlZUVxo4dK1SbmpqKSZMmKbK4kTYJCQmYMmWK0JMdLS0t8dlnnynQ1X+tX79e9qea7dmzB9HR0ZJ1HTp0MGgcFxcXyRoeKygvOHLkCL7//nvJOgsLC8yfPx81atRQoCvdiGQWarUaP/zwgwLdyMvb21togQMl7qEIDw/H2bNnZR9HHzdv3pSsEXkaHhFpJrb0DREREZEJ+fr64uDBg5IrtDs4OEClUinUFVH+NHfuXKEVJD08PBToxngaNmyIQoUKISYmRmvdpk2bMGDAABQvXlyWPtLT07Fo0SKh2q5du+o1ho2NDVq1aiW52tGGDRswePBgySDSEMuWLZNt3znp378/pk+frrXm5cuX+Oabb7BgwQKFusrbqlevjgIFCuDly5caay5cuKBgR6/5+flh8eLFkkGYv78/Pv74Y3h5eSnU2WtLly4VCuk6duxoVk/eyW26du0q+bSarKws/PDDD/jpp59k6+PixYs4fvy4ZF21atX0WjVZX7t378awYcPg7e0ty/7DwsKEVlxt0qSJUNirjcgknsePHxs0BpGpbdy4ERs2bJCss7GxwfLly4VXklZat27dsHDhQiQlJWmtW7BgAZo0aYKiRYsq1JnxFS1aFLVr15Y8F1q5ciW6du0KKysrWfpQq9X4+eefZdm3oUJCQiQn3jVu3BgWFhYKdURERER5ETMoIvPBDIoZlDExg8r7zDWD6tChA3bt2iW0kGFISAg+//xzLFq0yCTXN9RqNcaMGYNHjx4J1fft2xfVqlWTuaucRUREwN/fHz179pRl/+np6Vi+fLlknZubm9CTObURySyePHli0BhEphYcHIzJkycLTZ6dOHEi2rdvr0BXuqtYsSLq1KmDixcvaq3bs2cPunTpYvATHk2tQ4cOkudQe/fuxaeffirr0/aWL18u+Te6KWRlZSEoKEhrjbu7OxflIzIQn+BGREREuULZsmXh7e2t9X8lSpQwdZtEeZ6bm5vkZ9Hb2xt2dnamblUn1tbWQisvpaSkYMaMGbL18dNPPwmtnFmvXj2DJhx0795dsiYhIQGLFy/Wewwp+/fvx5UrV2Tbf046d+4sFHzv3btXkdVD8wMrKyvJkOf58+eKraL6RrFixdCkSRPJOrVajZkzZyp68fTChQtCk34AyBbi5RdNmjSBp6enZN2xY8dw8OBBWXpIS0vDl19+KVTbv39/WXrQJDMzE1999ZUsv//Z2dn46quvhCZyDhgwwODxRP5OuHv3rsHjEJnK8ePHMXfuXMk6CwsLfPvtt6hdu7YCXenHyclJ6HgXFxeHiRMnQq1WK9CVfETOyx88eICNGzfK1sPatWsRFRUl2/4NIXITmugTHoiIiIi0YQZFZB6YQTGDMhZmUPmDuWZQADBz5kw4ODgI1R46dAjffvutzB39V2ZmJqZPn45z584J1ZcoUQITJkyQuSvtFixYgBcvXsiy7+XLlwtN9Ovdu7fBix4ws6C87tGjRxg5ciRSU1Mla3v37o2PP/5Yga70N2LECMma7OxsTJkyBU+fPlWgI/n4+fnB0lL71JKMjAyhTEpfly9fxoEDB2TbvyFEF+UjIsNwghsRERERERGADz/8UCho+PPPP7F27Vqjj3/69GnhJyd88sknBo1Vt25d+Pr6Stb99ttvkitR6eP58+eYM2eO0fcrxcbGBuPHjxeqnTlzJgIDA2XuSLtnz54JrVZr7kQu4JliBU3Rz9HJkyexevVqmbt57fnz5/j888+FVrJr1qyZ0OeYNLO2tsawYcOEamfMmIEHDx4YvYevv/5aKFz39PREp06djD6+lEuXLmHFihVG3+/y5ctx6dIlybqKFSsavBIqAKEnVZniOERkDDdv3sSECROEJox+9tln6Ny5swJdGWbEiBFwc3OTrLtw4QKmTJki9N7lolarDbrZpGPHjihSpIhk3aJFi3D//n29x9EkNDRU8RXtdSF1bLa0tETDhg0V6oaIiIiIiEh/zKD+ixkUMyhjMNcMyt3dHdOmTROu37BhA7744gvFrnOlp6dj/PjxwgsuWlpaYs6cOXBycpK5M+3i4+Px+eefG/3ndPbsWaEsUKVSGWUxQicnJ8lrgnfu3NH6dEIic5WQkIDhw4dLPrkWeH0M//rrrxXoyjCNGzcWug794sULDB061OTfr7du3dL7tV5eXmjZsqVk3bFjx4S/Q3SRlJSE6dOnC90vYQoi5xQiCy0TkXac4EZERERERITXK4MOHDhQqPb777836tN8QkJCMH78eKGL8XXq1EH9+vUNHlNkUkdWVhbGjRtn1FWm0tLSMHbsWJNd1OvUqRNq1aolWZeRkYHPPvsMO3bsUKCrf4qKisKsWbPQqlUrPHz4UPHxja1x48awsLDQWnP+/HmFuvlb9erV0bx5c6HaH3/8EVu3bpW1nxcvXuCjjz7CkydPJGstLCwwZswYWfvJL3r06CG0qu7Lly8xYsQIPH/+3GhjL126FAEBAUK1n376KaytrY02ti6WLl2KvXv3Gm1/e/bsEZ5MYazf85IlS8LR0VFrTUhICO7cuWOU8YiU8uTJE4wcORLJycmStd27dzf4BjWlODk5Ca8GvX//fowaNUroZ2BM6enp2LFjB9q2bWvQ09VsbGwwaNAgybqUlBSMGjUKiYmJeo/1b/Hx8Rg1ahTS0tKMtk9jysrKkpwMXa1aNaHJkERERERERKbGDOq/mEExgzIGc82gAKBXr15CT298Y+fOnfjoo4+MmkPk5NGjRxg4cCAOHz4s/Jrx48ejUaNGMnYl7vTp05g1axays7ONsr87d+5g3LhxQsfIPn36oGjRokYZt3Llylq3Z2ZmyjJ5hEhOarUaY8aMQVhYmGRtxYoVsWjRIpPln7qaOnWq0NMbw8LC0LdvX1kWTpVy6tQp9O3bV3jCvSaiC8R+/fXXBk2m+7esrCxMnTpVlsX+jEVqgptKpcL777+vUDdEeRcnuBEREREREf2/kSNHwt3dXbIuMzMTEydONMqEl7Nnz2Lw4MFCK7CpVCrMmDHD4DEBoH379qhWrZpk3YsXLzBo0CCjBIypqan49NNPceXKlf9r787Doy7P/QE/AyQQ9h3KJigCB8qxUEFjFZRFRSkgUisKRaCXtVVrUautWwVRTrGt+4Z4sIgbWouiVkSKSq0eFakUqFJEFkEWBQoECAHy+6M/bY+HJEMymQlw3/94Xb7vvO8TMjMM32c+77fMa5VWIpGIX/7yl0mdMLhnz5647rrr4qqrroqtW7eWa12FhYXx1ltvxY9//OPo27dvPProo7F79+5y3TNdGjduXOJprZm6c9I111wTOTk5Jc4rLCyMX/ziFzF+/Phy+RL4ggUL4uyzz46lS5cmNf+73/1ufP3rX095HYej7OzsuP7665Oa+/HHH8fw4cOTasoUZ+/evTFhwoSkQ15du3aNwYMHl2nPsigsLIyrr746Hn/88TKv9dhjj8XVV1+dVOO5e/fu0bdv3zLvGRFRuXLl6NKlS4nzfvGLX6Q0PALlafv27UkHb3Nzc2PcuHFpqCp1zjnnnKSD6HPnzo2zzjorLZ8x165dG7fffnv07NkzrrvuulizZk2Z1xwxYkRS/wb56KOPYtSoUbFt27Yy77l58+YYOXJkhf4i25IlS0r8DJ7scwQAAKAi0IP6v/Sg9KDKqiL3oCIirr/++qSuTX/hzTffjAEDBsSzzz6bsgDXF/bu3RvTp0+PQYMGxV/+8pekH3faaafFhRdemNJayuqJJ56Ia6+9tszP4/nz58eIESNiy5YtJc6tW7duXHLJJWXa798lE4a95557KnTQA77qhhtuiLfeeqvEeY0bN45JkyZl/K6QB6Jdu3ZJH8y3YsWKGDx4cPzud78r56r+2St6/PHH48wzz4zRo0fHe++9V+Y1v/GNb8Tpp59e4rydO3fGqFGjUnKA6L59++Laa6+Nl19+ucxrlZe9e/eWeChf9+7dD6rnNVRUAm4AAAD/X/Xq1eOGG25Iau7evXvjF7/4RYwZMybWr19/wHvt2LEjfv3rX8fo0aOTaixG/POkpKOPPvqA99qfRCIR11xzTYmnGkZErFy5MoYMGVKmBtDq1atj6NCh8ac//anUa6RKy5YtY+zYsUnPf/bZZ6Nv374xefLklHyh+AuFhYXx17/+NX7zm99Er169YsSIETFr1qykTgg82AwYMKDY8Q0bNsTChQvTVM2/tGrV6oBOMHvkkUfizDPPjBdffDElv6dPPvkkbrjhhjjvvPOSbuA3a9YsfvrTn5Z5b/7llFNOidNOOy2puStWrIghQ4bEtGnTSvUcWLp0aQwbNiwefvjhpOZXrVo1xo4dm9R7dao0atTo//y/vXv3xo033hhXXHFFbNy48YDX3LhxY1x++eUxduzY2LdvX4nzDyR4mKyePXuWOGfBggUxePDgmDlzZuzcuTOl+0OqjRs3LqmmYdu2beOuu+5K6mTRiuaWW26Jpk2bJjV3xYoVMXTo0Lj88svj73//e0rr2LBhQ0yfPj2GDx8evXr1ivvuuy+lJ8FXrVo16b/b33///RgyZEiZGsaLFy+OIUOGxJIlS0q9RjrMmTOn2PFEIhH9+/dPUzUAAABlpwe1f3pQelBlVVF7UBH/vNZ93333Rfv27ZN+zObNm+Oqq66Ks88+O1555ZUy/84KCgripZdeikGDBsX1119/QM+z3NzcmDhxYpn2L6v99SwiIn73u9/FueeeG4sXLz7gNXfv3h333ntvjBgxIjZv3pzUY6688sqoW7fuAe9VlGR6Fps3b46zzz47Jk+eXKreDKTT008/Hc8880yJ86pXrx4PPPBA0tf+K5KRI0dGjx49kpq7ffv2uOaaa+Kcc86JefPmpTS0nJeXF7Nnz44xY8bECSecEDfeeGMsW7YsZetH/PM9r1q1aiXO27RpU5x33nnx0ksvlXqvTZs2xfe///2knj+Z9Pbbb5d4KEFJn0mA5Bwc9/YEACAi4oAufJanSy65JC699NJMlwHl4pRTTolRo0bFf//3fyc1/8UXX4y5c+fGoEGDYsiQIdGpU6diG3arV6+O5557Lh5//PEDuhDdvXv3lL/uunTpEhdccEFMmTKlxLkbN26M733ve3HWWWfFj370o2jZsmVSe2zZsiWmTp0aDz30UOzatWu/cwYOHBjPPvvsAdVeVv37949Vq1bFHXfckdT8LVu2xK233hp33313nHrqqdGrV684/vjjD6iRkZ+fH8uXL48FCxbEggUL4s033zxsmhH9+/ePiRMnxp49e4qcM3v27KROdE21733vezF//vyYNWtWUvNXr14dY8aMiebNm8cZZ5wRvXv3jk6dOkV2dnZSj1+/fn28+eabMWvWrHjttdcOqDFZrVq1uOOOO5z6VQ5uvvnm+OCDD2LlypUlzt2xY0fcdNNN8cgjj8SwYcPi9NNPL7LBGvGv09yefPLJeOmll4p9HXzV9ddfH+3atUt6fipce+21ccUVV+z3ufn888/H3Llz4+yzz44hQ4aU+Nn0ww8/jKeffjp+97vfRV5eXtI1XHHFFSn/uU8//fSYOHFiFBQUFDtv5cqVXzZt2rZtG23bto26detGTk5OUq/z4cOHR61atVJVNhTp008/TWpely5d4pFHHinnaopWu3btGDZsWKkeW79+/XjwwQfj/PPPT+ok88LCwnjhhRfihRdeiK5du8Zpp50WJ510Uhx55JFJB4ULCwtj7dq1sWjRoliwYEG8/fbbsWTJkpSfmP1VZ5xxRrz00ktJfR5ZsWJFnH322TFs2LAYPXp0sX8H/bv169fHgw8+GI899liRnz8y8bm8KCWd1HrsscdGixYt0lQNAMDhQQ8Kyp8e1P7pQelBlUVF7kFFRNSrVy8efvjhGDFiRCxdujTpxy1evDguvvjiaNq0afTv3z9OPPHE+OY3v5nUder8/PyYP39+zJs3L2bOnFmq58Jxxx0X9913X1IBh/J04YUXxuTJk/cb9v3iIKe+ffvG0KFDo1u3blGlStFfiV6/fn3MnDkzHn300Vi7dm3SNfTu3Tu+853vlKr+onTo0CGOPvroEg/rysvLi1tvvTV+85vfROvWrePoo4+ORo0aRfXq1ZP63fTq1Ss6dOiQqrKhSMn2LI455ph49dVX49VXXy3fgopR2l5eIpGI2267LYYPH570AXLvv/9+fP/7349WrVrFGWecEaecckp06tTpgA4l3LRpU3zwwQfx3nvvxbvvvhvvvvtuif3OsmrZsmVceeWVMX78+BLnbt++PS677LLo1atXXHbZZUm/5+zYsSOeeuqpuOeee4o8kKFbt26xZs2aA3rPLi8l9SxycnKib9++aaoGDm0CbgAAAF9xxRVXxIcffhhvvPFGUvN37twZjz/+eDz++OPRoEGD6NixYxxxxBFRq1atqFy5cuTl5cXatWuTDk98VfPmzeO2226LypUrH/BjS3L55ZfHW2+9FX/7299KnFtYWBjPPPNMzJgxI3Jzc6NHjx7RuXPnOOKII6J27dpRqVKl2L59e6xZsyb+9re/xZ/+9KeYO3dukU3FiIgGDRrEz3/+84x8kfZHP/pRbNq06YC+9L1z58549tlnv6y3efPm0aZNm/ja174WderUiWrVqkUikYjdu3fHrl274vPPP4/PPvss1qxZE2vWrEnqzkWHogYNGsS3vvWteO2114qc8/LLL8cVV1yRxqr+KZFIxMSJE2PdunXx/vvvJ/24NWvWxIMPPhgPPvhgZGVlxdFHHx3NmzePpk2bRvXq1SM7Ozv27dsXu3btis2bN8enn34ay5cvL9VpuxERlSpViokTJ2asAXuoq1WrVtx1111x/vnnJ3166YoVK2L8+PFx8803x9FHHx1t27aNpk2bRo0aNaKgoCC2bt0aH3/8cSxevDipYMZXDR06NOUN02R07tw5LrjggnjooYf2O56XlxdTp06NqVOnRpMmTaJjx47RsmXLL4OX27dvj9WrV8eSJUtK9Xzv06dPjBgxokw/w/40btw4zjzzzJgxY0ZS83ft2hWLFi2KRYsWHdA+AwYMEHCjQnnqqacyun/z5s1LHXCLiGjXrl3ce++9ceGFF8aOHTuSftx7770X7733XkyYMCFq1qwZ7dq1i2bNmkWjRo2iWrVqkZWVFQUFBZGfnx/btm2LjRs3xvr162PFihUZu4Pj2LFj4/3330/qrq4FBQUxZcqUmDZtWvTo0SN69OgRHTt2jBYtWkStWrWisLAwtm/fHqtWrYrFixfHvHnzYt68ecV+0euoo46KH/7whxUi4LZ8+fIST5x1EioAAHCw0oPaPz0oPajSqsg9qC/Ur18/fvvb38aPfvSjWLBgwQE9dt26dTF58uSYPHlyZGdnR+vWraNNmzbRsGHDqFGjRlStWjV27doVO3bsiI0bN8by5ctj5cqVZQo/nHLKKXHbbbdFTk5OqddIlZo1a8a4cePiBz/4wX7H9+3bF7NmzYpZs2ZFzZo14+tf/3q0bt066tatG1lZWZGXlxfr1q2LpUuXluoOR61atUoq4FEaI0eOjGuuuSapuXv37o2PPvooPvroowPao2nTpgJuVChvvvlmvPnmmxmtoSy9vJo1a8akSZNi+PDh8fHHHyf9uFWrVsX9998f999//5ffLWjRokU0adLkf323ID8/P/Ly8uKzzz6LjRs3xooVK2LLli2lqrWshg0bFq+//nq8/vrrSc3/4x//GH/84x+jS5cu0atXrzjmmGOidevWUadOnahSpUrs2LEjPv3001i6dGm88cYb8corrxTbl69atWqMHz8+Ro0alaofqdQKCwvjlVdeKXZO7969o0aNGmmqCA5tAm4AAABfUaVKlbjnnnti9OjRMX/+/AN67Oeff/7lF0hToWnTpvHb3/42GjZsmJL1vio7OzvuvffeOOecc5I+vW/fvn3xxhtvJN18LUqlSpViwoQJUa9evTKtUxbXXXdd1K1bN+66665SPf6LpiElGzhwYLHNxRUrVsSHH36YkZOiq1WrFg899FBcdNFF8e677x7w4wsKCmLJkiVJn9R2oLKysmLixIlx2mmnlcv6/FP79u1j0qRJMXr06AMKURQWFsbSpUsP6OTVkgwcODBuuOGGlK13oC6//PL44IMPSnyfX79+falDm/vTuXPn+NWvfpX0nZYO1GWXXRYvv/zyAf1+gczr1q1bTJ06NS688MLYtGnTAT9++/btXwbeKrJ69erFfffdF+eff37S71MFBQUxZ86cmDNnTpn2zsnJiVtvvfWATo0tTyWdhJqdnR2nn356mqoBAABILT2o4ulB/YseVPIqcg/qC/Xr14+pU6fGuHHjSn0o1e7du1Pej/iqiy66KH7yk5+U23X60jj55JPj0ksvLfG1tH379njrrbfirbfeSsm+devWjQceeCDq16+fkvW+atCgQTFt2rRy6y8C5aNRo0bx2GOPxQ9+8INYuHDhAT++vL9bkCqJRCJ+85vfxLnnnntAAeEv7iZbVtdcc020bt26zOukwoIFC2LDhg3Fzhk4cGCaqoFDX6VMFwAAAFAR5eTkxKRJk+Kkk07KWA1HHnlkPPLII9GyZcty3adZs2Zx//33p/2OM1dffXX07NkzrXvuzyWXXBITJ06M6tWrZ7qUQ1rv3r2/vMNTUWbPnp2mav6vWrVqxUMPPVThviz9RfPsjDPOyHQph4WuXbvG5MmTy61ZmYxzzz03JkyYEJUqZe6yXZUqVeKOO+6Idu3apW3PTp06xaRJk8r1RNhmzZrF2LFjy219oPx07tw5nnzyyejUqVOmSylXHTt2jNtvvz2tQbNEIhG//OUvK9SfbUkBt1NOOSVq166dpmoAAABSTw+q/OlBHV4qeg/qC9nZ2TF+/PgYP3582l8TJWnYsGHcfffdMWbMmAoVbvvCJZdcEoMGDUrbfnXr1o3JkyfHkUceWW57VK5cOW699dYK91wASvbFnTn79++f6VLKVa1ateKBBx6Ipk2bpnXf4cOHx7nnnpvWPYtTUs+iUaNG8a1vfStN1cChT8ANAACgCDVr1owHHnggRo0alfYL+T179ozp06dHq1at0rLf17/+9Zg6dWraQh0XX3xxXHDBBWnZKxkDBw6M3//+9/Gf//mfmS7lf6lS5dC58Xq1atVi8ODBxc6ZOXNmmqrZv2rVqsUdd9wRN910U7mGbJJ13HHHxXPPPediaJp985vfjKeffjo6duyY1n2zsrLihhtuiLFjx0blypXTuvf+1KpVK6ZNmxZdu3Yt971yc3PT9nfQgAED4sYbbzyk3l/hcNGqVat44oknYtSoURXiffIL2dnZKV2vZ8+ecf/996fls0jlypXjpptuqlB3iV2+fHksXry42Dnnn39+mqoBAAAoP3pQ5UcPKjmH0jXSg6EH9e++853vxAsvvBCnnnpqpkuJiIjBgwfHiy++GH379s10KcWaMGFCDBs2rNz3ad68eTz66KPRuXPnct+rbdu28eCDD2b04EWgdKpXrx6//vWv45e//GWFCqqm+gC9Fi1axGOPPRZHHHFEStctyuDBg+PnP/95WvZKxt69e+MPf/hDsXO++93vVqi+FRzsDp1/pQDFyq5SJf581Y8zXQakTfYhdCEOgMyqXLlyXH311XHyySfH9ddfHytXrizX/erUqRNXXXVVDBkypFz32Z+OHTvG9OnT47LLLivxS6WlVaVKlbjuuuti6NCh5bJ+WbRu3TqefPLJmDFjRtx2222xYcOGjNTxta99LQYOHBhnnXVWtG7dOiM1lJfvfe97MW3atNi3b99+x1esWBFvv/12dO/ePc2V/W/nnHNOnHTSSXHbbbfFc889F4WFhWndv3nz5nHZZZfFgAEDKuQpmYeD5s2bx/Tp02PSpElx//33x+7du8t1vy5dusT48eOjbdu25brPgapTp05MmTIlbrnllnjyySdTvn7lypXjhz/8YVx88cVpvWPd0KFDo2PHjnHjjTfGkiVL0rYvUHbZ2dlx9dVXx6BBg+K//uu/4s9//nNG6qhatWr07t07Bg0aFCeeeGLK1z/xxBPj0UcfjZ/85CexatWqlK8f8c/m+6233hp9+vQpl/VL66mnnip2vEOHDnHcccelqRogWdlVs+OdpX/MdBmQFtlVUxtuB+DwpgeVWnpQJdODynwP6gtNmjSJu+66K958882499574+233057DSeffHJcfPHFFS58WZRKlSrF9ddfH23atIlf/epXsXPnzpTv0bdv37jllluidu3aKV+7KF26dIkZM2bEzTffHLNmzUrbvkBqDBo0KHr06BF33HFHPPXUU7F3796015BIJKJbt24xaNCgOP3001O+fvPmzeOJJ56In/70p/GnP/0p5et/4aKLLooxY8aU2/ql8frrr8e6deuKHM/Ozq6Qnz3hYObb/3AYEfgBACi94447LmbOnBlPPfVUTJ48OT799NOUrl+jRo04//zzY+TIkRk9oa1ly5bxxBNPxJ133hkPP/xwFBQUpGzt9u3bx4QJE6JTp04pWzPVKlWqFIMHD45+/frFjBkzYtq0abFs2bJy37dRo0Zx4oknxoABA+L4449Pa9AjnVq2bBm9e/eO2bNnFzln+vTpFaK5+LWvfS0mTpwYo0ePjmnTpsXzzz8fO3bsKNc9/+M//iPOO++8GDRoUMrvBsOBy8rKiosvvjgGDBgQDzzwQMyYMSOl74kREe3atYuLLroo+vXrV2Ff99WqVYtx48bF6aefHuPHj4+PPvooJet27949rr322ujQoUNK1jtQxxxzTDzzzDPx+uuvx9NPPx3z5s0rl2Y4UD7at28fU6ZMiXfeeSemTp0ac+bMKfemcXZ2dnTt2jX69esXZ5xxRrl/yaVTp07x+9//PiZMmBDPPPNMkV/OKo3u3bvHLbfcEi1btkzZmqmwe/fumDFjRrFzKtIJ/MD/JvQDAFB6elBlpwdVND2of6koPah/l5ubG7m5ufHuu+/GtGnTYu7cubFr165y26969epx6qmnxogRI6Jjx47ltk95GjZsWPTo0SPGjRsX8+bNS8marVq1ip/+9KcZu6tekyZN4s4774wPPvggHnvssXjllVfi888/z0gtwIGrX79+jB07NkaNGhWPPPJIPPPMM5GXl1eueyYSiejQoUP06dMnBg4cWO7X++vXrx+TJ0+OKVOmxN13353Sn6958+Zx8803R25ubsrWTJXp06cXO96/f/9o2LBhmqqBw4O0CwAAQJKqVq0aw4YNi3POOSdeffXVeO655+K1114r9Z19KlWqFF27do0BAwZEv3790noSXHGys7PjyiuvjO985ztx5513xqxZs8rUZGzdunWMHj06zjrrrMjKykphpeUnJycnhg4dGkOHDo333nsvZs+eHXPmzEnZ6anVq1ePbt26xQknnBC5ubnRvn37lKx7MLjggguKbS6+/PLLsWXLlqhbt276iipG+/bt46abboqrrroq5syZE3Pnzo033ngjtm3blrL1Tz755OjTp89Bc0Lm4aZly5Yxfvz4uPTSS2PmzJnx/PPPx9/+9rdSr1ezZs049dRT49vf/nbk5uYeNHfpO+GEE+KFF16IOXPmxLRp0+Kdd96JPXv2HNAaWVlZ0atXrxg2bFiF+BJBIpGInj17Rs+ePWPXrl2xcOHCeP/992P58uWxevXq+Oyzz2LLli2xc+fOKCgoyMiJi0DxunXrFt26dYv169fHyy+/HLNnz4758+cf8PvT/lSqVCnat28fubm5ccIJJ0S3bt2iWrVqKag6eTVr1oybb745zjvvvLjzzjvj9ddfL1PQrVOnTvH9738/+vXrVyH//nnllVdi06ZNRY43bNgwzjzzzDRWBAAAkD56UKWjB/V/6UEdPD2of3fsscfGscceG9u3b//yOfHuu+/G5s2by7x2w4YN49hjj42+fftGnz590n6Nqzy0atUqJk+eHIsXL44pU6bEH//4x1KFLbp06RLnn39+nHbaaRXi8MkOHTrEuHHj4sYbb4wPP/wwFixYEMuWLYuVK1fGhg0bYvPmzbF9+/YoKChIyTVQILWOOOKIuO6662LMmDExd+7cmD17dsybNy9lYbDmzZt/2bPIzc1N+8EFiUQiRo0aFd/+9rfjnnvuiWeffbZMhwQ3btw4Lrjgghg6dGhUr149hZWmxvr16+O1114rds6IESPSVA0cPhKFhYWFmS4CDjYffPBB7O+l80UiHgCAw0d+fn4sXLgw3nvvvVi2bFmsXr061q1bF3l5ebFz587Yt29f5OTkRE5OTjRu3DhatGgRbdq0iW984xvxzW9+s8I0FIuzcePGePbZZ+O1116LBQsWJNVobNmyZfTo0SN69+4dubm5h8xpkOvXr4+FCxfGokWL4pNPPok1a9bEhg0bIi8vL3bt2hX5+flRpUqVyMrKiurVq0e9evWifv360axZs2jRokUceeSR0b59+2jTps0h82dSGoMHD47FixcXOX7NNddU6AuBe/fujeXLl8fixYvjww8/jDVr1sS6deti48aNsWPHjsjPz4/8/PyoXLlyVK1aNapWrRp169aNpk2bRpMmTaJNmzbRsWPH6NSpU9SrVy/TPw6lsHHjxnj33Xdj4cKFsXLlyli9enVs2rTpy99/5cqVo3r16lGjRo1o3rx5tGjRItq3bx9du3aNjh07RpUM3WH9Zz/7Wfz+978vds6cOXOiRYsWJa61devWmDdvXixatCj+/ve/x6pVq2Lbtm2Rl5cXe/fujRo1akStWrWidevWcdRRR0X37t3j+OOPj5o1a6bqxwHYr127dsWiRYvir3/9a3z00Uexdu3aWLt2bWzdujV27twZ+fn5UVhYGFlZWVGtWrWoU6dO1K9fP5o0aRLNmzePI444Itq1axcdOnSocA3V1atXf/m5fNGiRSWG3RKJRBx11FHRs2fP6NOnT3Tt2jVNlZbOyJEj489//nOR45deemlccsklaawIAAAgs/Sg9k8PSg+qOAd7D+qrli1bFn/5y19i5cqVsWrVqvjkk09i8+bNsXPnzi+vdVWtWvXL94L69etHy5Yto1WrVtG6des45phj4sgjj8z0j7FfzzzzTPz85z8vds6ECRNi8ODBJa61e/fueOedd2L+/PmxbNmyWL58eWzZsiXy8vIiPz8/qlWrFjVr1owWLVrEUUcdFcccc0ycdNJJ0aRJk1T9OAD7tXfv3vj73/8eCxcujKVLl8Ynn3wSa9eujU2bNsWuXbti165dsXfv3qhSpUpkZ2dH7dq1o169etGoUaNo0aJFtGzZMtq2bRsdO3bM6J1492fr1q0xc+bMmDt3brzzzjtJ3YG0cePGcdJJJ0WvXr2iR48eFSJcXJT77rsvbr/99iLHjzvuuJg6dWr6CjpIyFhQVgJuUArefAEAOFzl5+fHxx9//L+aAolEImrUqPFlU+Doo48WYKBYL774YowZM6bI8bZt28bzzz9fIe8sAgezVAbcAMisvLy8WL58eaxcuTL+8Y9/RF5eXlSpUuXLgPEXTe+cnJxMl5qUVatWxamnnrrf6+4R/zx9fs6cORWugQ8AAEDq6EGRCnpQB49UBtwAyKyCgoJYuXJlLF++PDZt2hR5eXmxb9++qF69etSsWTOaNWsWbdu2PWgOAN67d2/07ds31qxZU+ScSZMmRc+ePdNY1cFBxoKyysxx0QAAAByUqlatGh06dHDRgTLp169f3HfffbF06dL9ji9btixeffXVOOWUU9JcGQDAwaFGjRrRuXPn6Ny5c6ZLSYnJkycXGW6LiBg+fLhwGwAAwCFOD4pU0IMCgPTLysqKtm3bRtu2bTNdSkq89NJLxYbbunTpItwG5eTwvRc1AAAAkBGJRCIuu+yyYuc8+OCDaaoGAIBM+uyzz2LGjBlFjteqVStGjx6dvoIAAACAg5YeFABQVpMnTy52vKTPGkDpCbgBAAAAadenT59i7zgyf/78mD9/fhorAgAgE377299Gfn5+keMjR46MOnXqpLEiAAAA4GCmBwUAlNa8efNiyZIlRY4ff/zxkZubm8aK4PAi4AYAAABkhBM0AQAOb9u3b4/HH3+8yPG6devGiBEj0lgRAAAAcCjQgwIASmPSpEnFjv/kJz9JTyFwmBJwAwAAADLipJNOimOPPbbI8VdffTWWLl2axooAAEinxx57LLZt21bk+IUXXhg1a9ZMY0UAAADAoUAPCgA4UAsXLoy33367yPGTTz45unTpksaK4PAj4AYAAABkzM9+9rOoVGn/lycKCwvj7rvvTnNFAACkQ15eXjz88MNFjrds2TKGDx+evoIAAACAQ4oeFABwIO66664ix6pUqRJXXXVVGquBw5OAGwAAAJAxnTt3jrPPPrvI8VmzZsXChQvTWBEAAOnw0EMPxeeff17k+DXXXBPZ2dlprAgAAAA4lOhBAQDJ+p//+Z94/fXXixwfPnx4HHXUUWmsCA5PAm4AAABARl1++eVRp06dIsdvvfXWNFYDAEB5+/zzz2PKlClFjvfo0SN69eqVxooAAACAQ5EeFACQjF/96ldFjjVq1CguueSSNFYDhy8BNwAAACCj6tevHz/+8Y+LHH/77bfj1VdfTV9BAACUq7vvvjt27Nix37GsrKy49tpr01wRAAAAcCjSgwIASvKHP/yh2Lu6XnnllVGzZs00VgSHLwE3AAAAIOOGDh0aHTp0KHL817/+dezbty+NFQEAUB5WrVoVTz31VJHjI0eOjNatW6evIAAAAOCQpgcFABRlz549cfvttxc53qVLlxg4cGD6CoLDXJVMFwAAAABQuXLlmDBhQsyZM6fIOevWrYtmzZqlsSoAAFJtzZo18YMf/GC/Y4lEIkaNGpXmigAAAIBDmR4UAFCUtWvXRv/+/Ysc79evXyQSiTRWBIc3ATcAAACgQujYsWN07Ngx02UAAFCOcnNzIzc3N9NlAAAAAIcRPSgAYH9atWoVl156aabLAP6/SpkuAAAAAAAAAAAAAAAAAIDDk4AbAAAAAAAAAAAAAAAAABkh4AYAAAAAAAAAAAAAAABARgi4AQAAAAAAAAAAAAAAAJARAm4AAAAAAAAAAAAAAAAAZISAGwAAAAAAAAAAAAAAAAAZkSgsLCzMdBFwsPnggw9ify+dRCIRHTp0yEBFAAAAAAAAAAAAAAAA6SdjQVm5gxsAAAAAAAAAAAAAAAAAGSHgBgAAAAAAAAAAAAAAAEBGCLgBAAAAAAAAAAAAAAAAkBECbgAAAAAAAAAAAAAAAABkhIAbAAAAAAAAAAAAAAAAABkh4AYAAAAAAAAAAAAAAABARgi4AQAAAAAAAAAAAAAAAJARAm4AAAAAAAAAAAAAAAAAZISAGwAAAAAAAAAAAAAAAAAZIeAGAAAAAAAAAAAAAAAAQEYIuAEAAAAAAAAAAAAAAACQEQJuAAAAAAAAAAAAAAAAAGSEgBsAAAAAAAAAAAAAAAAAGSHgBgAAAAAAAAAAAAAAAEBGCLgBAAAAAAAAAAAAAAAAkBECbgAAAAAAAAAAAAAAAABkhIAbAAAAAAAAAAAAAAAAABkh4AYAAAAAAAAAAAAAAABARgi4AQAAAAAAAAAAAAAAAJARAm6QQoWFhZkuAQAAAAAAAAAAAAAAIG1kKSgrATcohUQiUeSYN2YAAAAAAAAAAAAAAOBwUFyGorjsBfw7ATcoheLeZPft25fGSgAAAAAAAAAAAAAAADKjuAyFgBvJEnCDUqhSpUqRYwUFBWmsBAAAAAAAAAAAAAAAIDN2795d5Fhx2Qv4dwJuUArZ2dlFjhX35gwAAAAAAAAAAAAAAHCoKC5DUVz2Av6dgBuUQnFvsvn5+WmsBAAAAAAAAAAAAAAAIDME3EgFATcoheLeZHfu3JnGSgAAAAAAAAAAAAAAADKjuAyFgBvJEnCDUijuTTYvLy/27NmTxmoAAAAAAAAAAAAAAADSa8+ePZGXl1fkuIAbyRJwg1LIycmJypUrFzm+devWNFYDAAAAAAAAAAAAAACQXsVlJypXrhw5OTlprIaDmYAblEIikYjatWsXOb5p06bYt29fGisCAAAAAAAAAAAAAABIj3379sWmTZuKHK9du3YkEok0VsTBTMANSqm4gFtBQUFs3LgxjdUAAAAAAAAAAAAAAACkx8aNG6OgoKDI8eIyF/BVAm5QSjk5OZGVlVXk+KZNm2Lbtm1prAgAAAAAAAAAAAAAAKB8bdu2rdi7t2VlZUVOTk4aK+JgJ+AGpZRIJKJBgwbFzvnkk0/iH//4R5oqAgAAAAAAAAAAAAAAKD//+Mc/4pNPPil2ToMGDSKRSKSpIg4FAm5QBnXr1i0xVbx27dpYu3Zt7NmzJ01VAQAAAAAAAAAAAAAApM6ePXu+zEcUJycnJ+rWrZueojhkJAoLCwszXQQczPLz8+Pjjz+Okl5KlSpVinr16kXt2rWjatWq0sgAAAAAAAAAAAAAAECFVVhYGPn5+bF169bYvHlz7Nu3r9j5iUQi2rRpE1WrVk1ThRwqBNwgBTZu3BifffZZ0vOzsrKiRo0aUbVq1cjKyors7OzIysqKRCIh+AYAAAAAAAAAAAAAAKRNYWFhFBYWRkFBQezevTsKCgoiPz8/8vLyoqCgIOl1GjVqFA0bNizHSjlUCbhBChQWFsaGDRti06ZNKVlPyA0AAAAAAAAAAAAAAChvqYoVNWjQIBo1aiQPQakIuEGKFBYWxueffx4bN27MdCkAAAAAAAAAAAAAAABp0ahRo2jQoIFwG6Um4AYptmnTptiwYUPKUswAAAAAAAAAAAAAAAAVTSKRiMaNG0f9+vUzXQoHOQE3KAe7d++ODRs2xLZt2zJdCgAAAAAAAAAAAAAAQErVqlUrGjduHNnZ2ZkuhUOAgBuUox07dsT69etj165dmS4FAAAAAAAAAAAAAACgTKpVqxZNmjSJ6tWrZ7oUDiECbpAGu3fvjm3btsW2bdti586dmS4HAAAAAAAAAAAAAAAgKTk5OVGrVq2oVauWO7ZRLgTcIM0KCgpi165dsXv37igoKPjyv3v37o3CwsLwkgQAAAAAAAAAAAAAANIlkUhEIpGIypUrR1ZWVmRnZ3/532rVqkVWVlamS+QQJ+AGAAAAAAAAAAAAAAAAQEZUynQBAAAAAAAAAAAAAAAAAByeBNwAAAAAAAAAAAAAAAAAyAgBNwAAAAAAAAAAAAAAAAAyQsANAAAAAAAAAAAAAAAAgIwQcAMAAAAAAAAAAAAAAAAgIwTcAAAAAAAAAAAAAAAAAMgIATcAAAAAAAAAAAAAAAAAMkLADQAAAAAAAAAAAAAAAICMEHADAAAAAAAAAAAAAAAAICME3AAAAAAAAAAAAAAAAADICAE3AAAAAAAAAAAAAAAAADJCwA0AAAAAAAAAAAAAAACAjBBwAwAAAAAAAAAAAAAAACAjBNwAAAAAAAAAAAAAAAAAyAgBNwAAAAAAAAAAAAAAAAAyQsANAAAAAAAAAAAAAAAAgIwQcAMAAAAAAAAAAAAAAAAgIwTcAAAAAAAAAAAAAAAAAMgIATcAAAAAAAAAAAAAAAAAMkLADQAAAAAAAAAAAAAAAICMEHADAAAAAAAAAAAAAAAAICME3AAAAAAAAAAAAAAAAADICAE3AAAAAAAAAAAAAAAAADJCwA0AAAAAAAAAAAAAAACAjBBwAwAAAAAAAAAAAAAAACAjBNwAAAAAAAAAAAAAAAAAyAgBNwAAAAAAAAAAAAAAAAAyQsANAAAAAAAAAAAAAAAAgIwQcAMAAAAAAAAAAAAAAAAgIwTcAAAAAAAAAAAAAAAAAMgIATcAAAAAAAAAAAAAAAAAMkLADQAAAAAAAAAAAAAAAICMEHADAAAAAAAAAAAAAAAAICME3AAAAAAAAAAAAAAAAADICAE3AAAAAAAAAAAAAAAAADJCwA0AAAAAAAAAAAAAAACAjBBwAwAAAAAAAAAAAAAAACAjBNwAAAAAAAAAAAAAAAAAyAgBNwAAAAAAAAAAAAAAAAAyQsANAAAAAAAAAAAAAAAAgIwQcAMAAAAAAAAAAAAAAAAgIwTcAAAAAAAAAAAAAAAAAMgIATcAAAAAAAAAAAAAAAAAMkLADQAAAAAAAAAAAAAAAICMEHADAAAAAAAAAAAAAAAAICP+H9F3QtR62B9IAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 4000x3000 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "data = np.array([\n",
    "    [23.03333333, 22.31336342, 19.18969957],\n",
    "    [23.0125, 22.64838593, 20.27755102],\n",
    "    [26.825, 23.96106825, 21.312],\n",
    "    [34.45, 27.11299539, 23.26153846]\n",
    "])\n",
    "\n",
    "data_ideal = np.array([\n",
    "    [3.566666667, 1.70607428, 2.391309013],\n",
    "    [3.8125, 2.005658324, 2.781505102],\n",
    "    [5.225, 1.640830861, 3.14775],\n",
    "    [8.05, 1.274101382, 3.837980769]\n",
    "])\n",
    "\n",
    "fig, (ax1, ax2) = plt.subplots(2,1, figsize=(8, 6),dpi=500)\n",
    "\n",
    "plt.subplots_adjust(bottom=0)\n",
    "\n",
    "\n",
    "FONT_SIZE=14\n",
    "\n",
    "\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "colors = sns.color_palette(\"crest\",9)\n",
    "colors2 = sns.color_palette(\"mako_r\")\n",
    "\n",
    "#plt.rcParams['text.usetex'] = False\n",
    "#plt.rcParams['mathtext.default'] = 'regular'\n",
    "\n",
    "\n",
    "bar_width = 0.1\n",
    "cluster_positions = np.arange(4)\n",
    "\n",
    "labels = [\"LP Mode (Unoptimized)\", \"MSA Mode (Unoptimized)\", \"MLP Mode (Unoptimized)\"]\n",
    "labels_2 = [\"LP Mode (Optimized)\", \"MSA Mode (Optimized)\", \"MLP Mode (Optimized)\"]\n",
    "\n",
    "for i in range(3):\n",
    "    bar_positions = cluster_positions + i * bar_width\n",
    "    ax1.bar(bar_positions, data[:, i], bar_width, alpha=1, color=colors[i*2], label=labels[i])\n",
    "\n",
    "\n",
    "for i in range(3):\n",
    "\n",
    "    bar_positions = cluster_positions + (i+3) * bar_width\n",
    "    ax1.bar(bar_positions, data_ideal[:, i], bar_width, alpha=1, label=labels_2[i],color=colors2[i+3])\n",
    "\n",
    "\n",
    "ax1.set_ylabel('Bandwidth (GB/s)',fontsize=FONT_SIZE)\n",
    "ax1.set_title('$P_{sys} = 32$', fontsize=16)\n",
    "\n",
    "ax1.set_xticks([])\n",
    "tick_labels = ['ViT-B', 'DeiT-B', 'DeiT-S', 'DeiT-T']\n",
    "ax1.set_yticklabels(ax1.get_yticks().astype('int'), fontsize=FONT_SIZE)  # Set the font size of y-axis tick labels\n",
    "\n",
    "\n",
    "# We'll specify the font size for each x-axis tick label\n",
    "for i in range(len(tick_labels)):\n",
    "    if tick_labels[i] == 'ViT-B':\n",
    "        ax1.text(cluster_positions[i] + bar_width+0.18, -2, tick_labels[i], ha='center', va='center', fontsize=FONT_SIZE)\n",
    "    else:\n",
    "        ax1.text(cluster_positions[i] + bar_width+0.18, -2, tick_labels[i], ha='center', va='center', fontsize=FONT_SIZE)\n",
    "\n",
    "        \n",
    "data = np.array([\n",
    "    [10.57941176, 11.68606529, 9.587279152],\n",
    "    [10.553125, 11.93151977, 9.872164948],\n",
    "    [11.50625, 12.34012286, 10.13877551],\n",
    "    [13.4125, 12.72571727, 10.656]\n",
    "])\n",
    "\n",
    "data_ideal = np.array([\n",
    "    [0.9441176471, 0.4566803626, 0.6562720848],\n",
    "    [0.953125, 0.5014145811, 0.7025451031],\n",
    "    [1.30625, 0.4469447139, 0.802997449],\n",
    "    [2.0125, 0.3605633803, 0.997875]\n",
    "])\n",
    "        \n",
    "\n",
    "\n",
    "for i in range(3):\n",
    "    bar_positions = cluster_positions + i * bar_width\n",
    "    ax2.bar(bar_positions, data[:, i], bar_width, alpha=1, color=colors[i*2], label=labels[i])\n",
    "\n",
    "\n",
    "for i in range(3):\n",
    "\n",
    "    bar_positions = cluster_positions + (i+3) * bar_width\n",
    "    ax2.bar(bar_positions, data_ideal[:, i], bar_width, alpha=1, label=labels_2[i],color=colors2[i+3])\n",
    "    \n",
    "ax2.set_title('$P_{sys} = 16$', fontsize=16)\n",
    "ax2.set_ylabel('Bandwidth (GB/s)',fontsize=FONT_SIZE)\n",
    "\n",
    "\n",
    "    \n",
    "ax2.set_xticks([])\n",
    "tick_labels = ['ViT-B', 'DeiT-B', 'DeiT-S', 'DeiT-T']\n",
    "ax2.set_yticklabels(ax2.get_yticks().astype('int'), fontsize=FONT_SIZE)\n",
    "\n",
    "for i in range(len(tick_labels)):\n",
    "    if tick_labels[i] == 'ViT-B':\n",
    "        ax2.text(cluster_positions[i] + bar_width+0.18, -0.8, tick_labels[i], ha='center', va='center', fontsize=FONT_SIZE)\n",
    "    else:\n",
    "        ax2.text(cluster_positions[i] + bar_width+0.18, -0.8, tick_labels[i], ha='center', va='center', fontsize=FONT_SIZE)\n",
    "\n",
    "\n",
    "legend = ax2.legend(fontsize=FONT_SIZE, bbox_to_anchor=(0.97, -0.18),borderaxespad=0., ncol=2)\n",
    "\n",
    "#plt.subplots_adjust(right=0.8)  # Adjust the right margin\n",
    "plt.subplots_adjust(hspace=0.3)\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

